The Four-Loop $\mathcal{N}=4$ SYM Sudakov Form Factor

We present the Sudakov form factor in full color $\mathcal{N}=4$ supersymmetric Yang-Mills theory to four loop order and provide uniformly transcendental results for the relevant master integrals through to weight eight.

==> anc/Inpl.def.m <==
{INT["A", 12, 121295, 12, 2, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 
   1, -2}], -2*INT["B", 11, 20443, 11, 1, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
     1, 0, 0, 1, 0, 0, -1}] - 2*INT["B", 11, 83931, 11, 1, 
    {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, -1}] + 
  INT["B", 12, 85979, 12, 2, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
    1, -2}], INT["C", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   0, 0, 0, 0, -2, 0}], INT["B", 11, 20347, 11, 1, 
   {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}] + 
  INT["C", 11, 32188, 11, 1, {0, 0, 1, 1, 1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 
    0, 0, 0}] + INT["C", 11, 163252, 11, 1, {0, 0, 1, 0, 1, 1, 0, 1, 1, -1, 
    1, 1, 1, 1, 1, 0, 0, 1}] - INT["C", 12, 163260, 12, 2, 
   {0, 0, 1, 1, 1, 1, 0, 1, 1, -2, 1, 1, 1, 1, 1, 0, 0, 1}], 
 4*INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, 0}] - 4*INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 
     0, 1, 1, 1, 0, 0, 0}] + 4*INT["D", 10, 22513, 10, 0, 
    {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  2*INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 
     0, 1, 0, 1, 1, 0, 0, 0}] - 8*INT["D", 11, 27119, 11, 1, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 1, 0, 0, 0}] + 
  4*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 0}] + 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 1, 0, 1, 1, 0, 0, -1}] + 2*INT["E", 11, 109918, 11, 0, 
    {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0}] - 
  2*INT["E", 11, 109918, 11, 1, {-1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 
     0, 1, 1, 0}] + 2*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, -1, 1, 0, 
     1, 0, 1, 1, 0, 1, 0, 1, 1, 0}] - 
  4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, -1, 1, 0, 1, 1, 0, 1, 
     0, 1, 1, 0}] - 4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 
     -1, 1, 1, 0, 1, 0, 1, 1, 0}] + 
  4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
     1, 1, -1}] + INT["F", 12, 29183, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 1, 1, 0, 0, 0}] + 2*INT["F", 12, 29183, 12, 1, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
  4*INT["F", 12, 29183, 12, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     0, 0, 0}] - 4*INT["F", 12, 29183, 12, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, -1, 1, 1, 1, 0, 0, 0}] + 2*INT["F", 12, 29183, 12, 1, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0, 0}] + 
  INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 1, 1, 1, 
    0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
     -1, 0, 1, 1, 1, 0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 1, 1, 1, 0, 0, 0}] + 
  2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 1, 1, 
     -1, 0, 0}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     -2, 0, 1, 1, 1, 0, 0, 0}] + 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0}] - 
  4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     -1, 0, 0}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     -1, 0, 1, 1, 1, 0, -1, 0}] + 
  4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     0, 0, -1}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, -2, 1, 1, 1, 0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 1, 1, 1, -1, 0, 0}] + 
  2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 1, 1, 1, 
     0, 0, -1}] + INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 1, 1, -2, 0, 0}], 
 -2*INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] + 4*INT["B", 10, 18425, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 0, 0, 1, 0, 0, 0}] - 3*INT["B", 10, 20435, 10, 0, 
    {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
  INT["B", 10, 83930, 10, 0, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    1, 0}] - 4*INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 
     0, 1, 1, 1, 0, 0, 0}] - INT["C", 10, 30437, 10, 0, 
   {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  4*INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 0, 0}] + INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
    1, 1, 1, 1, 0, 0, 0}] + 4*INT["C", 10, 132543, 10, 0, 
    {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}] + 
  4*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     0, 0, 0}] - INT["D", 10, 8156, 10, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
    1, 1, 0, 0, 0, 0, 0}] + INT["D", 10, 22513, 10, 0, 
   {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  3*INT["D", 10, 27502, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 2*INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 1, 0, 0, 0, 0, -1}] + 2*INT["D", 11, 27119, 11, 0, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] - 
  4*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 4*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     -1, 1, 0, 1, 1, 0, 0, 0}] + 4*INT["D", 11, 27119, 11, 1, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, -1, 0}] + 
  2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, 0, -1}] - 4*INT["D", 11, 27503, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
     0, 1, 0, 1, 1, 0, 0, 0}] + 4*INT["D", 11, 27503, 11, 1, 
    {1, 1, 1, 1, -1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
  4*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 1, 0, 1, 1, 
     0, 0, 0}] + 4*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
     0, 1, -1, 1, 1, 0, 0, 0}] + 4*INT["D", 11, 27503, 11, 1, 
    {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}] - 
  8*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
     0, -1, 0}] - 4*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
     0, 1, 0, 1, 1, 0, 0, -1}] + INT["D", 11, 27575, 11, 1, 
   {1, 1, 1, -1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
  INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, -1, 1, 1, 1, 0, 1, 0, 1, 1, 
    0, 0, 0}] - INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, -1, 
    1, 0, 1, 1, 0, 0, 0}] - INT["D", 11, 27575, 11, 1, 
   {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}] + 
  2*INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
     0, -1, 0}] + INT["D", 12, 27631, 12, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, 1, 0, 1, 1, 0, 0, -1}] - 2*INT["D", 12, 27631, 12, 2, 
    {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}] - 
  2*INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, 1, 1, 
     0, 0, -1}] + 2*INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 1, 0, 1, 1, 0, -1, -1}] + INT["D", 12, 27631, 12, 2, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -2}], 
 4*INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, 0}] + 2*INT["C", 10, 31157, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 
     1, 1, 1, 1, 0, 0, 0}] - 4*INT["C", 10, 32172, 10, 0, 
    {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
  2*INT["D", 10, 6125, 10, 0, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     0, 0, 0}] - 2*INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
     0, 1, 0, 1, 1, 0, 0, 0}] + 4*INT["D", 11, 27119, 11, 1, 
    {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] - 
  2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 4*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     -1, 1, 0, 1, 1, 0, 0, 0}] - 4*INT["D", 11, 27503, 11, 1, 
    {1, 1, 1, 1, -1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
  4*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, -1, 1, 1, 
     0, 0, 0}] + 4*INT["D", 11, 27503, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
     0, 1, 0, 1, 1, 0, -1, 0}] + 2*INT["D", 12, 27631, 12, 2, 
    {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}] + 
  2*INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
     -1, 0, 0}] - 2*INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, 
     1, 0, 1, 0, 1, 1, 0, -1, 0}] - 
  2*INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, 1, 1, 
     0, -1, 0}] + INT["D", 12, 27631, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, 1, 0, 1, 1, 0, -2, 0}], 
 -INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}]/2 - INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 
    0, 0, 0, 1, 0, 0, 0}] - INT["B", 10, 18395, 10, 0, 
    {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}]/2 - 
  INT["B", 10, 20283, 10, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
     0, 0}]/2 - INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
    0, 0, 0, 1, 0, 1, 0}] + INT["B", 10, 83930, 10, 0, 
    {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0}]/2 + 
  INT["B", 11, 20347, 11, 1, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
     0, -1}]/2 + INT["B", 11, 83931, 11, 1, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 0, 0, 1, 0, 1, -1}]/2 - INT["C", 10, 30169, 10, 0, 
    {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]/2 + 
  INT["C", 10, 31461, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
     0, 0}]/2 + INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
     1, 1, 1, 1, 0, 0, 0}]/2 + INT["C", 10, 32421, 10, 0, 
    {1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]/2 + 
  INT["C", 10, 32484, 10, 0, {0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
     0, 0}]/2 - INT["C", 10, 163220, 10, 0, {0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
     1, 1, 1, 1, 0, 0, 1}]/2 - INT["C", 11, 32485, 11, 1, 
    {1, -1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]/2 - 
  INT["C", 11, 32485, 11, 1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
     -1, 0}]/2 - INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 0, 0, 0}]/2 + INT["D", 10, 6137, 10, 0, 
    {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]/2 + 
  INT["D", 11, 6141, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
     0, 0}]/2 - INT["D", 11, 6141, 11, 1, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 0, 0, 0}]/2 - INT["D", 11, 6141, 11, 1, 
    {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0}]/2 - 
  INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 
     0, 0}]/2 - INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, -1, 0, 0}]/2 + INT["D", 11, 6141, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
  INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
     0, -1}]/2 - INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 
     1, 1, 0, 1, 0, 1, 0, 0}]/2 - 
  INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 
     -1, 0}]/2 + INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
     1, 0, 1, 0, 1, 0, -1}]/2 + INT["F", 12, 69599, 12, 2, 
    {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0}]/2 - 
  INT["F", 12, 69599, 12, 2, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
     0, 1, -1}]/2, 
 -INT["B", 10, 20339, 10, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
     0, 0}] - INT["B", 10, 214986, 10, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
    0, 0, 0, 1, 0, 1, 1}] - INT["C", 11, 161205, 11, 0, 
   {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1}] + 
  INT["C", 11, 161205, 11, 1, {1, 0, 1, 0, 1, 1, -1, 1, 1, 0, 1, 0, 1, 1, 1, 
    0, 0, 1}] + INT["C", 11, 161205, 11, 1, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
    0, 1, 1, 1, 0, -1, 1}] - INT["C", 11, 162229, 11, 1, 
   {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 1}] - 
  INT["C", 11, 163252, 11, 1, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, -1, 1}] + INT["C", 12, 163253, 12, 2, {1, -1, 1, 0, 1, 1, 0, 1, 1, 0, 
    1, 1, 1, 1, 1, 0, -1, 1}] + INT["C", 12, 163253, 12, 2, 
   {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 1}], 
 -INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}]/4 - INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 0, 0, 1, 0, 0, 0}]/4 - INT["B", 10, 20435, 10, 0, 
    {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}]/4 + 
  INT["B", 10, 83930, 10, 0, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
     1, 0}]/4 + INT["B", 11, 20443, 11, 1, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
     1, 0, 0, 1, 0, 0, -1}]/4 + INT["B", 11, 20473, 11, 1, 
    {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0}]/4 - 
  INT["B", 11, 85971, 11, 1, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
     1, -1}]/4 - INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 
     0, 1, 1, 1, 0, 0, 0}]/4 - INT["C", 10, 32172, 10, 0, 
    {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}]/4 - 
  INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
     0, 0}]/4 + INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 0, 0, 0, 0, 0, 1}]/4 + INT["C", 10, 132799, 10, 0, 
    {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1}]/4 + 
  INT["C", 11, 32188, 11, 1, {0, 0, 1, 1, 1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 
     0, 0, 0}]/4 - INT["C", 11, 133055, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 
     1, 0, -1, 0, 0, 0, 0, 1}]/4 - 
  INT["C", 11, 133055, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, -1, 1}]/4 - INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
     1, 0, 1, 0, 1, 0, 0, 0}]/4 + 
  INT["D", 10, 27502, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
     0, 0}]/4 + INT["D", 11, 22521, 11, 1, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, -1, 1, 0, 0, 0}]/4 + INT["D", 11, 27503, 11, 1, 
    {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}]/4 + 
  INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, -1, 1, 1, 1, 0, 1, 0, 1, 1, 
     0, 0, 0}]/4 - INT["D", 12, 27583, 12, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 
     -1, 1, 0, 1, 1, 0, 0, 0}]/4 + 
  INT["D", 12, 27583, 12, 2, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -2, 1, 0, 1, 1, 
     0, 0, 0}]/4 + INT["D", 12, 27583, 12, 2, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 
     -1, 1, 0, 1, 1, -1, 0, 0}]/4 - 
  INT["D", 12, 27583, 12, 2, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 1, 0, 1, 1, 
     0, -1, 0}]/4 - INT["D", 12, 27583, 12, 2, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 
     -1, 1, 0, 1, 1, 0, 0, -1}]/4, 
 -INT["A", 10, 14559, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
     0, 0}] - INT["A", 10, 26815, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 
    0, 1, 1, 0, 0, 0}] - INT["A", 10, 94573, 10, 0, 
   {1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0}] + 
  INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0}] + INT["B", 10, 20409, 10, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, 0, 1, 0, 0, 0}] - INT["C", 10, 30133, 10, 0, 
   {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  INT["C", 10, 31461, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0}] + INT["C", 10, 32165, 10, 0, {1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
    1, 1, 1, 0, 0, 0}] - INT["C", 10, 132799, 10, 0, 
   {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1}] + 
  INT["C", 10, 133039, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0, 1}] - INT["C", 10, 133567, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
    1, 0, 0, 0, 0, 0, 1}] - INT["C", 10, 162981, 10, 0, 
   {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1}] - 
  INT["C", 10, 163013, 10, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
    0, 0, 1}] - INT["C", 10, 163044, 10, 0, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
    1, 1, 1, 1, 0, 0, 1}] + INT["C", 10, 163220, 10, 0, 
   {0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1}] + 
  INT["C", 11, 162997, 11, 1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
    0, -1, 1}] + INT["C", 11, 163045, 11, 1, {1, -1, 1, 0, 0, 1, 1, 1, 0, 0, 
    1, 1, 1, 1, 1, 0, 0, 1}] + INT["C", 11, 163045, 11, 1, 
   {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 1}] + 
  INT["C", 11, 163221, 11, 1, {1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, -1, 1}] + INT["D", 10, 22009, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 
    0, 1, 0, 1, 0, 0, 0}] - INT["D", 10, 22513, 10, 0, 
   {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  INT["D", 11, 27071, 11, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    0, 0}] + INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 1, 
    0, 1, 1, 0, 0, 0}] + INT["D", 11, 27071, 11, 1, 
   {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0}] - 
  INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    -1, 0}] - INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 
    0, 1, 1, 0, 0, -1}] + INT["E", 11, 44383, 11, 1, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, 1, 0, 0}] + 
  INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, -1, 
    1, 0, 0}] + INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
    1, 0, 1, 0, 1, -1, 0}] - 2*INT["E", 11, 44383, 11, 1, 
    {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1}] + 
  INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, -1, 
    1, 1, 0}] - INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
    1, 0, 1, 0, 1, 1, -1}] + INT["E", 12, 109919, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, -1, 1, 1, 0}] - 
  INT["E", 12, 109919, 12, 2, {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, 
    1, 1, -1}] - INT["E", 12, 109919, 12, 2, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
    1, 1, 0, 1, -1, 1, 1, -1}] + INT["E", 12, 109919, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, -2}], 
 INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
     0, 0}]/2 - INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 0, 0, 1, 0, 1, 0}]/2 - INT["B", 10, 83930, 10, 0, 
    {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0}]/2 + 
  INT["C", 10, 30437, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 
     0, 0}]/2 + INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
     1, 1, 1, 1, 0, 0, 0}]/2 + INT["C", 10, 132543, 10, 0, 
   {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}] + 
  INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
     0, 0}]/2 - INT["D", 10, 6125, 10, 0, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 0, 0, 0}]/2 - INT["D", 10, 6137, 10, 0, 
    {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]/2 - 
  INT["D", 11, 6141, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
     0, 0}]/2 + INT["D", 11, 6141, 11, 1, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 0, 0, 0}]/2 + INT["D", 11, 6141, 11, 1, 
    {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0}]/2 - 
  INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 
     0, 0}]/2 - INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, -1, 0, 0, 0}]/2 + 
  INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 
     0, 0}]/2 - INT["D", 11, 6141, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 0, 0, -1}]/2, 
 -INT["C", 10, 30437, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 
      0, 0}]/2 + INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 
     1, 0, 0, 0, 0, 0, 0, 1}]/2 - 
  INT["C", 11, 161205, 11, 1, {1, -1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
     0, 0, 1}]/2 + (3*INT["C", 11, 161205, 11, 1, {1, 0, 1, 0, 1, 1, -1, 1, 
      1, 0, 1, 0, 1, 1, 1, 0, 0, 1}])/2 + 
  INT["C", 11, 161205, 11, 1, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, -1, 1, 1, 1, 
     0, 0, 1}]/2 - INT["C", 11, 161205, 11, 1, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
     1, 0, 1, 1, 1, 0, -1, 1}]/2, 
 INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
    0, 0}] + INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    1, 0, 0, 0, 0, 0}] - INT["D", 11, 27503, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}], 
 -INT["B", 10, 20435, 10, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}]/2 + INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
     1, 1, 1, 1, 0, 0, 0}]/2 - INT["D", 10, 8156, 10, 0, 
    {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]/2 - 
  INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
    0, 0}] - INT["D", 10, 27502, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
     0, 1, 1, 0, 0, 0}]/2 + INT["D", 11, 27575, 11, 0, 
    {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}]/2 + 
  INT["D", 11, 27575, 11, 1, {1, 1, 1, -1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
     0, 0, 0}]/2 - INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 
     -1, 1, 0, 1, 1, 0, 0, 0}]/2 - 
  INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
     -1, 0, 0}]/2 + INT["D", 11, 27575, 11, 1, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 
    0, 1, 0, 1, 1, 0, -1, 0}] + INT["D", 11, 27575, 11, 1, 
    {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}]/2, 
 INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, -1, 1, 0, 1, 1, 0, 1, 0, 
   1, 1, 0}], 
 -INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
      0, 0}]/2 + INT["E", 11, 107871, 11, 1, {1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 
    1, 0, 0, 1, 0, 1, 1, 0}], 
 INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] + INT["C", 10, 30133, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] - 
  (3*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/2 - INT["D", 10, 7133, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 
    0, 1, 1, 0, 0, 0, 0, 0}] - INT["D", 10, 22009, 10, 0, 
   {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
  INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
    0, 0}] - INT["D", 11, 22521, 11, 1, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    1, -1, 1, 0, 0, 0}] + INT["D", 11, 22521, 11, 1, 
   {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0}], 
 INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
   1, 0}], INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
   0, 0, 0, 0, 0}], INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
   1, 1, 1, 1, 1, 0, 0, 0}], INT["B", 10, 20339, 10, 0, 
  {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
 INT["C", 10, 31157, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
   0, 0}]}


==> anc/Inpl.red.m <==
{-((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (4300 + 6360*ep - 586141*ep^2 - 1214931*ep^3 + 32213557*ep^4 + 
      83325133*ep^5 - 965778025*ep^6 - 3593577573*ep^7 + 11697457555*ep^8 + 
      68558461671*ep^9 + 6865499354*ep^10 - 427788905812*ep^11 - 
      643998120168*ep^12 + 172349020800*ep^13 + 639147856896*ep^14)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(720*ep^7*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-8616 - 114116*ep + 148286*ep^2 + 8387499*ep^3 + 24931313*ep^4 - 
     221170000*ep^5 - 1586795300*ep^6 - 2200775813*ep^7 + 10839146033*ep^8 + 
     48802011734*ep^9 + 76589680364*ep^10 + 44746450392*ep^11)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1440*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(4780 + 85480*ep + 410121*ep^2 - 1280392*ep^3 - 
     18348409*ep^4 - 50471368*ep^5 + 72013535*ep^6 + 724559628*ep^7 + 
     1710346433*ep^8 + 1766153452*ep^9 + 655468052*ep^10)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(240*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (636 + 15284*ep + 138415*ep^2 + 500682*ep^3 - 296939*ep^4 - 
     7199014*ep^5 - 6976207*ep^6 + 104175018*ep^7 + 492107275*ep^8 + 
     1004970422*ep^9 + 1020045124*ep^10 + 417140232*ep^11)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(45*ep^6*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (952 + 10348*ep - 34326*ep^2 - 752979*ep^3 - 1012174*ep^4 + 
     19221439*ep^5 + 69155004*ep^6 - 159049665*ep^7 - 1210768718*ep^8 - 
     1110476195*ep^9 + 5500338710*ep^10 + 14673049740*ep^11 + 
     10748121000*ep^12)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0, 0}])/(24*ep^6*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-120 - 618*ep + 4619*ep^2 + 24427*ep^3 - 70567*ep^4 - 490469*ep^5 - 
     26068*ep^6 + 3176284*ep^7 + 4152912*ep^8)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (44392 + 783140*ep + 3512310*ep^2 - 14252439*ep^3 - 167962964*ep^4 - 
     366170111*ep^5 + 869200500*ep^6 + 4526053423*ep^7 + 3824429940*ep^8 - 
     610252689*ep^9 + 29609743718*ep^10 + 89862277844*ep^11 + 
     71393183144*ep^12)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0, 0}])/(1440*ep^6*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(2904 + 68276*ep + 490250*ep^2 - 
     920727*ep^3 - 31625475*ep^4 - 141442367*ep^5 + 206489857*ep^6 + 
     3827264299*ep^7 + 11135184231*ep^8 - 5660327681*ep^9 - 
     94909491351*ep^10 - 130126968904*ep^11 + 342907469600*ep^12 + 
     1392552776832*ep^13 + 1847796432304*ep^14 + 914605683392*ep^15)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(360*ep^6*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (6 + 105*ep + 691*ep^2 + 2216*ep^3 + 3500*ep^4 + 2152*ep^5)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-180 + 1364*ep + 112397*ep^2 + 1558889*ep^3 + 10710948*ep^4 + 
     43539740*ep^5 + 111573307*ep^6 + 182609827*ep^7 + 181443888*ep^8 + 
     86290748*ep^9)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(240*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (2 + 27*ep + 118*ep^2 + 191*ep^3 + 74*ep^4)*INT["A", 7, 5518, 7, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (2*ep^5*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-12 - 104*ep + 2433*ep^2 + 44753*ep^3 + 
     312603*ep^4 + 1180935*ep^5 + 2603372*ep^6 + 3246308*ep^7 + 1828824*ep^8)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (5*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)*(58 + 1297*ep + 11804*ep^2 + 56031*ep^3 + 146750*ep^4 + 
     201916*ep^5 + 114672*ep^6)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-12 - 104*ep + 2433*ep^2 + 
     44753*ep^3 + 312603*ep^4 + 1180935*ep^5 + 2603372*ep^6 + 3246308*ep^7 + 
     1828824*ep^8)*INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(5*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - (5*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (11 + 242*ep + 2247*ep^2 + 11080*ep^3 + 30484*ep^4 + 44448*ep^5 + 
     26944*ep^6)*INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 1, 1, 0, 0, 0, 0}])/(24*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (348 + 8700*ep + 92573*ep^2 + 544912*ep^3 + 1922489*ep^4 + 4073332*ep^5 + 
     4797368*ep^6 + 2414272*ep^7)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (15*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-56 - 874*ep - 2321*ep^2 + 34764*ep^3 + 314921*ep^4 + 1115178*ep^5 + 
     1896476*ep^6 + 1291768*ep^7)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)*(5352 + 166556*ep + 2224802*ep^2 + 16661819*ep^3 + 
     76613775*ep^4 + 221998601*ep^5 + 397155711*ep^6 + 402775524*ep^7 + 
     178272484*ep^8)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(480*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-316 - 5196*ep - 9635*ep^2 + 364280*ep^3 + 3703254*ep^4 + 
     17079432*ep^5 + 44260493*ep^6 + 65335804*ep^7 + 49770892*ep^8 + 
     14022144*ep^9)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(24*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(1900 + 33472*ep + 143883*ep^2 - 804007*ep^3 - 
     9589534*ep^4 - 29027986*ep^5 + 18648791*ep^6 + 342917117*ep^7 + 
     927027760*ep^8 + 1109511068*ep^9 + 514583424*ep^10)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^4*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*(2 + 35*ep + 252*ep^2 + 931*ep^3 + 1766*ep^4 + 
     1378*ep^5)*INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/(ep^5*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(64 + 1408*ep + 12881*ep^2 + 62730*ep^3 + 171797*ep^4 + 
     251452*ep^5 + 154104*ep^6)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (48*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(10 + 181*ep + 1264*ep^2 + 
     4351*ep^3 + 7500*ep^4 + 5244*ep^5)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(44 + 1120*ep + 11949*ep^2 + 
     69711*ep^3 + 241787*ep^4 + 501651*ep^5 + 579544*ep^6 + 288796*ep^7)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (2*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (44 + 1120*ep + 11949*ep^2 + 69711*ep^3 + 241787*ep^4 + 501651*ep^5 + 
     579544*ep^6 + 288796*ep^7)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (5*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (10*(-1 + 4*ep)*(-1 + 5*ep)*(4 + 84*ep + 721*ep^2 + 3271*ep^3 + 8340*ep^4 + 
     11406*ep^5 + 6572*ep^6)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(6 + 95*ep + 607*ep^2 + 1969*ep^3 + 
     3261*ep^4 + 2218*ep^5)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (10*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*(6 + 143*ep + 1440*ep^2 + 
     8018*ep^3 + 26872*ep^4 + 54581*ep^5 + 62580*ep^6 + 31396*ep^7)*
    INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(9*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 5*ep)*(-1 + 6*ep)*(12 + 536*ep + 9437*ep^2 + 
     88364*ep^3 + 491100*ep^4 + 1679756*ep^5 + 3481641*ep^6 + 4022094*ep^7 + 
     1992304*ep^8)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(15*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  ((612 + 15736*ep + 169987*ep^2 + 1004014*ep^3 + 3513450*ep^4 + 
     7306006*ep^5 + 8384691*ep^6 + 4122444*ep^7 + 32204*ep^8)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(10 + 211*ep + 1826*ep^2 + 
     8391*ep^3 + 21734*ep^4 + 30184*ep^5 + 17592*ep^6)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (15*(-1 + 2*ep)*(1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(8*ep^3*(1 + 2*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (2 + 35*ep + 227*ep^2 + 710*ep^3 + 1080*ep^4 + 624*ep^5)*
    INT["A", 8, 29893, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(4*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (2 + 35*ep + 227*ep^2 + 710*ep^3 + 1080*ep^4 + 624*ep^5)*
    INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0}])/(8*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (5*(-1 + 2*ep)^3*(-1 + 5*ep)*(5 + 40*ep + 112*ep^2 + 
     112*ep^3)*INT["A", 8, 120969, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
      1, 0, 1, 1, 1, 0}])/(4*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)) - (8*(-1 + 8*ep)*(4 + 100*ep + 1054*ep^2 + 6101*ep^3 + 
     21072*ep^4 + 43636*ep^5 + 50314*ep^6 + 24956*ep^7)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(5*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (8*(-1 + 8*ep)*(4 + 100*ep + 1054*ep^2 + 6101*ep^3 + 
     21072*ep^4 + 43636*ep^5 + 50314*ep^6 + 24956*ep^7)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(5*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (10*(2 + 35*ep + 237*ep^2 + 796*ep^3 + 1340*ep^4 + 
     904*ep^5)*INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (10*(2 + 35*ep + 237*ep^2 + 796*ep^3 + 1340*ep^4 + 
     904*ep^5)*INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 
      1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((1 + 4*ep)*(1 + 7*ep + 14*ep^2)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(ep^2*(1 + 2*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 17*ep + 53*ep^2 + 62*ep^3)*
    INT["A", 10, 30151, 10, 0, {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(ep^2*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 3*ep)*(2 + 11*ep + 18*ep^2)*INT["A", 10, 30155, 10, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 3*ep)*(2 + 11*ep + 18*ep^2)*INT["A", 10, 31149, 10, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 17*ep + 53*ep^2 + 62*ep^3)*
    INT["A", 10, 62298, 10, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
      1, 0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (2*(1 + 2*ep)^2*(1 + 4*ep)^3*INT["A", 12, 121295, 12, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0}])/
   (ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-14640 - 591360*ep - 10211480*ep^2 - 95521124*ep^3 - 483803011*ep^4 - 
      851577023*ep^5 + 4699238497*ep^6 + 55421293743*ep^7 + 
      617127571448*ep^8 + 6044337194070*ep^9 + 36533798382056*ep^10 + 
      103475837004868*ep^11 - 159879173772381*ep^12 - 
      2659808180324969*ep^13 - 10627406840304393*ep^14 - 
      17632561017180559*ep^15 + 18786921553546352*ep^16 + 
      176644504093942330*ep^17 + 468862657882670240*ep^18 + 
      718109233085873432*ep^19 + 677382895172338272*ep^20 + 
      368155364893840512*ep^21 + 88817403063237120*ep^22)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(4320*ep^8*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (29160 + 1207716*ep + 17639598*ep^2 + 55600973*ep^3 - 1407366079*ep^4 - 
     18234053459*ep^5 - 61875212305*ep^6 + 444141533737*ep^7 + 
     5371229506340*ep^8 + 19159365091381*ep^9 - 23391257468104*ep^10 - 
     493550664989380*ep^11 - 2030387377065501*ep^12 - 
     3241769303838446*ep^13 + 4824584102498143*ep^14 + 
     38305237161560910*ep^15 + 98819961966108860*ep^16 + 
     148088779283991528*ep^17 + 136254059594570848*ep^18 + 
     71828231882010880*ep^19 + 16700731050624000*ep^20)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4320*ep^7*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-2400 + 34320*ep + 3535460*ep^2 + 74833176*ep^3 + 803938833*ep^4 + 
     4857885013*ep^5 + 13070898109*ep^6 - 36450371963*ep^7 - 
     520857534065*ep^8 - 2535686653515*ep^9 - 7453344647631*ep^10 - 
     14166438697705*ep^11 - 16473358912624*ep^12 - 8201272170778*ep^13 + 
     5901674933262*ep^14 + 12684038743692*ep^15 + 8459591090256*ep^16 + 
     2220048336960*ep^17)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(1440*ep^7*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (1560 + 117504*ep + 3131178*ep^2 + 42972016*ep^3 + 336619628*ep^4 + 
     1405898062*ep^5 + 971787344*ep^6 - 22452802473*ep^7 - 
     126849961620*ep^8 - 280470627310*ep^9 + 126973774744*ep^10 + 
     2615319496649*ep^11 + 8051974783342*ep^12 + 13571033453184*ep^13 + 
     13749347441664*ep^14 + 7905361010688*ep^15 + 2001428974080*ep^16)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(720*ep^7*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-2784 - 130908*ep - 2577400*ep^2 - 25703597*ep^3 - 99813940*ep^4 + 
     562265225*ep^5 + 8972363343*ep^6 + 41761033844*ep^7 + 4444348244*ep^8 - 
     858320476392*ep^9 - 3900387543688*ep^10 - 3801705045863*ep^11 + 
     28778600823978*ep^12 + 121324639687483*ep^13 + 129448770105377*ep^14 - 
     375876047444224*ep^15 - 1437258400521490*ep^16 - 
     1508346661730592*ep^17 + 1504692223333368*ep^18 + 
     6288748533013440*ep^19 + 7973256706638912*ep^20 + 
     4917569205009024*ep^21 + 1247531793661440*ep^22)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(72*ep^7*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1344 + 49392*ep + 918268*ep^2 + 11787136*ep^3 + 106286249*ep^4 + 
     526047765*ep^5 - 943594379*ep^6 - 39329547424*ep^7 - 336522287613*ep^8 - 
     1613687543356*ep^9 - 4310274951451*ep^10 - 1584131787168*ep^11 + 
     39677978692796*ep^12 + 192954135727771*ep^13 + 521401277822378*ep^14 + 
     939083597759868*ep^15 + 1156747077028952*ep^16 + 942529467731040*ep^17 + 
     459573947068032*ep^18 + 101685568043520*ep^19)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(432*ep^7*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-82920 - 4342440*ep - 81234434*ep^2 - 567279118*ep^3 + 2076648479*ep^4 + 
     63554577490*ep^5 + 396807359573*ep^6 - 29683222061*ep^7 - 
     15031909624170*ep^8 - 99088274994693*ep^9 - 287063311780550*ep^10 - 
     66627883583101*ep^11 + 2704804496387515*ep^12 + 
     11407840172801783*ep^13 + 25688458995122471*ep^14 + 
     36281887971914140*ep^15 + 32233294102360836*ep^16 + 
     16550883220944960*ep^17 + 3757772774102400*ep^18)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(4320*ep^7*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-49200 - 1467636*ep - 
     14075928*ep^2 + 8298949*ep^3 + 1134869285*ep^4 + 7762347610*ep^5 + 
     4352947684*ep^6 - 184276472640*ep^7 - 786281807790*ep^8 + 
     604278049822*ep^9 + 12755784124918*ep^10 + 22608592604309*ep^11 - 
     100295566006911*ep^12 - 532260864836536*ep^13 - 706210557349742*ep^14 + 
     1521079834346610*ep^15 + 7776567985295236*ep^16 + 
     14574974060669480*ep^17 + 14963730699635808*ep^18 + 
     8329331921752512*ep^19 + 1971744923805120*ep^20)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1080*ep^7*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*(6 + 1663*ep + 25871*ep^2 + 
     189249*ep^3 + 1145338*ep^4 + 7394494*ep^5 + 39729847*ep^6 + 
     146741826*ep^7 + 353187266*ep^8 + 531630808*ep^9 + 454223592*ep^10 + 
     167100480*ep^11)*INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 1, 0, 0, 0, 0, 0}])/(18*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-15600 - 711720*ep - 
     14556178*ep^2 - 173364517*ep^3 - 1286034256*ep^4 - 5539831883*ep^5 - 
     5711013134*ep^6 + 97442944121*ep^7 + 776518611326*ep^8 + 
     3289179831199*ep^9 + 9307929243904*ep^10 + 18454698581636*ep^11 + 
     25525865632850*ep^12 + 23608754088124*ep^13 + 13181586925328*ep^14 + 
     3372122095680*ep^15)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 1, 0, 0, 0, 0, 0}])/(1440*ep^6*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(570 + 537*ep - 518348*ep^2 - 11869620*ep^3 - 
     114539120*ep^4 - 357074650*ep^5 + 3658006903*ep^6 + 53744001878*ep^7 + 
     353434561836*ep^8 + 1485574646907*ep^9 + 4316812726679*ep^10 + 
     8828316696202*ep^11 + 12534134214824*ep^12 + 11794890413146*ep^13 + 
     6626271995936*ep^14 + 1683727455360*ep^15)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (135*ep^6*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (2724 + 108474*ep + 1741436*ep^2 + 12952270*ep^3 + 15118604*ep^4 - 
     543802252*ep^5 - 4890125099*ep^6 - 18246538825*ep^7 - 5823540730*ep^8 + 
     275199542256*ep^9 + 1505810512009*ep^10 + 4523482169185*ep^11 + 
     8982993547376*ep^12 + 12286984074652*ep^13 + 11416642066112*ep^14 + 
     6648978700832*ep^15 + 1866083848320*ep^16)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (216*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(20460 + 916908*ep + 17751151*ep^2 + 
     190143102*ep^3 + 1152197968*ep^4 + 2797975505*ep^5 - 13563106073*ep^6 - 
     157832615854*ep^7 - 719610956706*ep^8 - 1851767113527*ep^9 - 
     2304730389520*ep^10 + 1273947548626*ep^11 + 10355087496992*ep^12 + 
     18243709513528*ep^13 + 15511080915296*ep^14 + 5464244818560*ep^15)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (300 + 16332*ep + 380003*ep^2 + 5105942*ep^3 + 44758691*ep^4 + 
     272454389*ep^5 + 1189643376*ep^6 + 3772922631*ep^7 + 8650863190*ep^8 + 
     14002235410*ep^9 + 15184698112*ep^10 + 9895371448*ep^11 + 
     2925602880*ep^12)*INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 
      0, 0, 1, 1, 1, 0, 0, 0, 0}])/(180*ep^6*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-1200 - 28284*ep - 221562*ep^2 - 95510*ep^3 + 
     8574436*ep^4 + 43539609*ep^5 - 48900303*ep^6 - 1221282859*ep^7 - 
     4260397633*ep^8 + 1103019380*ep^9 + 59289994586*ep^10 + 
     238869397044*ep^11 + 517867915992*ep^12 + 673293249760*ep^13 + 
     494666444224*ep^14 + 158128895040*ep^15)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (72*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (11640 + 541200*ep + 9906118*ep^2 + 79870504*ep^3 + 13663669*ep^4 - 
     5412296468*ep^5 - 46161562714*ep^6 - 115813883665*ep^7 + 
     833926523690*ep^8 + 9486075272382*ep^9 + 47159499281920*ep^10 + 
     147628725267963*ep^11 + 312398094506961*ep^12 + 448473459134756*ep^13 + 
     419815535134076*ep^14 + 231363522445248*ep^15 + 56867675863680*ep^16)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1440*ep^7*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1152 + 4656*ep + 1377380*ep^2 + 
     33036068*ep^3 + 380490739*ep^4 + 2332550468*ep^5 + 4703232981*ep^6 - 
     41801261362*ep^7 - 416467263430*ep^8 - 1771142005746*ep^9 - 
     3608608222612*ep^10 + 1871003734510*ep^11 + 36758295515745*ep^12 + 
     124317048484066*ep^13 + 243712136712923*ep^14 + 309327258395152*ep^15 + 
     252008638965090*ep^16 + 120564466428204*ep^17 + 25856883415440*ep^18)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(144*ep^6*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(10368 + 174720*ep - 2621988*ep^2 - 101235692*ep^3 - 
     1180851667*ep^4 - 5887386137*ep^5 + 3723249595*ep^6 + 
     220054010583*ep^7 + 1219209953916*ep^8 + 2094200787584*ep^9 - 
     8775164890246*ep^10 - 61035366616138*ep^11 - 143953178116063*ep^12 - 
     30453954710469*ep^13 + 760604548769715*ep^14 + 2365355431774767*ep^15 + 
     3784330484423366*ep^16 + 3592596004520382*ep^17 + 
     1927174798535724*ep^18 + 453139053103440*ep^19)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(288*ep^5*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-3 - 75*ep - 744*ep^2 - 3565*ep^3 - 6535*ep^4 + 14200*ep^5 + 
     105570*ep^6 + 248408*ep^7 + 284104*ep^8 + 133600*ep^9)*
    INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(4*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (141 + 4867*ep + 75442*ep^2 + 694054*ep^3 + 4213513*ep^4 + 
     17717664*ep^5 + 52572012*ep^6 + 109731935*ep^7 + 157106306*ep^8 + 
     145823942*ep^9 + 78033968*ep^10 + 17868000*ep^11)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(144*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(4 + 112*ep + 1365*ep^2 + 9615*ep^3 + 
     43264*ep^4 + 128975*ep^5 + 254696*ep^6 + 321348*ep^7 + 235016*ep^8 + 
     75720*ep^9)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(ep^2*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-24 - 1354*ep - 29551*ep^2 - 
     354006*ep^3 - 2660634*ep^4 - 13315520*ep^5 - 45189727*ep^6 - 
     101826362*ep^7 - 138390612*ep^8 - 70787766*ep^9 + 89114228*ep^10 + 
     167101328*ep^11 + 82481280*ep^12)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (30*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (60 + 3558*ep + 86722*ep^2 + 1197183*ep^3 + 10626593*ep^4 + 
     64555337*ep^5 + 276861334*ep^6 + 847636228*ep^7 + 1842366785*ep^8 + 
     2775178648*ep^9 + 2750254852*ep^10 + 1608967952*ep^11 + 419573120*ep^12)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(30*ep^4*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2) - (5*(-1 + 4*ep)*(-1 + 5*ep)^2*
    (24 + 1203*ep + 26804*ep^2 + 350761*ep^3 + 2999655*ep^4 + 17638792*ep^5 + 
     72988589*ep^6 + 213454458*ep^7 + 435412752*ep^8 + 598066922*ep^9 + 
     514840472*ep^10 + 238692320*ep^11 + 39573120*ep^12)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(108*ep^4*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + (5*(-1 + 4*ep)*(-1 + 5*ep)*
    (6 + 171*ep + 2190*ep^2 + 16597*ep^3 + 82106*ep^4 + 274768*ep^5 + 
     620928*ep^6 + 911594*ep^7 + 786856*ep^8 + 303320*ep^9)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 5*ep)*(-1 + 6*ep)*
    (2400 + 122322*ep + 2879153*ep^2 + 41503614*ep^3 + 409458692*ep^4 + 
     2924611526*ep^5 + 15593414921*ep^6 + 63027249036*ep^7 + 
     193992793844*ep^8 + 452332640294*ep^9 + 786358200866*ep^10 + 
     988337355000*ep^11 + 849151666844*ep^12 + 446628268688*ep^13 + 
     108582113280*ep^14)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(180*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  ((8400 + 429864*ep + 10180486*ep^2 + 148057593*ep^3 + 1478370829*ep^4 + 
     10726194262*ep^5 + 58322850952*ep^6 + 241404302457*ep^7 + 
     764083357603*ep^8 + 1839601256278*ep^9 + 3314744094142*ep^10 + 
     4332673695450*ep^11 + 3881824583428*ep^12 + 2133083142256*ep^13 + 
     542226759360*ep^14)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(90*ep^2*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(51 + 1486*ep + 18955*ep^2 + 138680*ep^3 + 
     639644*ep^4 + 1922264*ep^5 + 3746888*ep^6 + 4537840*ep^7 + 
     3065668*ep^8 + 863520*ep^9)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (36*ep^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (12 + 284*ep + 2613*ep^2 + 12117*ep^3 + 30380*ep^4 + 39504*ep^5 + 
     20880*ep^6)*INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 1, 1, 1, 0, 0}])/(8*ep^4*(1 + 2*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (8*(-1 + 8*ep)*(12 + 372*ep + 5022*ep^2 + 38707*ep^3 + 187758*ep^4 + 
     594338*ep^5 + 1226112*ep^6 + 1584953*ep^7 + 1158804*ep^8 + 361840*ep^9)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(15*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  (4*(-1 + 8*ep)*(-12 - 320*ep - 3511*ep^2 - 19320*ep^3 - 43931*ep^4 + 
     78817*ep^5 + 797413*ep^6 + 2205270*ep^7 + 2863424*ep^8 + 1482640*ep^9)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) + 
  (10*(9 + 222*ep + 2275*ep^2 + 12505*ep^3 + 39537*ep^4 + 71160*ep^5 + 
     66338*ep^6 + 23840*ep^7)*INT["A", 9, 29899, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (20*(9 + 231*ep + 2503*ep^2 + 14836*ep^3 + 51975*ep^4 + 107796*ep^5 + 
     122882*ep^6 + 59600*ep^7)*INT["A", 9, 30877, 9, 0, 
     {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (12*(1 + 13*ep + 66*ep^2 + 149*ep^3 + 125*ep^4)*INT["A", 10, 30155, 10, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (6*(2 + 25*ep + 123*ep^2 + 270*ep^3 + 220*ep^4)*INT["A", 10, 31149, 10, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (3*(1 + ep)*(-1 + 2*ep)*(1 + 3*ep)*(4 + 28*ep + 71*ep^2 + 70*ep^3)*
    INT["A", 10, 62298, 10, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
      1, 0, 0}])/(2*ep^2*(1 + 2*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-582 - 22878*ep - 350396*ep^2 - 
     2391102*ep^3 - 1766056*ep^4 + 93346797*ep^5 + 766019339*ep^6 + 
     3131694348*ep^7 + 7600069516*ep^8 + 11027834064*ep^9 + 
     8792987712*ep^10 + 2933948160*ep^11)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-582 - 22290*ep - 325244*ep^2 - 1920986*ep^3 + 
     3285268*ep^4 + 127839045*ep^5 + 922002365*ep^6 + 3602996198*ep^7 + 
     8534187752*ep^8 + 12179369616*ep^9 + 9576939456*ep^10 + 
     3150017280*ep^11)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^3*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 4*ep)*(582 + 18192*ep + 166598*ep^2 - 401366*ep^3 - 16762790*ep^4 - 
     98031805*ep^5 + 61611670*ep^6 + 3426731159*ep^7 + 18939127292*ep^8 + 
     53105265364*ep^9 + 84111262224*ep^10 + 71142186048*ep^11 + 
     24754717440*ep^12)*INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(144*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-48 - 2148*ep - 42406*ep^2 - 483690*ep^3 - 3478257*ep^4 - 
     15805193*ep^5 - 39304763*ep^6 + 2455757*ep^7 + 422124850*ep^8 + 
     1719251198*ep^9 + 3789310416*ep^10 + 5055250924*ep^11 + 
     3856461392*ep^12 + 1300398720*ep^13)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (28 + 840*ep + 11149*ep^2 + 85950*ep^3 + 425071*ep^4 + 1401868*ep^5 + 
     3084548*ep^6 + 4354868*ep^7 + 3559168*ep^8 + 1272480*ep^9)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(1 + 3*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 2*ep)*(1 + 4*ep)) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(8 + 282*ep + 4105*ep^2 + 32996*ep^3 + 
     163055*ep^4 + 517604*ep^5 + 1062362*ep^6 + 1367516*ep^7 + 1007072*ep^8 + 
     324480*ep^9)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(ep^3*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-12 + 1668*ep + 82347*ep^2 + 1627155*ep^3 + 18492824*ep^4 + 
     136340143*ep^5 + 687853195*ep^6 + 2427825836*ep^7 + 6000759886*ep^8 + 
     10184386826*ep^9 + 11307385628*ep^10 + 7392608176*ep^11 + 
     2156050560*ep^12)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(36*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 231*ep + 2928*ep^2 + 
     21261*ep^3 + 97065*ep^4 + 287800*ep^5 + 551501*ep^6 + 653904*ep^7 + 
     430142*ep^8 + 116960*ep^9)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep^4*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (9*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(4 + 104*ep + 1013*ep^2 + 
     5099*ep^3 + 14806*ep^4 + 25326*ep^5 + 23948*ep^6 + 9720*ep^7)*
    INT["B", 8, 19227, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(ep^3*(1 + 2*ep)^3*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 43*ep + 218*ep^2 + 
     482*ep^3 + 404*ep^4)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 
      1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)) + (5*(-12 - 295*ep - 3084*ep^2 - 17673*ep^3 - 58886*ep^4 - 
     108008*ep^5 - 77682*ep^6 + 47016*ep^7 + 80960*ep^8)*
    INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(3 + 69*ep + 686*ep^2 + 3704*ep^3 + 11228*ep^4 + 
     17891*ep^5 + 11640*ep^6)*INT["B", 9, 4051, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (5*(6 + 198*ep + 2875*ep^2 + 23914*ep^3 + 124917*ep^4 + 423295*ep^5 + 
     927023*ep^6 + 1259114*ep^7 + 954936*ep^8 + 303680*ep^9)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(12 + 588*ep + 12225*ep^2 + 143583*ep^3 + 1061672*ep^4 + 
     5184075*ep^5 + 16977673*ep^6 + 36915078*ep^7 + 51122806*ep^8 + 
     40813512*ep^9 + 14294720*ep^10)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) + ((132 + 6408*ep + 132525*ep^2 + 1551777*ep^3 + 
     11454920*ep^4 + 55888449*ep^5 + 182979229*ep^6 + 397851330*ep^7 + 
     551028358*ep^8 + 439949784*ep^9 + 154089440*ep^10)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  (60*(1 + 15*ep + 85*ep^2 + 204*ep^3 + 178*ep^4)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)^2*(1 + 5*ep)) + 
  (5*(-1 + 6*ep)*(15 + 424*ep + 4927*ep^2 + 30732*ep^3 + 111906*ep^4 + 
     239792*ep^5 + 282200*ep^6 + 141600*ep^7)*INT["B", 9, 19417, 9, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (30*(-3 - 54*ep - 372*ep^2 - 1229*ep^3 - 1936*ep^4 - 
     1090*ep^5 + 160*ep^6)*INT["B", 9, 20307, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   ((1 + 2*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (5*(3 + 37*ep + 200*ep^2 + 566*ep^3 + 824*ep^4 + 496*ep^5)*
    INT["B", 9, 20433, 9, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(2*ep*(1 + 2*ep)^3*(1 + 6*ep)) + 
  ((3 + 43*ep + 278*ep^2 + 1063*ep^3 + 2276*ep^4 + 2016*ep^5)*
    INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)) - 
  ((1 + ep)*(3 + 55*ep + 434*ep^2 + 1837*ep^3 + 4028*ep^4 + 3552*ep^5)*
    INT["B", 10, 4059, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(6*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 4*ep)*(1 + 17*ep + 118*ep^2 + 401*ep^3 + 667*ep^4 + 440*ep^5)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(ep^3*(1 + 2*ep)^2*(2 + 5*ep)) + 
  ((1 + ep)*(2 + 44*ep + 425*ep^2 + 2299*ep^3 + 7490*ep^4 + 14722*ep^5 + 
     16224*ep^6 + 7760*ep^7)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 4*ep)*(4 + 96*ep + 987*ep^2 + 5594*ep^3 + 18791*ep^4 + 37344*ep^5 + 
     40668*ep^6 + 18760*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (3*(1 + 3*ep)*(1 + 6*ep + 10*ep^2)*INT["B", 10, 19419, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (18*(1 + 17*ep + 100*ep^2 + 248*ep^3 + 230*ep^4 + 20*ep^5)*
    INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/((1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (2*(1 + 3*ep)*(1 + 5*ep)*INT["B", 10, 20435, 10, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)) + ((1 + 8*ep)*(6 + 76*ep + 354*ep^2 + 727*ep^3 + 564*ep^4)*
    INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 1, 0}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)) + 
  ((6 + 124*ep + 950*ep^2 + 3445*ep^3 + 6020*ep^4 + 4128*ep^5)*
    INT["B", 10, 82907, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 1, 0}])/(6*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 6*ep)) + 
  (18*(4 + 71*ep + 481*ep^2 + 1580*ep^3 + 2552*ep^4 + 1640*ep^5)*
    INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 1, 0}])/((1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(4 + 19*ep + 26*ep^2)*INT["B", 10, 85787, 10, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0}])/
   (2*ep^2*(1 + 2*ep)*(2 + 3*ep)) - 
  ((-1 + 2*ep)*(1 + 4*ep)*(2 + 14*ep + 35*ep^2 + 32*ep^3)*
    INT["B", 10, 85961, 10, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 0}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 6*ep)) + 
  (2*(1 + 4*ep)*(3 + 28*ep + 98*ep^2 + 147*ep^3 + 80*ep^4)*
    INT["B", 12, 85979, 12, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 0}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (2*(1 + ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep + 10*ep^2)*
    INT["B", 12, 85979, 13, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-6608304 - 218523312*ep - 2754359028*ep^2 - 12505638756*ep^3 + 
     57377142784*ep^4 + 978309343786*ep^5 + 4217971169587*ep^6 - 
     631748188587*ep^7 - 67680186530647*ep^8 - 163364696132671*ep^9 + 
     510441622442302*ep^10 + 2894660727972914*ep^11 - 
     1462349871101710*ep^12 - 44247424479766596*ep^13 - 
     131291296574585057*ep^14 - 55693256158509671*ep^15 + 
     700673367057928885*ep^16 + 2443710286676747769*ep^17 + 
     4368869069878368084*ep^18 + 4868172319439166612*ep^19 + 
     3422561915720519280*ep^20 + 1401498590785062336*ep^21 + 
     256500395295724800*ep^22)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3456*ep^6*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1014120 + 36978516*ep + 560273718*ep^2 + 4226441559*ep^3 + 
     11387204960*ep^4 - 63917429481*ep^5 - 607776573614*ep^6 - 
     745915524006*ep^7 + 14547333457700*ep^8 + 106298117300606*ep^9 + 
     350026727658086*ep^10 + 459495512708023*ep^11 - 1009095923943660*ep^12 - 
     6575601367321897*ep^13 - 16781154704481374*ep^14 - 
     26236679331246104*ep^15 - 26519413262132656*ep^16 - 
     16465201104068368*ep^17 - 5038654235630560*ep^18 + 
     78787239460096*ep^19 + 351911362407936*ep^20)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(576*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-213192 - 6153948*ep - 59406534*ep^2 - 94156461*ep^3 + 1714778354*ep^4 + 
     442055509*ep^5 - 159998966277*ep^6 - 1179897215373*ep^7 - 
     1974055370752*ep^8 + 17877480083878*ep^9 + 122763592486588*ep^10 + 
     286630581552701*ep^11 - 174218052289810*ep^12 - 2863685014033811*ep^13 - 
     7559794645342937*ep^14 - 6737478122347051*ep^15 + 
     11668643388900912*ep^16 + 45437420380109820*ep^17 + 
     68014983467579680*ep^18 + 57119962287272864*ep^19 + 
     26530623854126208*ep^20 + 5344159320364032*ep^21)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^2*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)) - ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-236520 - 7696800*ep - 93171834*ep^2 - 347588452*ep^3 + 
     2941734817*ep^4 + 35331369815*ep^5 + 57630815904*ep^6 - 
     1297367671244*ep^7 - 11909816698214*ep^8 - 49460959646690*ep^9 - 
     88881188825618*ep^10 + 157164487959364*ep^11 + 1546649963157101*ep^12 + 
     5214430758943699*ep^13 + 10961760075753156*ep^14 + 
     15743746972855364*ep^15 + 15574159208781128*ep^16 + 
     10216372392058496*ep^17 + 4017831433200416*ep^18 + 
     719001265625472*ep^19)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-3145392 - 76337100*ep - 
     397618848*ep^2 + 5332111983*ep^3 + 67287759427*ep^4 - 62615964995*ep^5 - 
     5782427810275*ep^6 - 44948705281654*ep^7 - 120498563596596*ep^8 + 
     405756033644854*ep^9 + 4668934616840558*ep^10 + 
     17388568273379279*ep^11 + 23383010433811735*ep^12 - 
     68718130562491715*ep^13 - 447946288981863427*ep^14 - 
     1217732222580851704*ep^15 - 2047287109555977414*ep^16 - 
     2212083829191911748*ep^17 - 1382430592728837144*ep^18 - 
     218145515106501744*ep^19 + 361550766993769600*ep^20 + 
     276099114811248384*ep^21 + 65383823683239936*ep^22)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^3*(3 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*(324 + 3618*ep - 4888*ep^2 + 
     304369*ep^3 + 11708814*ep^4 + 132704192*ep^5 + 801546872*ep^6 + 
     2985241937*ep^7 + 7208321862*ep^8 + 11348273980*ep^9 + 
     11272956776*ep^10 + 6435594624*ep^11 + 1616820480*ep^12)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(72*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (162 + 4728*ep + 58575*ep^2 + 408829*ep^3 + 1782233*ep^4 + 5048735*ep^5 + 
     9309426*ep^6 + 10782792*ep^7 + 7121440*ep^8 + 2043840*ep^9)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(12*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-119556 - 3845952*ep - 48346983*ep^2 - 230527588*ep^3 + 
     1097340480*ep^4 + 24479155961*ep^5 + 186904307078*ep^6 + 
     880924954305*ep^7 + 2860609022392*ep^8 + 6621237544471*ep^9 + 
     10957417053433*ep^10 + 12705983891551*ep^11 + 9824397726356*ep^12 + 
     4554658147188*ep^13 + 958451927904*ep^14)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (36*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-233928 - 5923980*ep - 
     37414278*ep^2 + 375881627*ep^3 + 7586620434*ep^4 + 49133837384*ep^5 + 
     92627031422*ep^6 - 685213043514*ep^7 - 5456422017418*ep^8 - 
     15671709832916*ep^9 - 3106455412896*ep^10 + 135326287366663*ep^11 + 
     534390977034472*ep^12 + 1129164727984224*ep^13 + 
     1500040204289152*ep^14 + 1257836000291664*ep^15 + 
     612317178737280*ep^16 + 132477376843008*ep^17)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(669708 + 19578672*ep + 
     217541889*ep^2 + 867416784*ep^3 - 3941212097*ep^4 - 64307093204*ep^5 - 
     339913568911*ep^6 - 875783503456*ep^7 - 415520466391*ep^8 + 
     4797695535020*ep^9 + 17626789386514*ep^10 + 31744331357992*ep^11 + 
     33240357751560*ep^12 + 19365250288992*ep^13 + 4877626411008*ep^14)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(5292 + 118796*ep + 1161301*ep^2 + 
     6482935*ep^3 + 22747375*ep^4 + 51943449*ep^5 + 77051312*ep^6 + 
     71452676*ep^7 + 37503488*ep^8 + 8464576*ep^9)*
    INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
      0, 0}])/(72*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^3*(3 + 4*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(486 + 21033*ep + 419691*ep^2 + 
     5083919*ep^3 + 41488898*ep^4 + 239874940*ep^5 + 1008098955*ep^6 + 
     3113501971*ep^7 + 7063671146*ep^8 + 11630494157*ep^9 + 
     13521787416*ep^10 + 10527358380*ep^11 + 4928929376*ep^12 + 
     1050586752*ep^13)*INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 
      0, 0, 1, 1, 1, 0, 0, 0, 0}])/(72*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*(10836 + 105944*ep - 
     733199*ep^2 - 10225553*ep^3 + 12209612*ep^4 + 540703384*ep^5 + 
     2203902709*ep^6 - 1618816997*ep^7 - 39389929998*ep^8 - 
     136884195402*ep^9 - 222823905208*ep^10 - 146633859600*ep^11 + 
     59047090560*ep^12 + 144835023904*ep^13 + 61934051328*ep^14)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(32*ep^3*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1585008 - 51751728*ep - 
     683307204*ep^2 - 4214207348*ep^3 - 4519630752*ep^4 + 118546646914*ep^5 + 
     940389500757*ep^6 + 3511605539669*ep^7 + 6744008666586*ep^8 + 
     3512732826208*ep^9 - 5447969361318*ep^10 + 35805980924114*ep^11 + 
     242882433781368*ep^12 + 626273472551518*ep^13 + 918817016054925*ep^14 + 
     811587019415365*ep^15 + 405161696066886*ep^16 + 88404295636728*ep^17)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(576*ep^4*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-812592 - 35399232*ep - 624390564*ep^2 - 5662618224*ep^3 - 
     23831111020*ep^4 + 28809676970*ep^5 + 931332269151*ep^6 + 
     5145902687656*ep^7 + 11974617214497*ep^8 - 9963972082258*ep^9 - 
     162951527165790*ep^10 - 553386702020408*ep^11 - 1003164341652546*ep^12 - 
     896253672509890*ep^13 + 165029048682411*ep^14 + 1449085706641216*ep^15 + 
     1722247588133581*ep^16 + 955122395354730*ep^17 + 215877166826472*ep^18)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1152*ep^3*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^2*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(54 + 2076*ep + 35908*ep^2 + 365473*ep^3 + 2408321*ep^4 + 
     10681493*ep^5 + 32184293*ep^6 + 64929494*ep^7 + 83867656*ep^8 + 
     62620096*ep^9 + 20527488*ep^10)*INT["A", 7, 29769, 7, 0, 
     {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (48*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (216 + 8762*ep + 176925*ep^2 + 2266148*ep^3 + 19891489*ep^4 + 
     123942279*ep^5 + 558816557*ep^6 + 1839584784*ep^7 + 4419152437*ep^8 + 
     7657297407*ep^9 + 9315003384*ep^10 + 7545394172*ep^11 + 
     3653837120*ep^12 + 800241600*ep^13)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (192*ep^4*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(432 + 15142*ep + 237397*ep^2 + 2194720*ep^3 + 
     13285330*ep^4 + 55270320*ep^5 + 161211935*ep^6 + 329576442*ep^7 + 
     462609378*ep^8 + 424364128*ep^9 + 228805496*ep^10 + 54888960*ep^11)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(48*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (15*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(14 + 137*ep + 505*ep^2 + 
     822*ep^3 + 488*ep^4)*INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 
      0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(8*(1 + ep)*(1 + 2*ep)^3*
    (1 + 4*ep)^3) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (108 + 2588*ep + 25735*ep^2 + 140207*ep^3 + 460617*ep^4 + 938097*ep^5 + 
     1159876*ep^6 + 797908*ep^7 + 234384*ep^8)*INT["A", 8, 29893, 8, 0, 
     {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (16*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) - (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (36 + 704*ep + 5373*ep^2 + 20936*ep^3 + 44501*ep^4 + 49306*ep^5 + 
     22344*ep^6)*INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 1, 1, 1, 0, 0}])/(16*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 6*ep)) - (5*(-1 + 2*ep)^3*(-1 + 5*ep)*
    (14 + 57*ep + 62*ep^2)*INT["A", 8, 120969, 8, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0}])/
   (6*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)) + 
  (5*ep*(162 + 4620*ep + 56741*ep^2 + 390441*ep^3 + 1642957*ep^4 + 
     4323039*ep^5 + 6935284*ep^6 + 6187092*ep^7 + 2340320*ep^8)*
    INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (5*ep*(54 + 1380*ep + 14879*ep^2 + 87491*ep^3 + 303393*ep^4 + 622089*ep^5 + 
     700522*ep^6 + 335248*ep^7)*INT["A", 9, 30877, 9, 0, 
     {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-7452 - 241848*ep - 3368799*ep^2 - 25958443*ep^3 - 115911698*ep^4 - 
     254434236*ep^5 + 164952517*ep^6 + 2983533015*ep^7 + 9855548482*ep^8 + 
     17848351740*ep^9 + 19270652702*ep^10 + 11662278532*ep^11 + 
     3056016928*ep^12)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-252 - 7148*ep - 87063*ep^2 - 599706*ep^3 - 2577469*ep^4 - 
     7159754*ep^5 - 12794780*ep^6 - 14001076*ep^7 - 8143848*ep^8 - 
     1392592*ep^9 + 468768*ep^10)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (45 + 484*ep + 1905*ep^2 + 3234*ep^3 + 1960*ep^4)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-18 - 241*ep + 441*ep^2 + 
     24135*ep^3 + 177275*ep^4 + 631796*ep^5 + 1231492*ep^6 + 1258616*ep^7 + 
     526224*ep^8)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (104652 + 3968424*ep + 67669389*ep^2 + 686681662*ep^3 + 4621802046*ep^4 + 
     21750496146*ep^5 + 73425966843*ep^6 + 179234539264*ep^7 + 
     314095997718*ep^8 + 385499832504*ep^9 + 314647381896*ep^10 + 
     153412946944*ep^11 + 33810799872*ep^12)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(108 + 2331*ep + 20927*ep^2 + 
     101487*ep^3 + 287393*ep^4 + 475098*ep^5 + 423752*ep^6 + 156720*ep^7)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(8*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (18 + 461*ep + 4535*ep^2 + 22756*ep^3 + 64084*ep^4 + 102580*ep^5 + 
     87256*ep^6 + 30720*ep^7)*INT["B", 8, 19227, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (2*ep^2*(1 + ep)*(1 + 2*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(45 + 484*ep + 1905*ep^2 + 
     3234*ep^3 + 1960*ep^4)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) + 
  (5*ep*(486 + 21843*ep + 431562*ep^2 + 4952926*ep^3 + 36708192*ep^4 + 
     184591593*ep^5 + 643204224*ep^6 + 1554505654*ep^7 + 2556126096*ep^8 + 
     2725831296*ep^9 + 1697852208*ep^10 + 468271744*ep^11)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) + 
  ((5022 + 226791*ep + 4498866*ep^2 + 51822226*ep^3 + 385390164*ep^4 + 
     1944112953*ep^5 + 6793782804*ep^6 + 16462102942*ep^7 + 
     27132026856*ep^8 + 28992444384*ep^9 + 18090659088*ep^10 + 
     4997001088*ep^11)*INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(12*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)) + 
  (15*ep*(108 + 2331*ep + 20927*ep^2 + 101487*ep^3 + 287393*ep^4 + 
     475098*ep^5 + 423752*ep^6 + 156720*ep^7)*INT["B", 9, 20307, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (9*ep*(1 + 3*ep)*(1 + 6*ep)*(27 + 284*ep + 1089*ep^2 + 1796*ep^3 + 
     1060*ep^4)*INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - (18*ep*(1 + 3*ep)*(1 + 6*ep)*(9 + 68*ep + 175*ep^2 + 
     154*ep^3)*INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 1, 0}])/((1 + 2*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) + (3*(-1 + 2*ep)*(1 + 3*ep)*(9 + 41*ep + 50*ep^2)*
    INT["B", 10, 85787, 10, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 0}])/(2*ep*(1 + 2*ep)*(2 + 3*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(2916 + 111468*ep + 1822547*ep^2 + 
     16943485*ep^3 + 99833706*ep^4 + 391321226*ep^5 + 1036574063*ep^6 + 
     1836025433*ep^7 + 2083939248*ep^8 + 1369962388*ep^9 + 396407840*ep^10)*
    INT["C", 8, 255, 8, 0, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-6804 - 234312*ep - 2882923*ep^2 - 12611170*ep^3 + 
     48816551*ep^4 + 889680416*ep^5 + 5087143983*ep^6 + 16529213118*ep^7 + 
     33338540293*ep^8 + 41401733548*ep^9 + 29063450020*ep^10 + 
     8837456800*ep^11)*INT["C", 8, 255, 9, 0, {2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(45 + 484*ep + 1905*ep^2 + 
     3234*ep^3 + 1960*ep^4)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^2) - (3*(-1 + 2*ep)*(1 + 3*ep)*(27 + 242*ep + 789*ep^2 + 
     1102*ep^3 + 560*ep^4)*INT["C", 10, 1023, 10, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2*ep*(1 + ep)*(1 + 2*ep)^2*(2 + 3*ep)*(1 + 4*ep)) + 
  ((49 + 435*ep + 1440*ep^2 + 2090*ep^3 + 1124*ep^4)*
    INT["C", 12, 4095, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((3 + 4*ep)^2*(5 + 27*ep + 38*ep^2)*INT["C", 12, 4095, 13, 0, 
     {2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (6*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-44128800 - 3328652880*ep - 110272858380*ep^2 - 2105702084700*ep^3 - 
      25175493023475*ep^4 - 185310639517038*ep^5 - 663288496971551*ep^6 + 
      1243198580394888*ep^7 + 22479290181588196*ep^8 + 
      15946233516687582*ep^9 - 1154646398768984508*ep^10 - 
      10165423672993440054*ep^11 - 42348569326846514535*ep^12 - 
      62190092668182435450*ep^13 + 314419314617766198969*ep^14 + 
      2298309944433899421468*ep^15 + 6938500437523754234154*ep^16 + 
      9609187127803358696826*ep^17 - 2546837885457383968338*ep^18 - 
      5926314276305549315082*ep^19 + 218399183268698914327596*ep^20 + 
      1295976120121888630847760*ep^21 + 4148538492445274012335968*ep^22 + 
      9146071383992801244544296*ep^23 + 14954476745500204895379296*ep^24 + 
      18616598968507862172700320*ep^25 + 17710174563135551178645248*ep^26 + 
      12715504744128165564363264*ep^27 + 6689042419371331084935168*ep^28 + 
      2439500945999663492628480*ep^29 + 554462853749528095752192*ep^30 + 
      60910864143119241707520*ep^31 + 715145556787200000000*ep^32)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(51840*ep^8*(1 + ep)^2*(1 + 2*ep)^5*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1093500 - 119645100*ep - 4458732345*ep^2 - 82560127347*ep^3 - 
     776803634745*ep^4 - 1463027569662*ep^5 + 52463737684984*ep^6 + 
     647430064147188*ep^7 + 2760567388479337*ep^8 - 11658244267307824*ep^9 - 
     246286171887207527*ep^10 - 1756416193571687873*ep^11 - 
     7130401702375256881*ep^12 - 13434219816141745928*ep^13 + 
     30199298274898751216*ep^14 + 332656747998570319372*ep^15 + 
     1360902503400159589241*ep^16 + 3660329909759337377266*ep^17 + 
     7602446118721261699352*ep^18 + 15430525711059814078180*ep^19 + 
     39245145007254933872756*ep^20 + 110478372608294032909408*ep^21 + 
     269031256183367085575216*ep^22 + 514262964921628608885088*ep^23 + 
     755228514953289000127744*ep^24 + 845252228999629385031040*ep^25 + 
     710822044386756101269504*ep^26 + 436552062101961986772992*ep^27 + 
     185638307201039476891648*ep^28 + 49243507746978997862400*ep^29 + 
     6331157586514162483200*ep^30 + 85136375808000000000*ep^31)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4320*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-777600 - 54282960*ep - 1925643780*ep^2 - 44995811670*ep^3 - 
     748538927220*ep^4 - 9044893338993*ep^5 - 78037932765634*ep^6 - 
     437111419572438*ep^7 - 821177128352122*ep^8 + 12227941615106994*ep^9 + 
     162015616546886238*ep^10 + 1162751582432509758*ep^11 + 
     6006292351361968154*ep^12 + 24050718128674332303*ep^13 + 
     76899804245289170840*ep^14 + 198888853336241529774*ep^15 + 
     417793500670702420836*ep^16 + 711303492242478840192*ep^17 + 
     973857109051082452160*ep^18 + 1057009819388590052928*ep^19 + 
     888827509063905078272*ep^20 + 558257756376942175104*ep^21 + 
     246396767682261255936*ep^22 + 68128601814380141568*ep^23 + 
     8871839981312532480*ep^24)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (4320*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(955800 + 58551660*ep + 
     1650888468*ep^2 + 28309857786*ep^3 + 327619619503*ep^4 + 
     2667223054063*ep^5 + 15214637006495*ep^6 + 55650088321074*ep^7 + 
     68485283146166*ep^8 - 618888771691921*ep^9 - 5059212462380053*ep^10 - 
     21258997102533290*ep^11 - 58750383561468931*ep^12 - 
     101415364272280788*ep^13 - 42380607009997372*ep^14 + 
     383545292243874152*ep^15 + 1550680230045236900*ep^16 + 
     3650522998521806560*ep^17 + 6245019141094899776*ep^18 + 
     8132782008663325248*ep^19 + 8049831561855449792*ep^20 + 
     5880973131240947456*ep^21 + 2988247707029487616*ep^22 + 
     941034584149340160*ep^23 + 137955169677312000*ep^24)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(270*ep^6*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-4966920 - 307786392*ep - 8449533522*ep^2 - 131558193666*ep^3 - 
     1193076373293*ep^4 - 4754505648201*ep^5 + 22834389850681*ep^6 + 
     427288931468036*ep^7 + 2184567536469526*ep^8 - 2210971316969839*ep^9 - 
     100515271430713770*ep^10 - 650304751587581094*ep^11 - 
     1710441970757027013*ep^12 + 3471500179156794405*ep^13 + 
     50170957912708346301*ep^14 + 209523324477641411904*ep^15 + 
     373185828392580515376*ep^16 - 616716730341371275593*ep^17 - 
     6253319142496378258314*ep^18 - 20789162549601735462156*ep^19 - 
     38272603087691992891932*ep^20 - 22650337860254981774028*ep^21 + 
     96501568543633382083488*ep^22 + 374536156562645179703472*ep^23 + 
     760742137096826211133376*ep^24 + 1069834273739668376884480*ep^25 + 
     1106372799357212022348800*ep^26 + 848381804497774010950144*ep^27 + 
     473101653215598142049280*ep^28 + 182836669370966147616768*ep^29 + 
     44403287731295633473536*ep^30 + 5387826118314525327360*ep^31 + 
     115785471098880000000*ep^32)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (864*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-13944960 - 815182056*ep - 21460121712*ep^2 - 330008677362*ep^3 - 
     3154581387662*ep^4 - 17117046202862*ep^5 - 13641297051509*ep^6 + 
     599242475355395*ep^7 + 5186238398247442*ep^8 + 18092993318623776*ep^9 - 
     29827698832327986*ep^10 - 723954849412707284*ep^11 - 
     4473662720250495854*ep^12 - 16412406260209874162*ep^13 - 
     34902527254491773893*ep^14 - 5287930779368376193*ep^15 + 
     286061506442443564714*ep^16 + 1315446002376816983376*ep^17 + 
     3700019553508570730228*ep^18 + 7631210959129241496636*ep^19 + 
     12134227300794205462152*ep^20 + 15088259458858932870688*ep^21 + 
     14624907768787773983008*ep^22 + 10866651183020828181568*ep^23 + 
     5989955595591477939968*ep^24 + 2310282636085762391040*ep^25 + 
     556799797988357566464*ep^26 + 63126160092704931840*ep^27)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(288*ep^6*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-5961600 - 391472460*ep - 11744736480*ep^2 - 210970096179*ep^3 - 
     2483379140717*ep^4 - 19378066269530*ep^5 - 90546002642983*ep^6 - 
     90659533787410*ep^7 + 2156052998161654*ep^8 + 18378091295377796*ep^9 + 
     76082845980303842*ep^10 + 133010693057350517*ep^11 - 
     383506373497836277*ep^12 - 3521008199484928174*ep^13 - 
     12204718978272372815*ep^14 - 21421102163537325672*ep^15 + 
     4932195636705950892*ep^16 + 155814573646684250072*ep^17 + 
     541794711965798299540*ep^18 + 1174795716199240605232*ep^19 + 
     1843728135006169097440*ep^20 + 2176540703061366439168*ep^21 + 
     1935974767556765077056*ep^22 + 1267760997557504733952*ep^23 + 
     579462463431104386048*ep^24 + 165525942946090221568*ep^25 + 
     22265672924830433280*ep^26)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4320*ep^7*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(9088200 + 725737320*ep + 
     25864329510*ep^2 + 535228320834*ep^3 + 6918382460244*ep^4 + 
     53407692742460*ep^5 + 152050919622761*ep^6 - 1547314055917309*ep^7 - 
     21169426272142409*ep^8 - 102196678577350893*ep^9 + 
     58247690607817350*ep^10 + 3999634806075447472*ep^11 + 
     26394299011842077826*ep^12 + 74098904067359627142*ep^13 - 
     101064065549193990995*ep^14 - 1927926322388423926725*ep^15 - 
     9055394453908502603733*ep^16 - 21796988253023712453889*ep^17 - 
     5835765844807597427058*ep^18 + 182614240685060886442320*ep^19 + 
     871210397382386188763440*ep^20 + 2483780234327805120240372*ep^21 + 
     5137510276749177264283776*ep^22 + 8135121130647525923200848*ep^23 + 
     10020306462792087777993856*ep^24 + 9580424408250855707438080*ep^25 + 
     6997152179171250330802176*ep^26 + 3780224309334333944040960*ep^27 + 
     1425504081065280766334976*ep^28 + 335221381632313684983808*ep^29 + 
     37021207719849047162880*ep^30)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4320*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*(-3834 - 111450*ep - 1191718*ep^2 - 
     3443791*ep^3 + 46502860*ep^4 + 613958442*ep^5 + 3709169370*ep^6 + 
     14116507961*ep^7 + 36574374210*ep^8 + 65864270670*ep^9 + 
     81662173720*ep^10 + 66873986072*ep^11 + 32725908416*ep^12 + 
     7271205120*ep^13)*INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 1, 0, 0, 0, 0, 0}])/(36*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-4244400 - 246478140*ep - 
     6540808230*ep^2 - 104494213482*ep^3 - 1107757092919*ep^4 - 
     7985363002613*ep^5 - 36781427032665*ep^6 - 66093537572859*ep^7 + 
     489611435192361*ep^8 + 5355995493353371*ep^9 + 29120265381747735*ep^10 + 
     110657162786155097*ep^11 + 318371215661078818*ep^12 + 
     713764658036902258*ep^13 + 1258789055952720196*ep^14 + 
     1743778240941453872*ep^15 + 1877913694131124288*ep^16 + 
     1540661120468782464*ep^17 + 930332720864618624*ep^18 + 
     389736210514581632*ep^19 + 101143960769491712*ep^20 + 
     12243325839467520*ep^21)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (1440*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (296 + 10414*ep + 163339*ep^2 + 1512609*ep^3 + 9218660*ep^4 + 
     38956994*ep^5 + 116977593*ep^6 + 251161283*ep^7 + 382047016*ep^8 + 
     400913668*ep^9 + 275712400*ep^10 + 112857168*ep^11 + 22430720*ep^12 + 
     1166400*ep^13)*INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(24*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-66355200 - 3979562400*ep - 108122393448*ep^2 - 
     1730741872392*ep^3 - 17415567561650*ep^4 - 100170549458380*ep^5 - 
     45271482754881*ep^6 + 5440323138008924*ep^7 + 63111395211700479*ep^8 + 
     441834177753655636*ep^9 + 2261299153435319633*ep^10 + 
     8985954288812014004*ep^11 + 28455976157340714539*ep^12 + 
     72657531327661054360*ep^13 + 150128387222143546212*ep^14 + 
     250439398303294164536*ep^15 + 334623267213970732188*ep^16 + 
     353020601463688867040*ep^17 + 287380633803353427424*ep^18 + 
     174061993580073722208*ep^19 + 73814643570884173824*ep^20 + 
     19545040468612698624*ep^21 + 2430456891507671040*ep^22)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(720*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 3*ep)*(-2 + 5*ep)*(-24300 - 382320*ep + 54801171*ep^2 + 
     2784541680*ep^3 + 62596365870*ep^4 + 809483765794*ep^5 + 
     5943201215969*ep^6 + 12292419345288*ep^7 - 244027698131507*ep^8 - 
     3239453983960166*ep^9 - 21253915450219082*ep^10 - 
     81562043376535538*ep^11 - 113198026264151375*ep^12 + 
     743254221956094448*ep^13 + 6105452034334121578*ep^14 + 
     24368751289073637226*ep^15 + 62657664578995384108*ep^16 + 
     99040585495515106996*ep^17 + 40099099936220569600*ep^18 - 
     271208534403692230304*ep^19 - 916970587023110720000*ep^20 - 
     1704790041274850543168*ep^21 - 2182746938654780322560*ep^22 - 
     2009577758437772547072*ep^23 - 1319013724047008782336*ep^24 - 
     589085145944923848704*ep^25 - 160834836844745588736*ep^26 - 
     20197679122606325760*ep^27 + 47297986560000000*ep^28)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-17609400 - 1491972480*ep - 54453720834*ep^2 - 
     1146732979128*ep^3 - 15401565658356*ep^4 - 132681187351438*ep^5 - 
     610001335056665*ep^6 + 1119318419884619*ep^7 + 46537119652952527*ep^8 + 
     454566777513689499*ep^9 + 2890442748337338411*ep^10 + 
     13727260129880363093*ep^11 + 51105276144808631701*ep^12 + 
     152421578419752939611*ep^13 + 367758230509335040636*ep^14 + 
     719671682183894304900*ep^15 + 1138888580444376754812*ep^16 + 
     1445435023625258636204*ep^17 + 1449983644478127998176*ep^18 + 
     1123399857222637615616*ep^19 + 648106830580959815776*ep^20 + 
     261983990194184907264*ep^21 + 66169916049714356736*ep^22 + 
     7853912594319605760*ep^23)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (720*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(33 + 1115*ep + 17231*ep^2 + 
     158495*ep^3 + 950830*ep^4 + 3855706*ep^5 + 10640066*ep^6 + 
     19644256*ep^7 + 23140964*ep^8 + 15657048*ep^9 + 4606496*ep^10)*
    INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
      0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (2357100 + 153288990*ep + 4680442368*ep^2 + 89183776836*ep^3 + 
     1188821072678*ep^4 + 11777911535413*ep^5 + 89932576004533*ep^6 + 
     541626568977530*ep^7 + 2611462621711264*ep^8 + 10173295051511627*ep^9 + 
     32175754610396325*ep^10 + 82710958096352400*ep^11 + 
     172386601314414368*ep^12 + 289502275771069204*ep^13 + 
     387589347904603988*ep^14 + 406899922798272352*ep^15 + 
     326706329455531648*ep^16 + 193046822676149024*ep^17 + 
     78807119983302144*ep^18 + 19760279401367040*ep^19 + 
     2279203375104000*ep^20)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (360*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (260280 + 22355208*ep + 743987346*ep^2 + 13298064898*ep^3 + 
     139796130058*ep^4 + 804747188158*ep^5 + 789482174281*ep^6 - 
     26419931342861*ep^7 - 224077944588446*ep^8 - 778532827698378*ep^9 + 
     331955043873585*ep^10 + 16601154705043019*ep^11 + 
     82519139721135896*ep^12 + 196757823657434920*ep^13 + 
     78948483502199872*ep^14 - 1096293820751839236*ep^15 - 
     4020234028488503736*ep^16 - 6756670330695161488*ep^17 - 
     2903036889346327648*ep^18 + 13745226521796603904*ep^19 + 
     38742159785303830528*ep^20 + 55172954451021816320*ep^21 + 
     49888765271647990784*ep^22 + 29150596525460647936*ep^23 + 
     10273986674728960000*ep^24 + 1775441899791974400*ep^25 + 
     60541422796800000*ep^26)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (288*ep^5*(1 + ep)*(1 + 2*ep)^5*(1 + 3*ep)^2*(2 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-3291300 - 207964800*ep - 6130332717*ep^2 - 111952656759*ep^3 - 
     1418484527123*ep^4 - 13231780625900*ep^5 - 94074162494509*ep^6 - 
     520435850784554*ep^7 - 2265580783444729*ep^8 - 7787075078495880*ep^9 - 
     21028921451802858*ep^10 - 43879873123847147*ep^11 - 
     67990800938717012*ep^12 - 70256550308813924*ep^13 - 
     27879125633837528*ep^14 + 49823395225136148*ep^15 + 
     113301233509432544*ep^16 + 117788669367000784*ep^17 + 
     72963467096500032*ep^18 + 25974600476330752*ep^19 + 
     4124886861649920*ep^20)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (1440*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(3564000 + 257577840*ep + 
     8499232404*ep^2 + 168246606120*ep^3 + 2198370669705*ep^4 + 
     19471844641073*ep^5 + 113019775156078*ep^6 + 368645861824044*ep^7 + 
     428418319868704*ep^8 + 5956391569701506*ep^9 + 
     147727486612619994*ep^10 + 1623972648911903060*ep^11 + 
     11431749434813997069*ep^12 + 58458848543611879073*ep^13 + 
     228389807839013371518*ep^14 + 693388352827458227936*ep^15 + 
     1622674238295241683450*ep^16 + 2791587201048252974204*ep^17 + 
     2942045085302387419398*ep^18 - 349981309269046772320*ep^19 - 
     9139524900337309511448*ep^20 - 22164192309104511979096*ep^21 - 
     33568137569265863035800*ep^22 - 36465805151045131826448*ep^23 - 
     29134134979894946109760*ep^24 - 16847847067005432908800*ep^25 - 
     6698301961763023470592*ep^26 - 1634989510537602465792*ep^27 - 
     180354267561918136320*ep^28 + 1986515435520000000*ep^29)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(576*ep^6*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-14605920 - 1044459792*ep - 34498631412*ep^2 - 
     692355779700*ep^3 - 9303693208485*ep^4 - 86067485177904*ep^5 - 
     525563156116353*ep^6 - 1602005622258746*ep^7 + 4809211363193432*ep^8 + 
     87870677142689014*ep^9 + 507772708338999496*ep^10 + 
     1337636463736930294*ep^11 - 2124978591444814853*ep^12 - 
     37163153125496033340*ep^13 - 176670030852119360561*ep^14 - 
     433218288267794344942*ep^15 - 69555136559613956486*ep^16 + 
     4325706997434196495222*ep^17 + 21546414651426451925854*ep^18 + 
     65552378523007294510878*ep^19 + 146414935238188595662216*ep^20 + 
     253129269167186952295232*ep^21 + 344713431407439911051968*ep^22 + 
     370269842360526628873624*ep^23 + 310686630369689430817648*ep^24 + 
     199527005323933396311488*ep^25 + 94767388360931242769408*ep^26 + 
     31464909429899619131392*ep^27 + 6618443299791135080448*ep^28 + 
     721951834929135943680*ep^29 + 22703033548800000000*ep^30)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1152*ep^5*(1 + ep)^2*(1 + 2*ep)^5*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (342 + 12738*ep + 217196*ep^2 + 2233966*ep^3 + 15385879*ep^4 + 
     74535472*ep^5 + 259789781*ep^6 + 655068972*ep^7 + 1183944706*ep^8 + 
     1493611196*ep^9 + 1246916816*ep^10 + 617842496*ep^11 + 137278720*ep^12)*
    INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(24*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (21 + 1261*ep + 32752*ep^2 + 502023*ep^3 + 5139370*ep^4 + 37374033*ep^5 + 
     199437338*ep^6 + 793294697*ep^7 + 2361701781*ep^8 + 5231376774*ep^9 + 
     8478437538*ep^10 + 9739566444*ep^11 + 7490077280*ep^12 + 
     3449112288*ep^13 + 717114240*ep^14)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (96*ep^6*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
    (3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-29160 - 1498176*ep - 34315542*ep^2 - 
     458483706*ep^3 - 3867267261*ep^4 - 19876058375*ep^5 - 39667990645*ep^6 + 
     273508322771*ep^7 + 3077145564992*ep^8 + 16394513157514*ep^9 + 
     59174004804576*ep^10 + 156785353806908*ep^11 + 312804966819376*ep^12 + 
     471314996672728*ep^13 + 529604281883344*ep^14 + 430904547624896*ep^15 + 
     240091218439680*ep^16 + 82009600281600*ep^17 + 12956304384000*ep^18)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(12*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-8100 - 428670*ep - 10111026*ep^2 - 
     137946459*ep^3 - 1153436782*ep^4 - 5190840214*ep^5 + 3173658530*ep^6 + 
     245995183283*ep^7 + 2126768985304*ep^8 + 11351282186668*ep^9 + 
     43725842172422*ep^10 + 127766738158208*ep^11 + 288506202332500*ep^12 + 
     505247925223648*ep^13 + 681337627771232*ep^14 + 694839724835648*ep^15 + 
     518573601005888*ep^16 + 267272655531008*ep^17 + 85028157545472*ep^18 + 
     12582385643520*ep^19)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(15*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(16200 + 717480*ep + 14687526*ep^2 + 
     184634608*ep^3 + 1596747059*ep^4 + 10083437118*ep^5 + 48152592632*ep^6 + 
     177597686376*ep^7 + 511959230755*ep^8 + 1158975232102*ep^9 + 
     2056515466896*ep^10 + 2834083338572*ep^11 + 2977188467076*ep^12 + 
     2306800597520*ep^13 + 1243956080176*ep^14 + 417148809984*ep^15 + 
     65504989440*ep^16)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(15*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-8640 - 590904*ep - 18502248*ep^2 - 
     351782732*ep^3 - 4541125139*ep^4 - 42125237909*ep^5 - 
     289394057027*ep^6 - 1490345855231*ep^7 - 5718506966354*ep^8 - 
     15747817983032*ep^9 - 27194777124272*ep^10 - 8625178983984*ep^11 + 
     111610638106968*ep^12 + 398575799443448*ep^13 + 791661500451776*ep^14 + 
     1054899992815264*ep^15 + 966598160596096*ep^16 + 588539367188480*ep^17 + 
     215374200535040*ep^18 + 35934641356800*ep^19)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 146*ep + 1031*ep^2 + 
     3386*ep^3 + 5144*ep^4 + 12246*ep^5 + 89225*ep^6 + 335178*ep^7 + 
     622612*ep^8 + 574424*ep^9 + 210720*ep^10)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (12*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)) + (20*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*
    (6 + 143*ep + 1359*ep^2 + 6056*ep^3 + 6892*ep^4 - 57926*ep^5 - 
     321676*ep^6 - 782103*ep^7 - 1029013*ep^8 - 673350*ep^9 - 113588*ep^10 + 
     54760*ep^11)*INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 1, 0, 0, 0}])/(27*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-391500 - 25011180*ep - 746999583*ep^2 - 
     13850603586*ep^3 - 178597521797*ep^4 - 1700401242200*ep^5 - 
     12387150137821*ep^6 - 70597565634806*ep^7 - 319109252312911*ep^8 - 
     1152491350184220*ep^9 - 3332917358557812*ep^10 - 
     7695037833987068*ep^11 - 14057918287366448*ep^12 - 
     19974959609649476*ep^13 - 21396848840354912*ep^14 - 
     16246884490311048*ep^15 - 7459501806153184*ep^16 - 
     664191928109984*ep^17 + 1493231616999168*ep^18 + 897381012782848*ep^19 + 
     177141120046080*ep^20)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (180*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((-1090800 - 66712140*ep - 1903321146*ep^2 - 33562252452*ep^3 - 
     408507512209*ep^4 - 3628373284300*ep^5 - 24212073129407*ep^6 - 
     122767435990132*ep^7 - 469768496474297*ep^8 - 1305075813274740*ep^9 - 
     2287283160953739*ep^10 - 604491912197056*ep^11 + 
     11089312502133614*ep^12 + 42119656510405988*ep^13 + 
     92394576324947216*ep^14 + 140778873707092224*ep^15 + 
     154330405668540352*ep^16 + 120351375490145792*ep^17 + 
     63655870261938816*ep^18 + 20523641197842176*ep^19 + 
     3049237891752960*ep^20)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (90*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (-3 + 125*ep + 6843*ep^2 + 126475*ep^3 + 1321431*ep^4 + 9002465*ep^5 + 
     42575503*ep^6 + 143929423*ep^7 + 351096374*ep^8 + 613861296*ep^9 + 
     750434428*ep^10 + 608839560*ep^11 + 294271808*ep^12 + 64055040*ep^13)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(24*ep^3*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 104*ep + 1493*ep^2 + 
     11806*ep^3 + 57200*ep^4 + 177022*ep^5 + 350540*ep^6 + 427452*ep^7 + 
     289400*ep^8 + 81952*ep^9)*INT["A", 8, 29837, 8, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (16*ep^3*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*(30 + 965*ep + 13593*ep^2 + 
     110758*ep^3 + 579411*ep^4 + 2036551*ep^5 + 4875748*ep^6 + 7856184*ep^7 + 
     8156200*ep^8 + 4927244*ep^9 + 1315120*ep^10)*INT["A", 8, 29893, 8, 0, 
     {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (8*ep^4*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 8*ep)*(900 + 31230*ep + 485354*ep^2 + 4470589*ep^3 + 
     27167003*ep^4 + 114486041*ep^5 + 341581205*ep^6 + 721527916*ep^7 + 
     1056714274*ep^8 + 1020421072*ep^9 + 583441232*ep^10 + 149230720*ep^11)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(15*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)) + 
  (2*(-1 + 8*ep)*(7380 + 333693*ep + 6835601*ep^2 + 84036919*ep^3 + 
     691941189*ep^4 + 4029305620*ep^5 + 17068175278*ep^6 + 53228638488*ep^7 + 
     122132325112*ep^8 + 203471061248*ep^9 + 239022567408*ep^10 + 
     187320045728*ep^11 + 87709768448*ep^12 + 18521518080*ep^13)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(189 + 5709*ep + 75418*ep^2 + 569925*ep^3 + 2710173*ep^4 + 
     8395552*ep^5 + 16903886*ep^6 + 21267768*ep^7 + 15119928*ep^8 + 
     4613840*ep^9)*INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 1, 1, 1, 0, 0, 0}])/(3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(45 + 1332*ep + 17158*ep^2 + 124880*ep^3 + 559909*ep^4 + 1578846*ep^5 + 
     2724386*ep^6 + 2617288*ep^7 + 1064240*ep^8)*INT["A", 9, 30877, 9, 0, 
     {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((1 + 16*ep + 89*ep^2 + 206*ep^3 + 152*ep^4)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(2*ep^2*(1 + ep)*(1 + 2*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 21*ep + 90*ep^2 + 181*ep^3 + 130*ep^4)*
    INT["A", 10, 30151, 10, 0, {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(2*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(3 + 44*ep + 261*ep^2 + 757*ep^3 + 1057*ep^4 + 560*ep^5)*
    INT["A", 10, 30155, 10, 0, {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 15*ep + 90*ep^2 + 261*ep^3 + 360*ep^4 + 185*ep^5)*
    INT["A", 10, 31149, 10, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (132840 + 10926684*ep + 406346184*ep^2 + 9172908546*ep^3 + 
     141855898457*ep^4 + 1604353907258*ep^5 + 13811021499493*ep^6 + 
     92877206543570*ep^7 + 496397466131377*ep^8 + 2132177970189746*ep^9 + 
     7408096408985659*ep^10 + 20873258305714560*ep^11 + 
     47641905082404834*ep^12 + 87649828428812452*ep^13 + 
     128760691785401996*ep^14 + 148759008460595152*ep^15 + 
     132023107294343640*ep^16 + 86761237378268944*ep^17 + 
     39722249001642560*ep^18 + 11297626344868608*ep^19 + 
     1501244823444480*ep^20)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-675 - 29505*ep - 575760*ep^2 - 
     6609028*ep^3 - 49365054*ep^4 - 249302170*ep^5 - 845765634*ep^6 - 
     1772794932*ep^7 - 1382549892*ep^8 + 4006358008*ep^9 + 
     15856787136*ep^10 + 26997888928*ep^11 + 26280556992*ep^12 + 
     14185327872*ep^13 + 3307345920*ep^14)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-9 - 22*ep + 655*ep^2 + 4962*ep^3 + 
     14290*ep^4 + 18412*ep^5 + 9232*ep^6 + 576*ep^7)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-2835 - 106866*ep - 1784718*ep^2 - 17418204*ep^3 - 110169607*ep^4 - 
     472295132*ep^5 - 1389375826*ep^6 - 2758118616*ep^7 - 3470717624*ep^8 - 
     2259250624*ep^9 + 63105664*ep^10 + 1092266496*ep^11 + 501657600*ep^12)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (2462400 + 157671360*ep + 4723502292*ep^2 + 88006106196*ep^3 + 
     1143329530333*ep^4 + 11005101569252*ep^5 + 81394716876278*ep^6 + 
     473373480927720*ep^7 + 2196824328127865*ep^8 + 8206700373341548*ep^9 + 
     24778899078567852*ep^10 + 60462241655634220*ep^11 + 
     118717355549447188*ep^12 + 185896365885896136*ep^13 + 
     228703399991328736*ep^14 + 215967356843278016*ep^15 + 
     150901446690728960*ep^16 + 73404241983155712*ep^17 + 
     22165619348054016*ep^18 + 3124824103157760*ep^19)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(9720 + 475227*ep + 10699290*ep^2 + 
     146625021*ep^3 + 1363612269*ep^4 + 9090299572*ep^5 + 44746874419*ep^6 + 
     165088613028*ep^7 + 458381199286*ep^8 + 952420969284*ep^9 + 
     1456412476100*ep^10 + 1587687023688*ep^11 + 1165012888736*ep^12 + 
     514432791680*ep^13 + 103017607680*ep^14)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (54*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-90 - 189*ep + 101818*ep^2 + 
     3031889*ep^3 + 45720134*ep^4 + 443954001*ep^5 + 3036796354*ep^6 + 
     15302788621*ep^7 + 58177254844*ep^8 + 168746725210*ep^9 + 
     374076371560*ep^10 + 629218735176*ep^11 + 789116253176*ep^12 + 
     714484468016*ep^13 + 440985311488*ep^14 + 165915358080*ep^15 + 
     28685675520*ep^16)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(12*ep^4*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (18*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (36 + 820*ep + 8024*ep^2 + 44081*ep^3 + 148516*ep^4 + 313499*ep^5 + 
     403636*ep^6 + 288792*ep^7 + 87640*ep^8)*INT["B", 8, 19227, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 26*ep + 161*ep^2 + 380*ep^3 + 284*ep^4)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(4*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)) + 
  (5*(87480 + 5327748*ep + 150702318*ep^2 + 2629194507*ep^3 + 
     31681250139*ep^4 + 279754847055*ep^5 + 1874085813957*ep^6 + 
     9725553861574*ep^7 + 39568776176662*ep^8 + 126885592094956*ep^9 + 
     320562876626956*ep^10 + 634147114041456*ep^11 + 969827484886824*ep^12 + 
     1122068043224336*ep^13 + 948019726545152*ep^14 + 550931037082880*ep^15 + 
     196550541860864*ep^16 + 32401659555840*ep^17)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((451170 + 27540567*ep + 780929847*ep^2 + 13658902911*ep^3 + 
     165011837435*ep^4 + 1460876732119*ep^5 + 9811591077091*ep^6 + 
     51045611781735*ep^7 + 208190888447677*ep^8 + 669190427358500*ep^9 + 
     1694478383662920*ep^10 + 3359313299176544*ep^11 + 
     5148034413068036*ep^12 + 5967591639714504*ep^13 + 
     5050978708972256*ep^14 + 2940213371854336*ep^15 + 
     1050570815578624*ep^16 + 173434534563840*ep^17)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((1080 + 41328*ep + 669525*ep^2 + 6177934*ep^3 + 36461733*ep^4 + 
     145447526*ep^5 + 401762502*ep^6 + 770478244*ep^7 + 1007068936*ep^8 + 
     855451808*ep^9 + 425401984*ep^10 + 93893120*ep^11)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (25*(-1 + 2*ep)*(2160 + 110016*ep + 2565606*ep^2 + 36392086*ep^3 + 
     351654247*ep^4 + 2455665395*ep^5 + 12822113032*ep^6 + 51053919856*ep^7 + 
     156525822564*ep^8 + 370011545420*ep^9 + 669627142496*ep^10 + 
     911787364672*ep^11 + 904508909024*ep^12 + 617070121472*ep^13 + 
     258730510848*ep^14 + 50217615360*ep^15)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (15*(1 + 4*ep)*(180 + 6238*ep + 94425*ep^2 + 825923*ep^3 + 4639302*ep^4 + 
     17524110*ep^5 + 45112380*ep^6 + 78103880*ep^7 + 86888688*ep^8 + 
     55957120*ep^9 + 15807360*ep^10)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 2*ep)^2*(1 + 3*ep)*(3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 6*ep)*(1 + 5*ep + 8*ep^2)*(1 + 12*ep + 28*ep^2)*
    INT["B", 9, 20281, 9, 0, {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)) + 
  (15*(-3 + 44*ep + 2450*ep^2 + 34758*ep^3 + 264686*ep^4 + 1268052*ep^5 + 
     4057133*ep^6 + 8829980*ep^7 + 12936404*ep^8 + 12218188*ep^9 + 
     6717712*ep^10 + 1632160*ep^11)*INT["B", 9, 20307, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) - ((1 + 8*ep)*(90 + 1794*ep + 15079*ep^2 + 68649*ep^3 + 
     182404*ep^4 + 284566*ep^5 + 245952*ep^6 + 94240*ep^7)*
    INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(24*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (3 + 8*ep)*(5 + 8*ep)) + 
  ((-90 - 2334*ep - 25549*ep^2 - 152807*ep^3 - 534858*ep^4 - 1062968*ep^5 - 
     949892*ep^6 + 278276*ep^7 + 1196856*ep^8 + 631520*ep^9)*
    INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(12*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (9*(23 + 450*ep + 3579*ep^2 + 14880*ep^3 + 34082*ep^4 + 40574*ep^5 + 
     19420*ep^6)*INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) - ((1 + 30*ep + 355*ep^2 + 2204*ep^3 + 7859*ep^4 + 
     16165*ep^5 + 17704*ep^6 + 7880*ep^7)*INT["B", 10, 20339, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (4*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 5*ep)) - 
  ((1 + 28*ep + 291*ep^2 + 1558*ep^3 + 4775*ep^4 + 8499*ep^5 + 8178*ep^6 + 
     3260*ep^7)*INT["B", 10, 20339, 11, 0, {2, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 1, 0, 0, 0}])/(4*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  (9*(21 + 413*ep + 3328*ep^2 + 14084*ep^3 + 32878*ep^4 + 39844*ep^5 + 
     19360*ep^6)*INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 1, 0}])/((1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) + ((-1 + 2*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*
    (1752 + 67334*ep + 1136503*ep^2 + 11171474*ep^3 + 71298797*ep^4 + 
     310923914*ep^5 + 946634011*ep^6 + 2013461764*ep^7 + 2932274797*ep^8 + 
     2783543834*ep^9 + 1548352180*ep^10 + 381313800*ep^11)*
    INT["C", 8, 255, 8, 0, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-4728 - 158326*ep - 2034157*ep^2 - 10898351*ep^3 + 
     11268657*ep^4 + 536363319*ep^5 + 3714869171*ep^6 + 14338318299*ep^7 + 
     35346094107*ep^8 + 56938231879*ep^9 + 58133626190*ep^10 + 
     34144495100*ep^11 + 8763489000*ep^12)*INT["C", 8, 255, 9, 0, 
     {2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (1 + 30*ep + 268*ep^2 + 1048*ep^3 + 1873*ep^4 + 1220*ep^5 + 36*ep^6)*
    INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(-4320 - 157752*ep - 2542104*ep^2 - 
     23519236*ep^3 - 134056749*ep^4 - 443696737*ep^5 - 418819887*ep^6 + 
     3706335387*ep^7 + 22411667160*ep^8 + 68805723430*ep^9 + 
     138538600608*ep^10 + 192625216120*ep^11 + 184278976032*ep^12 + 
     116218998528*ep^13 + 43578199680*ep^14 + 7363584000*ep^15)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(3 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 2*ep)*(6 + 101*ep + 672*ep^2 + 2279*ep^3 + 4148*ep^4 + 3756*ep^5 + 
     1208*ep^6)*INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
      0, 0, 1, 0, 0, 0}])/(6*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)) + (6*(-1 + 4*ep)*(45 + 1957*ep + 37596*ep^2 + 423333*ep^3 + 
     3117919*ep^4 + 15838563*ep^5 + 56901532*ep^6 + 145553674*ep^7 + 
     262706216*ep^8 + 325544784*ep^9 + 262150160*ep^10 + 122724736*ep^11 + 
     25144320*ep^12)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(ep*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (3*(-1 + 2*ep)*(1 + 3*ep)*
    (7 + 55*ep + 144*ep^2 + 116*ep^3)*INT["C", 10, 1023, 10, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2*ep^2*(1 + ep)*(1 + 2*ep)^2) + 
  ((1 + 3*ep)*INT["C", 10, 3070, 10, 0, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(2*ep^2) - 
  ((1 + 8*ep)*(30 + 1098*ep + 16875*ep^2 + 144550*ep^3 + 764998*ep^4 + 
     2600104*ep^5 + 5677272*ep^6 + 7673120*ep^7 + 5818560*ep^8 + 
     1885440*ep^9)*INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(4*ep^3*(1 + 2*ep)*(3 + 4*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((1 + ep)*(1 + 4*ep)*(90 + 3534*ep + 59229*ep^2 + 564123*ep^3 + 
     3403442*ep^4 + 13640892*ep^5 + 36852220*ep^6 + 66312140*ep^7 + 
     76054248*ep^8 + 50180080*ep^9 + 14458080*ep^10)*
    INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(2*ep^3*(1 + 2*ep)*(1 + 3*ep)*(3 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((15 + 126*ep + 346*ep^2 + 288*ep^3)*INT["C", 10, 32180, 10, 0, 
     {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)) - 
  ((-1 + 2*ep)*(1 + 4*ep)*(1 + 17*ep + 89*ep^2 + 188*ep^3 + 136*ep^4)*
    INT["C", 10, 52963, 10, 0, {1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 
      1, 0, 0}])/(3*ep*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(1 + 5*ep)*(6 + 133*ep + 1202*ep^2 + 5813*ep^3 + 16334*ep^4 + 
     26677*ep^5 + 23340*ep^6 + 8340*ep^7)*INT["C", 10, 163212, 10, 0, 
     {0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/
   (6*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(2 + 5*ep)) + 
  ((-1 + 2*ep)*(6 + 157*ep + 1650*ep^2 + 9125*ep^3 + 28863*ep^4 + 
     52274*ep^5 + 49980*ep^6 + 19240*ep^7)*INT["C", 10, 163212, 11, 0, 
     {0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/
   (6*ep^4*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(1 + 4*ep)*(3 + 19*ep + 38*ep^2 + 20*ep^3)*
    INT["C", 12, 163260, 12, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)*(3 + 4*ep)^2*(1 + 6*ep + 10*ep^2)*
    INT["C", 12, 163260, 13, 0, {0, 0, 2, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (33551100 + 1981393860*ep + 51055486225*ep^2 + 734584276399*ep^3 + 
     5985908257780*ep^4 + 18135165889123*ep^5 - 164179805066053*ep^6 - 
     2344124954787604*ep^7 - 12392349367396595*ep^8 - 
     11704671695006817*ep^9 + 294920683772212978*ep^10 + 
     2387202461622871890*ep^11 + 9629190585871895806*ep^12 + 
     18510319857517761219*ep^13 - 27659740429812737621*ep^14 - 
     345349789177548713796*ep^15 - 1348585407125624816819*ep^16 - 
     3068220305155352585019*ep^17 - 3028254649047375460985*ep^18 + 
     7429939124355744826263*ep^19 + 44874433695497386027896*ep^20 + 
     126141489014064190943618*ep^21 + 247980300242256364727376*ep^22 + 
     368668764009365288838608*ep^23 + 421497740091614176004096*ep^24 + 
     367124419990990804789792*ep^25 + 236406872637593772986880*ep^26 + 
     106243309688790527619840*ep^27 + 29761916597639998119936*ep^28 + 
     3911526662810299674624*ep^29)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2160*ep^7*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4188240 + 363748824*ep + 12792622614*ep^2 + 251383340829*ep^3 + 
     3071550202762*ep^4 + 23376274018291*ep^5 + 89931823216738*ep^6 - 
     182463449124506*ep^7 - 4921609174659372*ep^8 - 33958012091628870*ep^9 - 
     136332182720306738*ep^10 - 353571354322071447*ep^11 - 
     767952156325720446*ep^12 - 2766369053921093321*ep^13 - 
     9801467407030174506*ep^14 + 9419642702722724412*ep^15 + 
     348355042020426321040*ep^16 + 2236878374939104941348*ep^17 + 
     8799065928251431684596*ep^18 + 24728502946439955817576*ep^19 + 
     52271386774835232459696*ep^20 + 84630331074110574970128*ep^21 + 
     104996188253154031480704*ep^22 + 98449067978499162632576*ep^23 + 
     67678175532819564001280*ep^24 + 32233694099497599456000*ep^25 + 
     9514069705287342139392*ep^26 + 1311853187146021724160*ep^27)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (635400 + 36854040*ep + 1081967260*ep^2 + 21320334377*ep^3 + 
     306957996509*ep^4 + 3251661447382*ep^5 + 23979003649964*ep^6 + 
     95544884651618*ep^7 - 270200568176608*ep^8 - 8087274642725372*ep^9 - 
     75774978097259812*ep^10 - 474880622575430671*ep^11 - 
     2243607172584428363*ep^12 - 8329444439113165438*ep^13 - 
     24711338633195090484*ep^14 - 58874942347106620788*ep^15 - 
     112288905681148395682*ep^16 - 169591372038620971836*ep^17 - 
     198717723805125754152*ep^18 - 174269438433774299008*ep^19 - 
     106860420134155574880*ep^20 - 38850671478547816896*ep^21 - 
     3093027555878411136*ep^22 + 3489822950324654592*ep^23 + 
     1082627755530153984*ep^24)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (360*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(164520 + 7693572*ep + 
     154770454*ep^2 + 1630087331*ep^3 + 6823386426*ep^4 - 53545438795*ep^5 - 
     1124869070667*ep^6 - 9787481590251*ep^7 - 55790874420357*ep^8 - 
     236711494451539*ep^9 - 861707152883841*ep^10 - 3343072810517114*ep^11 - 
     14958604736732111*ep^12 - 65079880142101822*ep^13 - 
     236725577557012478*ep^14 - 682401399483428174*ep^15 - 
     1538640119226184886*ep^16 - 2697811005088040640*ep^17 - 
     3642037781710976164*ep^18 - 3713457520423163672*ep^19 - 
     2763081583590797888*ep^20 - 1410569747174438336*ep^21 - 
     436397051363750464*ep^22 - 57764343864938880*ep^23 + 
     2093488834139136*ep^24)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (45*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(3938220 + 209109492*ep + 4664835999*ep^2 + 
     52532774172*ep^3 + 216212050077*ep^4 - 1798999625128*ep^5 - 
     26578586407718*ep^6 - 34885821709714*ep^7 + 2045597955287146*ep^8 + 
     25134844306478771*ep^9 + 156428658572325584*ep^10 + 
     524522988873911109*ep^11 + 81951303715101758*ep^12 - 
     9635705212988600406*ep^13 - 59179117461930528296*ep^14 - 
     199738563706529958304*ep^15 - 372393487148100964870*ep^16 + 
     42923704979194970103*ep^17 + 2929365474194850779753*ep^18 + 
     11450871055562055051885*ep^19 + 27860370022863927444973*ep^20 + 
     49387777744302330090272*ep^21 + 66554088060100092581414*ep^22 + 
     68714674155197833600468*ep^23 + 53736075080998466605048*ep^24 + 
     30893721556649028321616*ep^25 + 12337368097182248440704*ep^26 + 
     3059893264020956475264*ep^27 + 355102596377830199808*ep^28)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-2336040 - 114587244*ep - 2330536158*ep^2 - 22827501393*ep^3 - 
     51337635344*ep^4 + 1252678740836*ep^5 + 12539910214428*ep^6 - 
     13578394667640*ep^7 - 1316209239662027*ep^8 - 14697559892963859*ep^9 - 
     95363892161368138*ep^10 - 404321830229606164*ep^11 - 
     1004725757868414000*ep^12 + 8466958539179328*ep^13 + 
     13272495071409319960*ep^14 + 71842863921284576472*ep^15 + 
     241745286285069259577*ep^16 + 598580623708631571533*ep^17 + 
     1145103711954371266272*ep^18 + 1718710447534573690533*ep^19 + 
     2023232633983362946738*ep^20 + 1846324487417176877622*ep^21 + 
     1275846733646602833964*ep^22 + 641564870973596749752*ep^23 + 
     219380673305314568496*ep^24 + 44895616481750609664*ep^25 + 
     4027992438527891712*ep^26)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (36*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1099260 - 10250796*ep + 
     1410089957*ep^2 + 52334697070*ep^3 + 861620229785*ep^4 + 
     7537117402520*ep^5 + 23420382323674*ep^6 - 241908416874284*ep^7 - 
     3637115355097694*ep^8 - 22337301353878004*ep^9 - 
     59592635630421647*ep^10 + 147416139325376014*ep^11 + 
     2140199908489319845*ep^12 + 9720754285899383392*ep^13 + 
     21058932807726608584*ep^14 - 10686490455549264296*ep^15 - 
     250645406671029907844*ep^16 - 966888062690031809000*ep^17 - 
     2166473918265618688088*ep^18 - 2926058378408804697464*ep^19 - 
     1380067212520580930176*ep^20 + 3525764859751859811936*ep^21 + 
     9753353734982819231360*ep^22 + 12956602177689038015360*ep^23 + 
     10867612228824127340544*ep^24 + 5855658021892126781952*ep^25 + 
     1866260141161657589760*ep^26 + 268937034520213094400*ep^27)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(15703200 + 796663980*ep + 
     16475832606*ep^2 + 156514983458*ep^3 + 154367355714*ep^4 - 
     11404443526668*ep^5 - 83770132576895*ep^6 + 595535921576438*ep^7 + 
     15919441490726214*ep^8 + 146721924167210182*ep^9 + 
     752665633449044470*ep^10 + 1659307555080713328*ep^11 - 
     6594609747693649723*ep^12 - 78479840828750015430*ep^13 - 
     371280438967208281829*ep^14 - 996052803173663987678*ep^15 - 
     833597535582887950736*ep^16 + 5887858739975282030550*ep^17 + 
     34336533661834939506674*ep^18 + 108084162631394323179498*ep^19 + 
     241809948476097517177003*ep^20 + 411079366817768625175562*ep^21 + 
     541695622070375265011998*ep^22 + 552995003871878830629468*ep^23 + 
     430721837910517337199160*ep^24 + 247970374175364998827024*ep^25 + 
     99600184544763269579776*ep^26 + 24943202842612882505088*ep^27 + 
     2933838130089721287168*ep^28)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (180*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-2698200 - 144934080*ep - 
     3590924556*ep^2 - 53910444067*ep^3 - 537266119702*ep^4 - 
     3581782341144*ep^5 - 13964140922856*ep^6 + 544130316430*ep^7 + 
     450200330442790*ep^8 + 3750606138614686*ep^9 + 19404661441632698*ep^10 + 
     73991212492465975*ep^11 + 219212927050308692*ep^12 + 
     515092707249889042*ep^13 + 965941040429581586*ep^14 + 
     1441501361741743518*ep^15 + 1693192395747152444*ep^16 + 
     1533526918235310344*ep^17 + 1034522339132658208*ep^18 + 
     489860379332485984*ep^19 + 145353606428940096*ep^20 + 
     20344481427088512*ep^21)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (360*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(198 + 7089*ep + 114329*ep^2 + 1099510*ep^3 + 7028105*ep^4 + 
     31470262*ep^5 + 101233950*ep^6 + 235663781*ep^7 + 393779138*ep^8 + 
     460148114*ep^9 + 356514108*ep^10 + 164234304*ep^11 + 33981312*ep^12)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-8015220 - 453796992*ep - 11843599779*ep^2 - 
     186034476608*ep^3 - 1903674495624*ep^4 - 12341270733377*ep^5 - 
     35167058466471*ep^6 + 223907212150504*ep^7 + 3722421991923735*ep^8 + 
     27765452750058007*ep^9 + 143088058153404751*ep^10 + 
     559252115751902843*ep^11 + 1716001171078745072*ep^12 + 
     4191028232952350316*ep^13 + 8171585731805800797*ep^14 + 
     12658291349835130369*ep^15 + 15386848081333955837*ep^16 + 
     14362094994607081170*ep^17 + 9934595992056663022*ep^18 + 
     4795555814110554152*ep^19 + 1441345165323866280*ep^20 + 
     202962554674922016*ep^21)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (90*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)*(-2 + 5*ep)*
    (-750780 - 46355028*ep - 1282879853*ep^2 - 20619773383*ep^3 - 
     203797643907*ep^4 - 1096712112724*ep^5 + 306576390458*ep^6 + 
     61261968908468*ep^7 + 576160530271438*ep^8 + 2941458860286318*ep^9 + 
     7671070193818039*ep^10 - 8020343205116237*ep^11 - 
     179770405190066927*ep^12 - 926004578534616942*ep^13 - 
     2903531392732223468*ep^14 - 5872705787665436608*ep^15 - 
     5902905257135476384*ep^16 + 6552005454948797464*ep^17 + 
     41360404492966190472*ep^18 + 94571673155961008560*ep^19 + 
     139986182883962044512*ep^20 + 145970957646140002304*ep^21 + 
     107591107081860619392*ep^22 + 53777127115035249920*ep^23 + 
     16432771912104273408*ep^24 + 2324596568531724288*ep^25)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^4*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-234900 - 91336860*ep - 4447242087*ep^2 - 
     101958441293*ep^3 - 1360298873825*ep^4 - 10656647844850*ep^5 - 
     31416367908922*ep^6 + 346814169272386*ep^7 + 5876453717908406*ep^8 + 
     48604431688382870*ep^9 + 280147697137777225*ep^10 + 
     1228126270745279727*ep^11 + 4241865711537032727*ep^12 + 
     11730420877197903598*ep^13 + 26131722692148491328*ep^14 + 
     46859716800256614672*ep^15 + 67182507538631278840*ep^16 + 
     75977471196767334226*ep^17 + 66282969028252038664*ep^18 + 
     43035298427371540948*ep^19 + 19577733340263576832*ep^20 + 
     5567474096964754416*ep^21 + 744690015345615552*ep^22)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(60*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-997110 - 55070091*ep - 
     1412496234*ep^2 - 22346536104*ep^3 - 244132172543*ep^4 - 
     1952543000549*ep^5 - 11816272733208*ep^6 - 55093985321878*ep^7 - 
     199307526474887*ep^8 - 557439486174352*ep^9 - 1184364556721148*ep^10 - 
     1828235553497220*ep^11 - 1807655357392698*ep^12 - 
     526571102491514*ep^13 + 1551511120408484*ep^14 + 
     2886424080732460*ep^15 + 2496656327039696*ep^16 + 
     1162256916182864*ep^17 + 234798445875264*ep^18)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(90*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1015500 - 50217560*ep - 1008063471*ep^2 - 9634134151*ep^3 - 
     24094521449*ep^4 + 379354352432*ep^5 + 2986807829264*ep^6 - 
     17194056280731*ep^7 - 440801519181938*ep^8 - 3646232145996854*ep^9 - 
     16494214117471912*ep^10 - 30635243115224784*ep^11 + 
     131358877831209147*ep^12 + 1353770941672816048*ep^13 + 
     6223234521423967697*ep^14 + 19398860165791077776*ep^15 + 
     44749417904786079714*ep^16 + 78478574606827591312*ep^17 + 
     104940496532475714688*ep^18 + 105596573479145366560*ep^19 + 
     77571008713499387616*ep^20 + 39305732576340971392*ep^21 + 
     12286038445272063744*ep^22 + 1785522528803036160*ep^23)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^4*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (284940 + 20002344*ep + 691202979*ep^2 + 15454099345*ep^3 + 
     247908967663*ep^4 + 3006094280193*ep^5 + 28416512555241*ep^6 + 
     213657672052535*ep^7 + 1295320536057461*ep^8 + 6390656554910207*ep^9 + 
     25805071675013992*ep^10 + 85510549145857652*ep^11 + 
     232487197962582580*ep^12 + 516955525746791324*ep^13 + 
     933955093043838832*ep^14 + 1356316365241406976*ep^15 + 
     1557736831022611000*ep^16 + 1380832891630791424*ep^17 + 
     909967748750497856*ep^18 + 419189685961352192*ep^19 + 
     120309709562307456*ep^20 + 16173666257015808*ep^21)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(360*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-2836620 - 95135472*ep - 
     394305453*ep^2 + 32868334068*ep^3 + 806914705792*ep^4 + 
     8867899220529*ep^5 + 39939453020850*ep^6 - 257431656357662*ep^7 - 
     6128922516663271*ep^8 - 57491356698477990*ep^9 - 
     352656685585336096*ep^10 - 1538209792760883338*ep^11 - 
     4695867499849132452*ep^12 - 8345046035698555095*ep^13 + 
     3831110767405070058*ep^14 + 88282218389386507650*ep^15 + 
     360114165880643952865*ep^16 + 947298286821374921468*ep^17 + 
     1840169655606003891873*ep^18 + 2738286381757158016490*ep^19 + 
     3138203559019378426414*ep^20 + 2734879402043459610408*ep^21 + 
     1757890978424850081368*ep^22 + 787109882508876189792*ep^23 + 
     219468309800998375872*ep^24 + 28708808835885380352*ep^25)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(72*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(9143820 + 466474212*ep + 10832420445*ep^2 + 
     153998061639*ep^3 + 1568077217368*ep^4 + 13335766411827*ep^5 + 
     107791260146963*ep^6 + 818250296762576*ep^7 + 5089727218261633*ep^8 + 
     21519895577610735*ep^9 + 31406417912543646*ep^10 - 
     319198208365829502*ep^11 - 2999825775273723706*ep^12 - 
     14051698343900994537*ep^13 - 40817610388092321189*ep^14 - 
     59152969976338881048*ep^15 + 84750419089176674833*ep^16 + 
     803268397249094042237*ep^17 + 2703691933776098423639*ep^18 + 
     6042482132140914585175*ep^19 + 9917201339274599688356*ep^20 + 
     12255005246021259708438*ep^21 + 11351670727996315039744*ep^22 + 
     7677062128440681471160*ep^23 + 3588818960485955376096*ep^24 + 
     1038182996939033469888*ep^25 + 140151264064016401152*ep^26)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(144*ep^4*(1 + ep)^3*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-5400 - 167040*ep - 1159560*ep^2 + 
     27640093*ep^3 + 771770987*ep^4 + 9724905249*ep^5 + 79583164028*ep^6 + 
     467500030753*ep^7 + 2059562697892*ep^8 + 6950780704463*ep^9 + 
     18126733981675*ep^10 + 36509013204240*ep^11 + 56274385497448*ep^12 + 
     65119997542412*ep^13 + 54702411270140*ep^14 + 31457128516320*ep^15 + 
     11062166910960*ep^16 + 1791643927680*ep^17)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (3*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1440 + 368004*ep + 16698220*ep^2 + 378507605*ep^3 + 5405498941*ep^4 + 
     53879202757*ep^5 + 396345136749*ep^6 + 2224770163263*ep^7 + 
     9725684193017*ep^8 + 33504628287343*ep^9 + 91439692059715*ep^10 + 
     197627819613996*ep^11 + 336213814499070*ep^12 + 444567645049464*ep^13 + 
     447163781443440*ep^14 + 330310159889616*ep^15 + 168804192656032*ep^16 + 
     53276697117632*ep^17 + 7817534605056*ep^18)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (15*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-5400 - 197460*ep - 3144342*ep^2 - 
     27396263*ep^3 - 122330168*ep^4 + 26625127*ep^5 + 4365142552*ep^6 + 
     33468065523*ep^7 + 151872394370*ep^8 + 481296396627*ep^9 + 
     1117853693508*ep^10 + 1926650070594*ep^11 + 2445294064800*ep^12 + 
     2225232669436*ep^13 + 1375424773352*ep^14 + 517456586736*ep^15 + 
     89448558048*ep^16)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(15*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(32160 + 2530916*ep + 89291286*ep^2 + 
     1903416878*ep^3 + 27718480679*ep^4 + 294618165954*ep^5 + 
     2379412450676*ep^6 + 14983226030836*ep^7 + 74800848537547*ep^8 + 
     299095733857342*ep^9 + 962833389572464*ep^10 + 2497086037448362*ep^11 + 
     5198292836522116*ep^12 + 8612466735897864*ep^13 + 
     11191717256557784*ep^14 + 11146655585523600*ep^15 + 
     8204086298658336*ep^16 + 4199096022680768*ep^17 + 
     1332893793361152*ep^18 + 197367699271680*ep^19)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (42 + 1131*ep + 13199*ep^2 + 88099*ep^3 + 371540*ep^4 + 1027467*ep^5 + 
     1862896*ep^6 + 2133704*ep^7 + 1399192*ep^8 + 399744*ep^9)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(2 + 5*ep)) - (20*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*
    (16 + 530*ep + 7579*ep^2 + 62288*ep^3 + 327810*ep^4 + 1158346*ep^5 + 
     2788333*ep^6 + 4518290*ep^7 + 4716556*ep^8 + 2862128*ep^9 + 
     765968*ep^10)*INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 1, 0, 0, 0}])/(9*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (2 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(219060 + 12568056*ep + 341814081*ep^2 + 
     5865765271*ep^3 + 71273943008*ep^4 + 651863530603*ep^5 + 
     4654014159872*ep^6 + 26534527862163*ep^7 + 122513236621236*ep^8 + 
     461660687965901*ep^9 + 1423927964352579*ep^10 + 3589828048927074*ep^11 + 
     7356009090042484*ep^12 + 12126024792541920*ep^13 + 
     15822271565490792*ep^14 + 15945903830746644*ep^15 + 
     11952892440904312*ep^16 + 6264259356181520*ep^17 + 
     2045073627161376*ep^18 + 312590361483648*ep^19)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(45*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (2*(2403720 + 146115192*ep + 4197598824*ep^2 + 75807855599*ep^3 + 
     965512607523*ep^4 + 9219584135277*ep^5 + 68487235871805*ep^6 + 
     405242353946695*ep^7 + 1939463813137713*ep^8 + 7579764620189059*ep^9 + 
     24313843027072945*ep^10 + 64099018637334546*ep^11 + 
     138571656942658856*ep^12 + 244182958203243668*ep^13 + 
     347099677157182974*ep^14 + 391639998082859772*ep^15 + 
     342324668495507912*ep^16 + 223257346586440704*ep^17 + 
     102141916930627552*ep^18 + 29213152138913088*ep^19 + 
     3926220217243776*ep^20)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (45*ep*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (8*(-1 + 8*ep)*(1 + 8*ep)*
    (510 + 14581*ep + 178174*ep^2 + 1232663*ep^3 + 5343535*ep^4 + 
     15075032*ep^5 + 27682130*ep^6 + 31891062*ep^7 + 20903383*ep^8 + 
     5936514*ep^9)*INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 1, 1, 0, 0, 0, 0}])/(15*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)) + 
  (8*(-1 + 8*ep)*(1 + 8*ep)*(3240 + 122784*ep + 2103595*ep^2 + 
     21575691*ep^3 + 147640821*ep^4 + 710138440*ep^5 + 2460860713*ep^6 + 
     6185438963*ep^7 + 11179571475*ep^8 + 14150582826*ep^9 + 
     11889292724*ep^10 + 5945372328*ep^11 + 1336566464*ep^12)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (46440 + 4170024*ep + 160787622*ep^2 + 3679394082*ep^3 + 
     57102265150*ep^4 + 645607179764*ep^5 + 5553437247427*ep^6 + 
     37375192674297*ep^7 + 200466216437432*ep^8 + 867173371977582*ep^9 + 
     3046564873315843*ep^10 + 8717858731802539*ep^11 + 
     20300972222264692*ep^12 + 38286726456385044*ep^13 + 
     57937869618751498*ep^14 + 69294477281069772*ep^15 + 
     63987157386075712*ep^16 + 43976955024347376*ep^17 + 
     21167065425486040*ep^18 + 6363000799074720*ep^19 + 
     898578697957344*ep^20)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (3*ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (4*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (3330 + 152928*ep + 3177155*ep^2 + 39606792*ep^3 + 331001491*ep^4 + 
     1960129526*ep^5 + 8465766336*ep^6 + 27000336948*ep^7 + 
     63562995994*ep^8 + 108998109552*ep^9 + 132186884768*ep^10 + 
     107220516736*ep^11 + 52066235232*ep^12 + 11417850624*ep^13)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 37*ep + 418*ep^2 + 2261*ep^3 + 6515*ep^4 + 
     9532*ep^5 + 5364*ep^6)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) - 
  (4*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(270 + 11097*ep + 205509*ep^2 + 
     2271427*ep^3 + 16735649*ep^4 + 86862524*ep^5 + 326565954*ep^6 + 
     898053592*ep^7 + 1795556306*ep^8 + 2547487556*ep^9 + 2434957976*ep^10 + 
     1407483696*ep^11 + 371833728*ep^12)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (51570 + 3949587*ep + 138004605*ep^2 + 2928247936*ep^3 + 
     42414340443*ep^4 + 446827539034*ep^5 + 3558759367411*ep^6 + 
     21965830846916*ep^7 + 106736098676235*ep^8 + 412032554913415*ep^9 + 
     1268174482374864*ep^10 + 3107579641807812*ep^11 + 
     6021511186491608*ep^12 + 9105014563003828*ep^13 + 
     10509675808709712*ep^14 + 8936269881062032*ep^15 + 
     5270671834554624*ep^16 + 1923990386578688*ep^17 + 327069880498176*ep^18)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (2*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (4590 + 203409*ep + 4108944*ep^2 + 50098087*ep^3 + 411485396*ep^4 + 
     2405572145*ep^5 + 10303124832*ep^6 + 32747070733*ep^7 + 
     77252358644*ep^8 + 133585467152*ep^9 + 164519366180*ep^10 + 
     136559529672*ep^11 + 68407292976*ep^12 + 15600168864*ep^13)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(840 + 29964*ep + 479567*ep^2 + 
     4555650*ep^3 + 28579489*ep^4 + 124414748*ep^5 + 383551242*ep^6 + 
     836844546*ep^7 + 1264594570*ep^8 + 1257755232*ep^9 + 738897512*ep^10 + 
     193640320*ep^11)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 60*ep + 433*ep^2 + 1500*ep^3 + 2512*ep^4 + 
     1544*ep^5)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
      0, 0, 1, 0, 0, 0}])/(2*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)) + (10*(33750 + 1893825*ep + 49099965*ep^2 + 781921077*ep^3 + 
     8571685706*ep^4 + 68655185229*ep^5 + 415910106629*ep^6 + 
     1944803295645*ep^7 + 7095589243342*ep^8 + 20266726757144*ep^9 + 
     45157847321624*ep^10 + 77640840500672*ep^11 + 100926779807496*ep^12 + 
     95833060452872*ep^13 + 62642899082848*ep^14 + 25167467650848*ep^15 + 
     4678610541952*ep^16)*INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((337230 + 19192113*ep + 503500257*ep^2 + 8098988891*ep^3 + 
     89548109794*ep^4 + 722569969207*ep^5 + 4405640867491*ep^6 + 
     20717924171199*ep^7 + 75968405320260*ep^8 + 217950689337674*ep^9 + 
     487559882427136*ep^10 + 841244110689812*ep^11 + 1097018697531440*ep^12 + 
     1044612846134088*ep^13 + 684566810398944*ep^14 + 275658923922272*ep^15 + 
     51349245992704*ep^16)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (4*(-195 - 3547*ep - 24026*ep^2 - 53167*ep^3 + 207777*ep^4 + 1737541*ep^5 + 
     5226387*ep^6 + 8348536*ep^7 + 7028832*ep^8 + 2458552*ep^9)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (25*(-1 + 2*ep)*(765 + 34749*ep + 731885*ep^2 + 9496572*ep^3 + 
     84945108*ep^4 + 554529264*ep^5 + 2724503335*ep^6 + 10227030547*ep^7 + 
     29432998070*ep^8 + 64506638157*ep^9 + 105733870848*ep^10 + 
     125360138550*ep^11 + 101342567216*ep^12 + 49857619880*ep^13 + 
     11230373792*ep^14)*INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  (20*(840 + 29964*ep + 479567*ep^2 + 4555650*ep^3 + 28579489*ep^4 + 
     124414748*ep^5 + 383551242*ep^6 + 836844546*ep^7 + 1264594570*ep^8 + 
     1257755232*ep^9 + 738897512*ep^10 + 193640320*ep^11)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((75 + 2681*ep + 37486*ep^2 + 280681*ep^3 + 1248981*ep^4 + 3398633*ep^5 + 
     5532823*ep^6 + 4931158*ep^7 + 1842928*ep^8)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + (2*(255 + 8843*ep + 134466*ep^2 + 1185675*ep^3 + 
     6729915*ep^4 + 25721575*ep^5 + 67051395*ep^6 + 117664872*ep^7 + 
     132903514*ep^8 + 87138408*ep^9 + 25145528*ep^10)*
    INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(86 + 4751*ep + 105585*ep^2 + 
     1318941*ep^3 + 10575814*ep^4 + 58119944*ep^5 + 226240502*ep^6 + 
     631609025*ep^7 + 1258984338*ep^8 + 1750710605*ep^9 + 1613620539*ep^10 + 
     885197038*ep^11 + 218463040*ep^12)*INT["C", 8, 255, 8, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-574 - 23829*ep - 392330*ep^2 - 3226284*ep^3 - 
     11198501*ep^4 + 32868214*ep^5 + 582125322*ep^6 + 3275557185*ep^7 + 
     11070414883*ep^8 + 24799111505*ep^9 + 37274853994*ep^10 + 
     36290605273*ep^11 + 20722382070*ep^12 + 5270811200*ep^13)*
    INT["C", 8, 255, 9, 0, {2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 60*ep + 433*ep^2 + 1500*ep^3 + 
     2512*ep^4 + 1544*ep^5)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)) - (2*(-1 + 2*ep)^2*(-1 + 6*ep)*(1440 + 57404*ep + 
     1067160*ep^2 + 12384385*ep^3 + 101089372*ep^4 + 617710510*ep^5 + 
     2922313584*ep^6 + 10872584755*ep^7 + 31912398004*ep^8 + 
     73430273866*ep^9 + 130554020824*ep^10 + 175157354056*ep^11 + 
     170885781200*ep^12 + 114054286208*ep^13 + 46447203136*ep^14 + 
     8684699136*ep^15)*INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 1, 1, 0, 0, 0}])/(ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (10*(-1 + 2*ep)*(1 + 4*ep)*
    (4 + 61*ep + 392*ep^2 + 1362*ep^3 + 2667*ep^4 + 2710*ep^5 + 1096*ep^6)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)) + 
  (2*(-1 + 4*ep)*(750 + 27935*ep + 468781*ep^2 + 4694873*ep^3 + 
     31276795*ep^4 + 145983220*ep^5 + 488937330*ep^6 + 1181590044*ep^7 + 
     2039068544*ep^8 + 2441928824*ep^9 + 1918591360*ep^10 + 884038688*ep^11 + 
     179793664*ep^12)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((270 + 10862*ep + 193673*ep^2 + 2026163*ep^3 + 13855020*ep^4 + 
     65139189*ep^5 + 215037149*ep^6 + 498348806*ep^7 + 793637548*ep^8 + 
     825535704*ep^9 + 503534464*ep^10 + 136081920*ep^11)*
    INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(810 + 29076*ep + 467443*ep^2 + 4453287*ep^3 + 27976086*ep^4 + 
     121761729*ep^5 + 374594933*ep^6 + 813886974*ep^7 + 1222048830*ep^8 + 
     1205198372*ep^9 + 700920696*ep^10 + 181662160*ep^11)*
    INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(1 + 5*ep)*(10 + 217*ep + 2055*ep^2 + 11081*ep^3 + 
     37142*ep^4 + 79021*ep^5 + 103808*ep^6 + 76648*ep^7 + 24264*ep^8)*
    INT["C", 10, 163212, 10, 0, {0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (2 + 5*ep)) + ((-1 + 2*ep)*(10 + 257*ep + 2795*ep^2 + 16917*ep^3 + 
     62500*ep^4 + 144297*ep^5 + 202858*ep^6 + 158296*ep^7 + 52384*ep^8)*
    INT["C", 10, 163212, 11, 0, {0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (2*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (135 + 5267*ep + 92500*ep^2 + 966310*ep^3 + 6680067*ep^4 + 
     32126492*ep^5 + 109801786*ep^6 + 266876149*ep^7 + 452002114*ep^8 + 
     507372132*ep^9 + 338662872*ep^10 + 101276064*ep^11)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(9*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  (2*(-1 + 10*ep)*(9 + 375*ep + 6173*ep^2 + 54381*ep^3 + 284242*ep^4 + 
     909139*ep^5 + 1744866*ep^6 + 1835140*ep^7 + 800600*ep^8)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + (2*(2 + 29*ep + 164*ep^2 + 421*ep^3 + 406*ep^4)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)) + 
  ((6 + 72*ep + 351*ep^2 + 854*ep^3 + 1007*ep^4 + 458*ep^5)*
    INT["F", 12, 29183, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
      0, 0, 0}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(3 + 4*ep)*(1 + 9*ep + 29*ep^2 + 34*ep^3)*
    INT["F", 12, 29183, 13, 0, {2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-680400 - 238434840*ep - 15968865420*ep^2 - 530395066530*ep^3 - 
     10842383022690*ep^4 - 148079047964229*ep^5 - 1374946112738721*ep^6 - 
     8146437036103200*ep^7 - 19961273902030652*ep^8 + 
     138321848138335484*ep^9 + 1828047512800142491*ep^10 + 
     10352659238702996046*ep^11 + 34172739770276133138*ep^12 + 
     56181922949412801686*ep^13 - 54259266576332152517*ep^14 - 
     1068324492836500356230*ep^15 - 10389434105193605631788*ep^16 - 
     81190077508437664231616*ep^17 - 450973827391115867649215*ep^18 - 
     1715947593472446202874060*ep^19 - 4029708026191860211412468*ep^20 - 
     1928432386508534908285913*ep^21 + 30142276298478637524666046*ep^22 + 
     158898874126549119688877518*ep^23 + 494176705227856743731006764*ep^24 + 
     1128254419676234925567251140*ep^25 + 2008557035013971009454275448*
      ep^26 + 2847398525337604160032018040*ep^27 + 
     3226720691339586910222774896*ep^28 + 2900443575441315705888440608*
      ep^29 + 2028927240062379482906415808*ep^30 + 
     1067393202225303035705236736*ep^31 + 397886583850260904583838720*ep^32 + 
     93762416717430735156940800*ep^33 + 10505036858555935936512000*ep^34)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(25920*ep^8*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (29354400 + 2272263840*ep + 78437106000*ep^2 + 1549202508972*ep^3 + 
     17961861160758*ep^4 + 88391225512509*ep^5 - 792605406478762*ep^6 - 
     19992621153955779*ep^7 - 194368254211685149*ep^8 - 
     991544008729804041*ep^9 - 584682226636693552*ep^10 + 
     33179745499142500399*ep^11 + 272813275288469594761*ep^12 + 
     878743866293277109859*ep^13 - 2627537386479525711178*ep^14 - 
     50023991698832582801985*ep^15 - 334045237881951477185199*ep^16 - 
     1445857259988170835561735*ep^17 - 4267626920336682028616436*ep^18 - 
     6968178377571328574383251*ep^19 + 7622812111385516949509385*ep^20 + 
     103220981720640072930247776*ep^21 + 436009177140862790776114632*ep^22 + 
     1271031444945077213979081468*ep^23 + 2881135288448988669155287684*
      ep^24 + 5280118629936581090236847952*ep^25 + 
     7932416749823370777712322272*ep^26 + 9786560269094909506038382176*
      ep^27 + 9852709845582824537944568320*ep^28 + 
     7982101789707018612645249920*ep^29 + 5084343704609630829676008704*
      ep^30 + 2453850024231774467899540480*ep^31 + 
     843832952459118653432811520*ep^32 + 184241822870088941625753600*ep^33 + 
     19195348043846737281024000*ep^34)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (25920*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (13154400 + 1078105140*ep + 41902646760*ep^2 + 1022825215005*ep^3 + 
     17474446383387*ep^4 + 219804366579921*ep^5 + 2073129607791232*ep^6 + 
     14450014399572359*ep^7 + 68325159607129569*ep^8 + 
     131726281286314083*ep^9 - 1069488279805664186*ep^10 - 
     13022551629937160485*ep^11 - 77423460605187389223*ep^12 - 
     298820907497426899341*ep^13 - 674113650507451652804*ep^14 + 
     170116249207774821177*ep^15 + 9352615328492894498671*ep^16 + 
     48804394602453804036689*ep^17 + 163905650534218075083630*ep^18 + 
     413057260607198149664280*ep^19 + 817210977188618253728284*ep^20 + 
     1287531115661199460974324*ep^21 + 1614922722796646770097800*ep^22 + 
     1595536438619349852194576*ep^23 + 1215674529275922829995104*ep^24 + 
     689246764163985315606016*ep^25 + 273674207341894368785920*ep^26 + 
     67849859690213205196800*ep^27 + 7896085755590725632000*ep^28)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4320*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-421200 - 31632120*ep - 
     1093303620*ep^2 - 22740638430*ep^3 - 309003848918*ep^4 - 
     2688639217631*ep^5 - 11058299457438*ep^6 + 66210361943891*ep^7 + 
     1619120968412640*ep^8 + 15712816448545022*ep^9 + 
     99882530754518352*ep^10 + 439450237390134084*ep^11 + 
     1206208121191381122*ep^12 + 652294921098310029*ep^13 - 
     11683724275343347286*ep^14 - 58868244180619393333*ep^15 - 
     99932863694408202604*ep^16 + 396221432876189184460*ep^17 + 
     3693476162388759605448*ep^18 + 15877208998644947464828*ep^19 + 
     47854137273627022813072*ep^20 + 110800999559609955620160*ep^21 + 
     203476499311528751978176*ep^22 + 299389547889896898634816*ep^23 + 
     352306429338666337680384*ep^24 + 327864128274512071861248*ep^25 + 
     236186274674699115513856*ep^26 + 127080496244861590372352*ep^27 + 
     48067851373010568445952*ep^28 + 11397356130942737448960*ep^29 + 
     1273839990836192870400*ep^30)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (1440*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(136080 + 8858808*ep + 306669348*ep^2 + 7503717978*ep^3 + 
     133408361928*ep^4 + 1578266818101*ep^5 + 8996239477145*ep^6 - 
     55950546340554*ep^7 - 1762015410595865*ep^8 - 18207338895163003*ep^9 - 
     92502027814033315*ep^10 + 36168360121162974*ep^11 + 
     4621883948521373089*ep^12 + 40083722121826551075*ep^13 + 
     186213045988207424649*ep^14 + 382278292142366799370*ep^15 - 
     1263083472169119877507*ep^16 - 14606301149227868474473*ep^17 - 
     66712502481355245199553*ep^18 - 181786971865556498676960*ep^19 - 
     227485866655852215037353*ep^20 + 501517935521142787624564*ep^21 + 
     3809390345950002365115446*ep^22 + 12388789467313843354399976*ep^23 + 
     27758681000617311449895020*ep^24 + 46926511552227554976347040*ep^25 + 
     61452016791546199293077192*ep^26 + 62447315671676109336237632*ep^27 + 
     48541617610781875336485504*ep^28 + 27969464375636954604614144*ep^29 + 
     11275895478187073248896384*ep^30 + 2841890753971766954488320*ep^31 + 
     337190257712338350796800*ep^32)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1360800 + 121402800*ep + 4986587232*ep^2 + 125164709100*ep^3 + 
     2142384318930*ep^4 + 26311706688726*ep^5 + 235553945267053*ep^6 + 
     1493866021901312*ep^7 + 5622390238639254*ep^8 - 5428787615288499*ep^9 - 
     300025055961041994*ep^10 - 3116458637133613801*ep^11 - 
     23115278363196628743*ep^12 - 138887798227738372098*ep^13 - 
     676641170077649831019*ep^14 - 2504058447924357150534*ep^15 - 
     5574174974419647318732*ep^16 + 5390843885022000531033*ep^17 + 
     126288946569700904352228*ep^18 + 729706672811773133763591*ep^19 + 
     2853896981105523082727535*ep^20 + 8601062009156642154169614*ep^21 + 
     20836376912088323032359588*ep^22 + 41248360724303373825943020*ep^23 + 
     67057048640004880429635116*ep^24 + 89319973563852438360765496*ep^25 + 
     96673315334601273903755280*ep^26 + 83763690183555164681632224*ep^27 + 
     56749422597783440516664192*ep^28 + 28969743402604395649914880*ep^29 + 
     10480106330636331823179264*ep^30 + 2394740148618681613393920*ep^31 + 
     259840599317174594764800*ep^32)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (1296*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(98269200 + 7583910120*ep + 
     262115143020*ep^2 + 5228752417758*ep^3 + 62735027934468*ep^4 + 
     367873467301458*ep^5 - 1395376289514862*ep^6 - 51513711314801063*ep^7 - 
     512327791517017631*ep^8 - 2389684231918063382*ep^9 + 
     2911382357543671578*ep^10 + 135172504702120778537*ep^11 + 
     1084807956232612724561*ep^12 + 4600992114387657519410*ep^13 + 
     5884249733060361817334*ep^14 - 63830390493714421658609*ep^15 - 
     543419556493582749893233*ep^16 - 2347860621605912779447514*ep^17 - 
     6101993512239491245816966*ep^18 - 5320568804359134721422827*ep^19 + 
     35060035392860696860741199*ep^20 + 216760290100362190727226388*ep^21 + 
     731945149129139124697097432*ep^22 + 1797340832171480053274881084*ep^23 + 
     3446411520185407166306349756*ep^24 + 5291427332437871621108681808*
      ep^25 + 6550679283852797355792194368*ep^26 + 
     6516231815249349920650774752*ep^27 + 5145434186293190356243943552*
      ep^28 + 3155146889453012099451019904*ep^29 + 
     1449172833944581445219912448*ep^30 + 469162157068093045218252800*ep^31 + 
     95453668810641652542566400*ep^32 + 9176445133736958922752000*ep^33)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(25920*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-5734800 - 443416680*ep - 
     15149957580*ep^2 - 302413754898*ep^3 - 3905006638512*ep^4 - 
     33927944722689*ep^5 - 197083074627301*ep^6 - 633479926229894*ep^7 + 
     2625877499082849*ep^8 + 89642042234561181*ep^9 + 
     1289285564492133537*ep^10 + 12717805071634339738*ep^11 + 
     87934817424371456643*ep^12 + 397579958623507475679*ep^13 + 
     745036328571222645753*ep^14 - 4640038193471440060146*ep^15 - 
     51153883422713762579733*ep^16 - 259983310981806700235721*ep^17 - 
     814858715212840218127245*ep^18 - 1230824448510784606213728*ep^19 + 
     2660003623995580040716293*ep^20 + 25450555956687192396171678*ep^21 + 
     99192436094649537577865700*ep^22 + 267025721376185196893276112*ep^23 + 
     547420293306542058601381228*ep^24 + 881239072889358734365768088*ep^25 + 
     1121656353450376745631259680*ep^26 + 1121212332343018491055845888*
      ep^27 + 863814948169788033683014944*ep^28 + 495775132579656684605298176*
      ep^29 + 199756223989542025013693568*ep^30 + 50429944465868292493155840*
      ep^31 + 6002679145838176715673600*ep^32)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (6480*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-4212000 - 353902500*ep - 
     13911224220*ep^2 - 338946397629*ep^3 - 5709952786868*ep^4 - 
     70058954875261*ep^5 - 638841321721017*ep^6 - 4277377093872896*ep^7 - 
     19346943379724485*ep^8 - 35072881015311688*ep^9 + 
     294493001059390378*ep^10 + 3536205393318690683*ep^11 + 
     22034838111896615534*ep^12 + 99260991816005081539*ep^13 + 
     349927591171520325947*ep^14 + 994893477034350260906*ep^15 + 
     2309643440325863119231*ep^16 + 4392728934588749229614*ep^17 + 
     6825471106768841714816*ep^18 + 8593611463052449737016*ep^19 + 
     8643959631392569292396*ep^20 + 6795460481404876792184*ep^21 + 
     4037651671915665290544*ep^22 + 1719148378164475172448*ep^23 + 
     478278853468300194560*ep^24 + 71917226030612006400*ep^25 + 
     3275904658484736000*ep^26)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (4320*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-2527200 - 409270320*ep - 24862257720*ep^2 - 
     850190673924*ep^3 - 19036148708100*ep^4 - 298858174290468*ep^5 - 
     3361929297529756*ep^6 - 26170568667971654*ep^7 - 
     112213561687693332*ep^8 + 299168030151580505*ep^9 + 
     10551946278659357044*ep^10 + 111439773297642120571*ep^11 + 
     802930178417363978114*ep^12 + 4476042794373780156562*ep^13 + 
     20202140350990058734132*ep^14 + 75406639505290819538540*ep^15 + 
     235296541443375873208648*ep^16 + 616876972010940973696669*ep^17 + 
     1360371835993106480337380*ep^18 + 2518441575507655534406887*ep^19 + 
     3894641239948354519817686*ep^20 + 4989961079839973615775404*ep^21 + 
     5232640572447929103102328*ep^22 + 4412633540395126743801628*ep^23 + 
     2916930651269794945947432*ep^24 + 1454318317742819116788096*ep^25 + 
     513718734774942675850240*ep^26 + 114477245999084705894400*ep^27 + 
     12088047951941895936000*ep^28)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (3240*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (3635280 + 310625928*ep + 12224461788*ep^2 + 292507163298*ep^3 + 
     4701100015884*ep^4 + 52155654354681*ep^5 + 378001498153897*ep^6 + 
     1164947150834017*ep^7 - 10949299320884681*ep^8 - 
     203649177346607012*ep^9 - 1788899543234079704*ep^10 - 
     10605724460053578072*ep^11 - 43235987500931138674*ep^12 - 
     94732507521123735719*ep^13 + 196687784163676175553*ep^14 + 
     3199982850248311118993*ep^15 + 18786099594669738556699*ep^16 + 
     77147202712882275572130*ep^17 + 247584796757451985502234*ep^18 + 
     644655558315385445699908*ep^19 + 1381361297877028716689700*ep^20 + 
     2444027815287450831700328*ep^21 + 3557575671485460066011512*ep^22 + 
     4220100032831337388320768*ep^23 + 4015025190428329436905120*ep^24 + 
     2989550242287796797996096*ep^25 + 1677390791740383628450304*ep^26 + 
     666524189138546836542208*ep^27 + 167073389242907705610240*ep^28 + 
     19849558789469340057600*ep^29)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (1296*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-20606400 - 1767893040*ep - 71061168240*ep^2 - 
     1773131322816*ep^3 - 30614919017412*ep^4 - 384482783810817*ep^5 - 
     3563605624116757*ep^6 - 23677759912645355*ep^7 - 
     96012009732981507*ep^8 + 24454666342292072*ep^9 + 
     4128252877885359421*ep^10 + 39982008291456693439*ep^11 + 
     250440272465132656154*ep^12 + 1196216314296773964643*ep^13 + 
     4597803740983448956813*ep^14 + 14577903145081565176379*ep^15 + 
     38662744793833450276885*ep^16 + 86585062134425451289966*ep^17 + 
     165045906325762427683847*ep^18 + 269922976577805418073989*ep^19 + 
     381737005103863023921232*ep^20 + 469314381133823203829264*ep^21 + 
     500379512616927238492828*ep^22 + 455430034988913848143732*ep^23 + 
     342474626900779429000896*ep^24 + 202113277432759682086560*ep^25 + 
     86724544014083354391136*ep^26 + 23813783615277669550080*ep^27 + 
     3117067545744886579200*ep^28)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (3240*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-54000 - 3189600*ep - 70889280*ep^2 - 318874012*ep^3 + 
     21120245567*ep^4 + 651467466347*ep^5 + 10787696153129*ep^6 + 
     124814334664573*ep^7 + 1096235528435983*ep^8 + 7603868892657600*ep^9 + 
     42592315417179874*ep^10 + 195230172655334821*ep^11 + 
     737863345008915660*ep^12 + 2307401249179083915*ep^13 + 
     5970384788604904583*ep^14 + 12741290394218448680*ep^15 + 
     22276219845963206072*ep^16 + 31561477047580062012*ep^17 + 
     35647318237355112652*ep^18 + 31318809737581328192*ep^19 + 
     20614116665145986592*ep^20 + 9556982806243920800*ep^21 + 
     2781200061044310016*ep^22 + 381906174606827520*ep^23)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(180*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (9208080 + 653968728*ep + 20718621180*ep^2 + 383259855642*ep^3 + 
     4487320333722*ep^4 + 32336197733011*ep^5 + 98410322809780*ep^6 - 
     706460804638147*ep^7 - 12127077590850992*ep^8 - 95672333641956474*ep^9 - 
     544947638928196480*ep^10 - 2518458587045033256*ep^11 - 
     9253594962480921938*ep^12 - 18689589669766868017*ep^13 + 
     72112901705040326112*ep^14 + 1022508591702815353333*ep^15 + 
     6309630120434892092264*ep^16 + 27127908418912216233216*ep^17 + 
     89095284270848776396864*ep^18 + 231025692917099875923404*ep^19 + 
     479201705776592424767328*ep^20 + 797302728535814989624048*ep^21 + 
     1058935481262019289603840*ep^22 + 1108923163252897613706080*ep^23 + 
     896034979172439020749632*ep^24 + 539151592082901457567104*ep^25 + 
     227471099323924066138880*ep^26 + 60034471394972549401600*ep^27 + 
     7456351591355937792000*ep^28)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (432*ep^4*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (6285600 + 535347360*ep + 21061941840*ep^2 + 503811787560*ep^3 + 
     8067292191162*ep^4 + 88465468053720*ep^5 + 623238832621690*ep^6 + 
     1748055058513772*ep^7 - 17945114784299645*ep^8 - 
     284232902897402488*ep^9 - 1949692951370280335*ep^10 - 
     5869232051202055964*ep^11 + 26822019282665789284*ep^12 + 
     489310574653842129520*ep^13 + 3748630362065014253368*ep^14 + 
     20212187629539211459924*ep^15 + 85183388902591555377787*ep^16 + 
     292139884578317304498616*ep^17 + 830907671432363868942313*ep^18 + 
     1977902551567486062169348*ep^19 + 3953923343792306473495540*ep^20 + 
     6633382915180387710545656*ep^21 + 9300727858458032951084116*ep^22 + 
     10814777443732322407832944*ep^23 + 10305406246659468068707872*ep^24 + 
     7908505875110255747242016*ep^25 + 4764808242154881185422848*ep^26 + 
     2168658386577339791835776*ep^27 + 700426418564571670437120*ep^28 + 
     142937486459663918284800*ep^29 + 13843232714887414272000*ep^30)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(8640*ep^7*(1 + ep)^2*(1 + 2*ep)^5*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(3363120 + 278406072*ep + 
     10706636268*ep^2 + 252391612698*ep^3 + 4031669750172*ep^4 + 
     45025993362771*ep^5 + 338473492867618*ep^6 + 1296118277671394*ep^7 - 
     5442350260718502*ep^8 - 137218339854915320*ep^9 - 
     1276920184482906697*ep^10 - 7928491538970730159*ep^11 - 
     35588562820618925945*ep^12 - 111238515326354033869*ep^13 - 
     175984720428428050966*ep^14 + 435536338014571850500*ep^15 + 
     4607452360734543412244*ep^16 + 20639837569940448113378*ep^17 + 
     65516177440889996568559*ep^18 + 162703266720857075619023*ep^19 + 
     327408155435371343966867*ep^20 + 541296891109487597397160*ep^21 + 
     737611331161314864329402*ep^22 + 824773366905405722848544*ep^23 + 
     747648875923903103466588*ep^24 + 537563562732333974720736*ep^25 + 
     295606044047174444791736*ep^26 + 116862517154433104787216*ep^27 + 
     29557715359275195266880*ep^28 + 3587270554487400307200*ep^29)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(864*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-3596400 - 279343080*ep - 9911285604*ep^2 - 
     210434038326*ep^3 - 2895291486762*ep^4 - 24894355658475*ep^5 - 
     84604941899491*ep^6 + 1041109121830944*ep^7 + 20605305663999952*ep^8 + 
     192211962983680214*ep^9 + 1151842432226569689*ep^10 + 
     4165761909067158146*ep^11 + 2165748840091760814*ep^12 - 
     84360568944471112404*ep^13 - 646864215860212387267*ep^14 - 
     2802193085720582272026*ep^15 - 7638169768723948218336*ep^16 - 
     8733118899553881005818*ep^17 + 32798333868660480701667*ep^18 + 
     233636476739323632775524*ep^19 + 814970795820096406968680*ep^20 + 
     2015052462127877539952127*ep^21 + 3829442745163130751607206*ep^22 + 
     5743879746443687187972674*ep^23 + 6839991465541246420043428*ep^24 + 
     6425028233843157228721164*ep^25 + 4676452201178427916782856*ep^26 + 
     2552602418056569122174344*ep^27 + 986159713362226307123856*ep^28 + 
     241025781429456230076480*ep^29 + 28076540984899610227200*ep^30)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-18360 - 1153296*ep - 
     32954922*ep^2 - 561297462*ep^3 - 6217509863*ep^4 - 44614526266*ep^5 - 
     169993636445*ep^6 + 304667754827*ep^7 + 9656675906893*ep^8 + 
     78123768949585*ep^9 + 409163671575983*ep^10 + 1577971434182837*ep^11 + 
     4673508650665730*ep^12 + 10788427727922637*ep^13 + 
     19433708404389620*ep^14 + 27075531412938794*ep^15 + 
     28615270340684580*ep^16 + 22177114075556024*ep^17 + 
     11884245747566544*ep^18 + 3933819940768320*ep^19 + 
     605993117068800*ep^20)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (288*ep^6*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-84240 - 4671864*ep - 114238368*ep^2 - 
     1528092996*ep^3 - 9717222248*ep^4 + 36284880637*ep^5 + 
     1566189130988*ep^6 + 19431029831503*ep^7 + 156404842295612*ep^8 + 
     930555130643989*ep^9 + 4295397717058664*ep^10 + 
     15735146851868581*ep^11 + 46236516345053036*ep^12 + 
     109348388921480346*ep^13 + 207660804082593724*ep^14 + 
     314222391873281540*ep^15 + 373528169289808176*ep^16 + 
     340976290228889368*ep^17 + 230513689808976560*ep^18 + 
     108621330757616000*ep^19 + 31819985756179200*ep^20 + 
     4359068961024000*ep^21)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (6*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (-71280 + 821952*ep + 267670368*ep^2 + 11821836164*ep^3 + 
     288319408079*ep^4 + 4759656892371*ep^5 + 57917757213612*ep^6 + 
     544297445195388*ep^7 + 4065782500242022*ep^8 + 24597377267686810*ep^9 + 
     122028467415457228*ep^10 + 500384032763987324*ep^11 + 
     1703523112344737207*ep^12 + 4822172200031792111*ep^13 + 
     11335280354409152544*ep^14 + 22035350195083943196*ep^15 + 
     35164200481203053484*ep^16 + 45543048865125260860*ep^17 + 
     47072676557920161952*ep^18 + 37874042368773063952*ep^19 + 
     22838865184485945152*ep^20 + 9701854705917987840*ep^21 + 
     2586536149935321600*ep^22 + 325239597729024000*ep^23)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(90*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(97200 + 7494120*ep + 273961980*ep^2 + 
     6309862722*ep^3 + 102634817298*ep^4 + 1253021675295*ep^5 + 
     11916290699776*ep^6 + 90455637846534*ep^7 + 557274131274246*ep^8 + 
     2818431539890918*ep^9 + 11791255405498698*ep^10 + 
     40992708783762986*ep^11 + 118648051967388016*ep^12 + 
     285698939227337243*ep^13 + 570348867865553050*ep^14 + 
     937682852127130830*ep^15 + 1256028073114095592*ep^16 + 
     1348716056072481848*ep^17 + 1132998709172791040*ep^18 + 
     717122566709009792*ep^19 + 321470959142967552*ep^20 + 
     90918845935580160*ep^21 + 12187475310182400*ep^22)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(180*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)^2*(33480 + 2417328*ep + 
     82326606*ep^2 + 1753962510*ep^3 + 26157109919*ep^4 + 289679855203*ep^5 + 
     2467839974643*ep^6 + 16537888880339*ep^7 + 88433419044799*ep^8 + 
     380637521415235*ep^9 + 1324562213206255*ep^10 + 3728884489373015*ep^11 + 
     8467168655071570*ep^12 + 15401533180117234*ep^13 + 
     22185016567185728*ep^14 + 24866676046666304*ep^15 + 
     21131257526812248*ep^16 + 13088024817086880*ep^17 + 
     5546823729984800*ep^18 + 1434201185644800*ep^19 + 171180523008000*ep^20)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(648*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)*(-17280 - 2143728*ep - 
     105316788*ep^2 - 2946035640*ep^3 - 54030180809*ep^4 - 
     694800059816*ep^5 - 6440641810964*ep^6 - 42605806900746*ep^7 - 
     183363493905914*ep^8 - 261600252093470*ep^9 + 3130392920533132*ep^10 + 
     32044187375049354*ep^11 + 178258946826494823*ep^12 + 
     711159393783518030*ep^13 + 2181954516632669628*ep^14 + 
     5279173620539811768*ep^15 + 10147454650357378764*ep^16 + 
     15451590620678910920*ep^17 + 18425514060128929808*ep^18 + 
     16843652578531667872*ep^19 + 11392561919726501120*ep^20 + 
     5368096071906112256*ep^21 + 1571888768233876480*ep^22 + 
     215166971371315200*ep^23)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (108*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 5*ep)*(-1 + 6*ep)*
    (405000 + 37774620*ep + 1645830882*ep^2 + 44744403387*ep^3 + 
     854397030496*ep^4 + 12219570059565*ep^5 + 136227306108548*ep^6 + 
     1215926261982732*ep^7 + 8853814654259832*ep^8 + 53304817178477144*ep^9 + 
     267910350702293502*ep^10 + 1131605266891408341*ep^11 + 
     4033812815850691472*ep^12 + 12159870683429921547*ep^13 + 
     30994109272717424100*ep^14 + 66638703287917723532*ep^15 + 
     120258175669655786376*ep^16 + 180690332666418562596*ep^17 + 
     223325297203637460656*ep^18 + 223091728887932141016*ep^19 + 
     175548958833707935632*ep^20 + 104661003417990865136*ep^21 + 
     44385619050419937920*ep^22 + 11914308000249556800*ep^23 + 
     1519238323753632000*ep^24)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (270*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((3564000 + 347968980*ep + 15924991968*ep^2 + 456438581481*ep^3 + 
     9223338447337*ep^4 + 140120699419624*ep^5 + 1665441938638187*ep^6 + 
     15905127246021305*ep^7 + 124336205827974156*ep^8 + 
     806231169957561224*ep^9 + 4377349039089987194*ep^10 + 
     20029644044492970687*ep^11 + 77559551216510160497*ep^12 + 
     254677482687186848216*ep^13 + 709248071758001332863*ep^14 + 
     1672187468407978647203*ep^15 + 3324964896626312192882*ep^16 + 
     5541407805614444684148*ep^17 + 7670983061927534623868*ep^18 + 
     8707961450244823414748*ep^19 + 7961197814757428527272*ep^20 + 
     5711911793973488736272*ep^21 + 3093549515834447851744*ep^22 + 
     1187773181247134641280*ep^23 + 287823767723158771200*ep^24 + 
     33059060127053568000*ep^25)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (270*ep*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 5*ep)*(-1 + 6*ep)*
    (720 + 44472*ep + 1242172*ep^2 + 21105750*ep^3 + 246332960*ep^4 + 
     2106862441*ep^5 + 13716608948*ep^6 + 69537108871*ep^7 + 
     278000128448*ep^8 + 881106429377*ep^9 + 2212190115244*ep^10 + 
     4370930223599*ep^11 + 6708373948600*ep^12 + 7826378319242*ep^13 + 
     6702559348740*ep^14 + 3972178588960*ep^15 + 1455755740560*ep^16 + 
     248756745600*ep^17)*INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 1, 1, 1, 0, 0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) + 
  (2*(-1 + 8*ep)*(-480 - 16688*ep - 164052*ep^2 + 1281094*ep^3 + 
     48432746*ep^4 + 577948669*ep^5 + 4108126914*ep^6 + 19717375306*ep^7 + 
     66918736010*ep^8 + 163101952425*ep^9 + 284286765398*ep^10 + 
     346060072914*ep^11 + 279370909888*ep^12 + 134271956864*ep^13 + 
     29040817280*ep^14)*INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 1, 1, 1, 0, 0, 0, 0}])/(15*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(1 + 6*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + (8*(-1 + 8*ep)*(2220 + 148572*ep + 4665675*ep^2 + 
     91209816*ep^3 + 1241988277*ep^4 + 12492589603*ep^5 + 96084931668*ep^6 + 
     577256151553*ep^7 + 2743974379245*ep^8 + 10390672100167*ep^9 + 
     31401596200929*ep^10 + 75520401852911*ep^11 + 143400145336954*ep^12 + 
     211973850890414*ep^13 + 238448573600556*ep^14 + 196853110820072*ep^15 + 
     112241418743024*ep^16 + 39413188386240*ep^17 + 6408659340800*ep^18)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-34920 - 2414472*ep - 76361750*ep^2 - 
     1453405348*ep^3 - 18300580111*ep^4 - 154980908386*ep^5 - 
     801457185177*ep^6 - 868181678328*ep^7 + 27222552312077*ep^8 + 
     303535552661350*ep^9 + 1963731856831863*ep^10 + 9219771645822188*ep^11 + 
     33486160996360594*ep^12 + 96506548067713588*ep^13 + 
     222870877346587216*ep^14 + 412784912547355680*ep^15 + 
     609409497335287584*ep^16 + 707717597877930048*ep^17 + 
     632263679389146368*ep^18 + 419173680027698176*ep^19 + 
     194123771018668032*ep^20 + 56014146851954688*ep^21 + 
     7575233459650560*ep^22)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + ep)*(1 + 2*ep)^5*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-34920 - 2379192*ep - 73786982*ep^2 - 1365009336*ep^3 - 
     16403277855*ep^4 - 126439331876*ep^5 - 481682044641*ep^6 + 
     1899963269786*ep^7 + 46180954580441*ep^8 + 407883862749380*ep^9 + 
     2430024432459887*ep^10 + 10921735488637582*ep^11 + 
     38573760048982822*ep^12 + 108956036219057128*ep^13 + 
     247720173440209184*ep^14 + 452958347484155616*ep^15 + 
     661423773336165600*ep^16 + 760745862366195072*ep^17 + 
     673774722463817728*ep^18 + 443184967976846336*ep^19 + 
     203763905701865472*ep^20 + 58405971220291584*ep^21 + 
     7850730889543680*ep^22)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^3*(1 + ep)*(1 + 2*ep)^5*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(34920 + 2133312*ep + 56947214*ep^2 + 841024550*ep^3 + 
     6700305123*ep^4 + 10172863903*ep^5 - 403081883005*ep^6 - 
     5042740752893*ep^7 - 29006939357897*ep^8 - 44901286905877*ep^9 + 
     720524308077819*ep^10 + 7782392888924687*ep^11 + 
     45584456539593158*ep^12 + 189259246237436238*ep^13 + 
     598484776756828908*ep^14 + 1481363757131684304*ep^15 + 
     2896616827765714816*ep^16 + 4467822276008771296*ep^17 + 
     5379641153696886720*ep^18 + 4954332680218961664*ep^19 + 
     3370621838772179968*ep^20 + 1596063788592138240*ep^21 + 
     469502661384364032*ep^22 + 64570399630295040*ep^23)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^5*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (97200 + 8835480*ep + 381780756*ep^2 + 10437148062*ep^3 + 
     202702128504*ep^4 + 2977041329301*ep^5 + 34366846495129*ep^6 + 
     319994261013976*ep^7 + 2447202673841766*ep^8 + 15575040363572772*ep^9 + 
     83298497068521594*ep^10 + 377096580432244310*ep^11 + 
     1452997613085572192*ep^12 + 4785146574341646005*ep^13 + 
     13512298635743471545*ep^14 + 32792666764332923740*ep^15 + 
     68490776248732813522*ep^16 + 123109533341144502426*ep^17 + 
     190014293524584141528*ep^18 + 250387888673220375984*ep^19 + 
     278610487923408875288*ep^20 + 257041747687584693224*ep^21 + 
     191151643823753252912*ep^22 + 109790405076831875488*ep^23 + 
     45525231316867401792*ep^24 + 12075134786114703360*ep^25 + 
     1532036955680870400*ep^26)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (2*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-540 - 24624*ep - 423141*ep^2 - 1600115*ep^3 + 67925816*ep^4 + 
     1591444285*ep^5 + 19443777225*ep^6 + 162737930659*ep^7 + 
     1012721474018*ep^8 + 4861308860195*ep^9 + 18334409800262*ep^10 + 
     54774901270024*ep^11 + 129744157546104*ep^12 + 242306313455024*ep^13 + 
     352315679408032*ep^14 + 390248203239912*ep^15 + 317778319807328*ep^16 + 
     179101954341472*ep^17 + 62319482114688*ep^18 + 10068701352960*ep^19)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (360 + 15726*ep + 316145*ep^2 + 3852498*ep^3 + 31606007*ep^4 + 
     183679928*ep^5 + 775749539*ep^6 + 2405254478*ep^7 + 5464617963*ep^8 + 
     8970222170*ep^9 + 10325333130*ep^10 + 7881188496*ep^11 + 
     3570329832*ep^12 + 723774240*ep^13)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (12*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(8100 + 467100*ep + 12513789*ep^2 + 
     206950554*ep^3 + 2365176508*ep^4 + 19805541924*ep^5 + 
     125688870137*ep^6 + 616699955354*ep^7 + 2365470342380*ep^8 + 
     7123860300088*ep^9 + 16819523125738*ep^10 + 30900686958284*ep^11 + 
     43538553521868*ep^12 + 45928910623536*ep^13 + 34896554786064*ep^14 + 
     17897863000384*ep^15 + 5488107997440*ep^16 + 747821798400*ep^17)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)^2*(5 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (58320 + 6097032*ep + 298941732*ep^2 + 9179553582*ep^3 + 
     198661356930*ep^4 + 3230372182168*ep^5 + 41062090462084*ep^6 + 
     418936855450354*ep^7 + 3494247927860731*ep^8 + 24138891653080279*ep^9 + 
     139395397268488736*ep^10 + 677174495141849259*ep^11 + 
     2778499827513926906*ep^12 + 9647932225068929641*ep^13 + 
     28353851727561752844*ep^14 + 70399464808316997817*ep^15 + 
     147115616773633156801*ep^16 + 257175491285420563824*ep^17 + 
     372733085897861533912*ep^18 + 442245514699848485692*ep^19 + 
     421950625976886595292*ep^20 + 315513737879433940912*ep^21 + 
     177888808521797190384*ep^22 + 71033374471537435712*ep^23 + 
     17887417481969730560*ep^24 + 2133597467405414400*ep^25)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(-12960 - 985176*ep - 32498784*ep^2 - 
     627097416*ep^3 - 7945136057*ep^4 - 69466325477*ep^5 - 
     420937789557*ep^6 - 1646413559901*ep^7 - 2582682953505*ep^8 + 
     14763915913285*ep^9 + 136702606531127*ep^10 + 608038710852855*ep^11 + 
     1840501490286440*ep^12 + 4080070988985006*ep^13 + 
     6743438339185200*ep^14 + 8251977159263288*ep^15 + 
     7274465770833408*ep^16 + 4371074190889856*ep^17 + 
     1601942776903168*ep^18 + 269861592975360*ep^19)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(54*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (2160 + 168936*ep + 6163168*ep^2 + 139750074*ep^3 + 2211536655*ep^4 + 
     25979352600*ep^5 + 235135314082*ep^6 + 1679269622132*ep^7 + 
     9611425548994*ep^8 + 44522615398618*ep^9 + 167824393181770*ep^10 + 
     515643686570022*ep^11 + 1289050284444039*ep^12 + 
     2607330819678874*ep^13 + 4224665684846032*ep^14 + 
     5397836651171264*ep^15 + 5309243151297212*ep^16 + 
     3872619478351416*ep^17 + 1969475317808288*ep^18 + 
     622176720238464*ep^19 + 91728786286080*ep^20)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^3*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (360 + 19896*ep + 503702*ep^2 + 7755716*ep^3 + 81292301*ep^4 + 
     614796120*ep^5 + 3466846290*ep^6 + 14843481280*ep^7 + 48638347787*ep^8 + 
     121913127518*ep^9 + 231687950088*ep^10 + 327582992214*ep^11 + 
     333255383212*ep^12 + 230040613276*ep^13 + 96225706280*ep^14 + 
     18361041600*ep^15)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 
      1, 0, 1, 0, 0, 1, 0, 0, 0}])/(24*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - (5*ep*(120 + 7212*ep + 206470*ep^2 + 3532879*ep^3 + 
     39704576*ep^4 + 309317128*ep^5 + 1725968650*ep^6 + 7028033643*ep^7 + 
     21044570176*ep^8 + 46222483334*ep^9 + 73433459132*ep^10 + 
     81915777136*ep^11 + 60672632768*ep^12 + 26693933440*ep^13 + 
     5255078400*ep^14)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - (5*(-360 + 8184*ep + 740918*ep^2 + 17382826*ep^3 + 
     225528821*ep^4 + 1914391192*ep^5 + 11433670608*ep^6 + 49874407532*ep^7 + 
     161916169115*ep^8 + 393753552142*ep^9 + 714343392626*ep^10 + 
     951983772380*ep^11 + 903669621200*ep^12 + 577408055744*ep^13 + 
     222161899712*ep^14 + 38800208640*ep^15)*INT["B", 9, 4051, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (5*(360 + 20256*ep + 527558*ep^2 + 8449934*ep^3 + 93149969*ep^4 + 
     748666615*ep^5 + 4531115348*ep^6 + 21026675468*ep^7 + 75466858387*ep^8 + 
     209812896113*ep^9 + 449648728126*ep^10 + 734075608670*ep^11 + 
     894175909276*ep^12 + 785321707072*ep^13 + 469095483072*ep^14 + 
     170439731840*ep^15 + 28433779200*ep^16)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (5*(2160 + 198576*ep + 8371992*ep^2 + 217451080*ep^3 + 3928114305*ep^4 + 
     52689605086*ep^5 + 546162889360*ep^6 + 4489474975376*ep^7 + 
     29767907689446*ep^8 + 160978469489116*ep^9 + 714646101556338*ep^10 + 
     2611988257063644*ep^11 + 7856873539006093*ep^12 + 
     19380980043737422*ep^13 + 38929156273789494*ep^14 + 
     62955151350150060*ep^15 + 80589736283884068*ep^16 + 
     79631417191169384*ep^17 + 58444948970883448*ep^18 + 
     29923160774041104*ep^19 + 9510637779469824*ep^20 + 
     1408006635719680*ep^21)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((23760 + 2149056*ep + 89692944*ep^2 + 2315004928*ep^3 + 41661251055*ep^4 + 
     557698972966*ep^5 + 5776729849889*ep^6 + 47495497445904*ep^7 + 
     315214212147806*ep^8 + 1707045605940652*ep^9 + 7591720272129207*ep^10 + 
     27802900213997232*ep^11 + 83809416372727589*ep^12 + 
     207187178371469714*ep^13 + 417060329166788546*ep^14 + 
     675869965877616252*ep^15 + 866909695710011364*ep^16 + 
     858185670199925816*ep^17 + 630920966432548952*ep^18 + 
     323506975889675920*ep^19 + 102952915024306688*ep^20 + 
     15257229322255360*ep^21)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((-720 - 55572*ep - 1712732*ep^2 - 29838746*ep^3 - 337416001*ep^4 - 
     2655837222*ep^5 - 15111987314*ep^6 - 63324796178*ep^7 - 
     196070967033*ep^8 - 442586599714*ep^9 - 698630310188*ep^10 - 
     684617667640*ep^11 - 216558169908*ep^12 + 412901285768*ep^13 + 
     648077288896*ep^14 + 397825677184*ep^15 + 96269383680*ep^16)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) - 
  (25*(-1 + 2*ep)*(3960 + 196656*ep + 4490522*ep^2 + 62858066*ep^3 + 
     611040246*ep^4 + 4494009398*ep^5 + 27138587213*ep^6 + 
     145273312184*ep^7 + 714614515060*ep^8 + 3149711520710*ep^9 + 
     11783658890323*ep^10 + 35737402737402*ep^11 + 85195443976256*ep^12 + 
     155926385654992*ep^13 + 213590066127900*ep^14 + 211231019616920*ep^15 + 
     142130730409184*ep^16 + 58126302461056*ep^17 + 10884527582720*ep^18)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  (5*ep*(-1920 - 88612*ep - 1726436*ep^2 - 17344641*ep^3 - 69324468*ep^4 + 
     469844991*ep^5 + 9276882710*ep^6 + 73854278465*ep^7 + 
     379824024408*ep^8 + 1391359021605*ep^9 + 3750189617018*ep^10 + 
     7487688584844*ep^11 + 10960002537208*ep^12 + 11432747809172*ep^13 + 
     8041870630616*ep^14 + 3414535277952*ep^15 + 659912160640*ep^16)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^3*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (5*(180 + 8118*ep + 170448*ep^2 + 2188343*ep^3 + 19003452*ep^4 + 
     117006974*ep^5 + 522670480*ep^6 + 1708952039*ep^7 + 4081450772*ep^8 + 
     7024720854*ep^9 + 8465507156*ep^10 + 6763538160*ep^11 + 
     3210963520*ep^12 + 684038400*ep^13)*INT["B", 9, 20307, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (5*(660 + 24016*ep + 395980*ep^2 + 3913359*ep^3 + 25822741*ep^4 + 
     119883010*ep^5 + 401718624*ep^6 + 980136863*ep^7 + 1732491153*ep^8 + 
     2175150184*ep^9 + 1863164458*ep^10 + 1008830440*ep^11 + 
     294953376*ep^12 + 30357120*ep^13)*INT["B", 9, 20433, 9, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((270 + 14622*ep + 361423*ep^2 + 5313120*ep^3 + 51433336*ep^4 + 
     345208908*ep^5 + 1651708873*ep^6 + 5706896310*ep^7 + 14251412026*ep^8 + 
     25427008256*ep^9 + 31526006088*ep^10 + 25730334880*ep^11 + 
     12387822080*ep^12 + 2654976000*ep^13)*INT["B", 10, 4059, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((270 + 13802*ep + 307511*ep^2 + 3932546*ep^3 + 32207780*ep^4 + 
     178587672*ep^5 + 689861957*ep^6 + 1876220392*ep^7 + 3573802162*ep^8 + 
     4656116036*ep^9 + 3939963248*ep^10 + 1942618880*ep^11 + 421094400*ep^12)*
    INT["B", 10, 4059, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-720 - 42912*ep - 935562*ep^2 - 10820022*ep^3 - 75548673*ep^4 - 
     329949328*ep^5 - 847597110*ep^6 - 776509834*ep^7 + 2657585399*ep^8 + 
     11840878340*ep^9 + 22417458770*ep^10 + 23936983428*ep^11 + 
     13992847328*ep^12 + 3489792960*ep^13)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(3 + 8*ep)^2*(5 + 8*ep)) + 
  ((-720 - 48192*ep - 1278074*ep^2 - 18824638*ep^3 - 175474907*ep^4 - 
     1097009158*ep^5 - 4664450552*ep^6 - 12955821078*ep^7 - 
     18933069279*ep^8 + 10867301754*ep^9 + 127770921408*ep^10 + 
     324565147760*ep^11 + 467544253476*ep^12 + 410844266008*ep^13 + 
     205860033984*ep^14 + 45241585280*ep^15)*INT["B", 10, 18299, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) - 
  ((660 + 22386*ep + 335377*ep^2 + 2929478*ep^3 + 16575052*ep^4 + 
     63762300*ep^5 + 170040493*ep^6 + 313894872*ep^7 + 392092266*ep^8 + 
     314291836*ep^9 + 144454704*ep^10 + 28471680*ep^11)*
    INT["B", 10, 20435, 10, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((180 + 7548*ep + 140696*ep^2 + 1554929*ep^3 + 11443184*ep^4 + 
     59589494*ep^5 + 227195486*ep^6 + 645064895*ep^7 + 1367081694*ep^8 + 
     2134080718*ep^9 + 2374454224*ep^10 + 1768949432*ep^11 + 
     782163872*ep^12 + 152797440*ep^13)*INT["B", 10, 82907, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((180 + 8508*ep + 176872*ep^2 + 2161323*ep^3 + 17460378*ep^4 + 
     99112884*ep^5 + 408691562*ep^6 + 1243449927*ep^7 + 2795248820*ep^8 + 
     4583020862*ep^9 + 5314871228*ep^10 + 4112748688*ep^11 + 
     1893938432*ep^12 + 389667840*ep^13)*INT["B", 10, 82907, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0}])/
   (6*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(6120 + 391152*ep + 11496766*ep^2 + 
     207074738*ep^3 + 2564898638*ep^4 + 23211146715*ep^5 + 
     159005781845*ep^6 + 842443342368*ep^7 + 3495078412121*ep^8 + 
     11418468189845*ep^9 + 29371667929627*ep^10 + 59135954563620*ep^11 + 
     92025259188505*ep^12 + 108327719299146*ep^13 + 93114500995650*ep^14 + 
     55044167058800*ep^15 + 19967749111992*ep^16 + 3344150370240*ep^17)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(36*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (2*(-1 + 2*ep)^2*(-1 + 6*ep)*(-900 - 50040*ep - 1078225*ep^2 - 
     9853627*ep^3 + 20616954*ep^4 + 1643935404*ep^5 + 22098322497*ep^6 + 
     177962033944*ep^7 + 1003126446477*ep^8 + 4183974699002*ep^9 + 
     13235024761972*ep^10 + 32058553587295*ep^11 + 59436532220129*ep^12 + 
     83550259443002*ep^13 + 87301618922380*ep^14 + 65505977585204*ep^15 + 
     33244616576780*ep^16 + 10177243687400*ep^17 + 1412566828000*ep^18)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(6120 + 412392*ep + 12926350*ep^2 + 
     250113928*ep^3 + 3345815931*ep^4 + 32850973790*ep^5 + 
     245311858799*ep^6 + 1424353343470*ep^7 + 6518133644583*ep^8 + 
     23682083397084*ep^9 + 68468529945707*ep^10 + 157132827672094*ep^11 + 
     284108358233026*ep^12 + 399208381259462*ep^13 + 426343745544908*ep^14 + 
     333950507353268*ep^15 + 180686582271904*ep^16 + 60274934686320*ep^17 + 
     9333697276800*ep^18)*INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 
      0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(72*ep^5*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(3030 + 186573*ep + 5322481*ep^2 + 93369299*ep^3 + 
     1127362713*ep^4 + 9937056577*ep^5 + 66179809447*ep^6 + 
     340000137195*ep^7 + 1363554166651*ep^8 + 4291069033892*ep^9 + 
     10590387303826*ep^10 + 20367923648328*ep^11 + 30128498153276*ep^12 + 
     33527126835648*ep^13 + 27076474792792*ep^14 + 14936153858288*ep^15 + 
     5018192472704*ep^16 + 772096590080*ep^17)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(360 + 20256*ep + 525278*ep^2 + 8330306*ep^3 + 
     90396077*ep^4 + 711417017*ep^5 + 4198359188*ep^6 + 18942267804*ep^7 + 
     66004017587*ep^8 + 178141799805*ep^9 + 371055344552*ep^10 + 
     590077751696*ep^11 + 702279223202*ep^12 + 604729227340*ep^13 + 
     355391067060*ep^14 + 127410948200*ep^15 + 21008462400*ep^16)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(8*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 10*ep)*(360 + 19896*ep + 509622*ep^2 + 8052016*ep^3 + 
     88033438*ep^4 + 707331441*ep^5 + 4323600274*ep^6 + 20504186730*ep^7 + 
     76158408203*ep^8 + 221886866244*ep^9 + 504273989823*ep^10 + 
     882423920615*ep^11 + 1162727046932*ep^12 + 1112655970990*ep^13 + 
     727680174360*ep^14 + 290008716200*ep^15 + 52955976000*ep^16)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(4*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((840 + 38344*ep + 797280*ep^2 + 9982108*ep^3 + 83795073*ep^4 + 
     497188456*ep^5 + 2142369620*ep^6 + 6781171904*ep^7 + 15754638741*ep^8 + 
     26515580960*ep^9 + 31400432430*ep^10 + 24757341140*ep^11 + 
     11637654688*ep^12 + 2460653760*ep^13)*INT["C", 10, 32172, 10, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (6*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((2520 + 134352*ep + 3309872*ep^2 + 49949508*ep^3 + 515897295*ep^4 + 
     3858999356*ep^5 + 21576544868*ep^6 + 91744957438*ep^7 + 
     298875988465*ep^8 + 745378279354*ep^9 + 1410406029264*ep^10 + 
     1986868556800*ep^11 + 2015300026468*ep^12 + 1388101470296*ep^13 + 
     579894681792*ep^14 + 110623053440*ep^15)*INT["C", 10, 32172, 11, 0, 
     {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(-120 - 4462*ep - 71117*ep^2 - 639740*ep^3 - 3571917*ep^4 - 
     12657364*ep^5 - 26985660*ep^6 - 25021778*ep^7 + 28410966*ep^8 + 
     119555748*ep^9 + 159201668*ep^10 + 101784456*ep^11 + 25924320*ep^12)*
    INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((36 + 1488*ep + 27337*ep^2 + 296469*ep^3 + 2110194*ep^4 + 10324874*ep^5 + 
     35305272*ep^6 + 84054599*ep^7 + 136086167*ep^8 + 142266602*ep^9 + 
     86181126*ep^10 + 22844340*ep^11)*INT["C", 10, 132543, 10, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)*(3 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (750 + 33855*ep + 856588*ep^2 + 16026528*ep^3 + 227470538*ep^4 + 
     2401278828*ep^5 + 18753082704*ep^6 + 108939995544*ep^7 + 
     473712055430*ep^8 + 1544660794863*ep^9 + 3756366644182*ep^10 + 
     6708304371822*ep^11 + 8536094835576*ep^12 + 7320793580472*ep^13 + 
     3790041049152*ep^14 + 894111661440*ep^15)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (18*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 10*ep)*(1 + 10*ep)*(450 + 23895*ep + 546249*ep^2 + 7256065*ep^3 + 
     63020499*ep^4 + 379099335*ep^5 + 1624451211*ep^6 + 5003975919*ep^7 + 
     11006265861*ep^8 + 16863053678*ep^9 + 17085180474*ep^10 + 
     10278371700*ep^11 + 2776820400*ep^12)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (6*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((360 + 16896*ep + 361342*ep^2 + 4654350*ep^3 + 40206377*ep^4 + 
     245496248*ep^5 + 1088078392*ep^6 + 3538548700*ep^7 + 8431181151*ep^8 + 
     14515702074*ep^9 + 17527593094*ep^10 + 14034922008*ep^11 + 
     6667678120*ep^12 + 1416228000*ep^13)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((360 + 17376*ep + 379070*ep^2 + 4945786*ep^3 + 43046005*ep^4 + 
     263890209*ep^5 + 1172128154*ep^6 + 3818198860*ep^7 + 9117178247*ep^8 + 
     15749458747*ep^9 + 19111649548*ep^10 + 15406833726*ep^11 + 
     7382792440*ep^12 + 1584768000*ep^13)*INT["D", 10, 6109, 11, 0, 
     {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (6*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-960 - 36196*ep - 597308*ep^2 - 5707909*ep^3 - 35132072*ep^4 - 
     146164530*ep^5 - 418272962*ep^6 - 817653291*ep^7 - 1052504582*ep^8 - 
     810204710*ep^9 - 269070472*ep^10 + 53257240*ep^11 + 49538400*ep^12)*
    INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-240 - 6524*ep - 39996*ep^2 + 639237*ep^3 + 13920229*ep^4 + 
     125860594*ep^5 + 695295878*ep^6 + 2584863191*ep^7 + 6689947543*ep^8 + 
     12111040578*ep^9 + 15053613594*ep^10 + 12238763372*ep^11 + 
     5855254160*ep^12 + 1247769600*ep^13)*INT["D", 10, 6137, 11, 0, 
     {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-50 - 995*ep - 6905*ep^2 - 9230*ep^3 + 143510*ep^4 + 985353*ep^5 + 
     3021215*ep^6 + 5082768*ep^7 + 4543158*ep^8 + 1687960*ep^9)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (2*(6 + 179*ep + 2324*ep^2 + 17058*ep^3 + 77444*ep^4 + 223517*ep^5 + 
     402524*ep^6 + 415760*ep^7 + 189600*ep^8)*INT["D", 11, 6141, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)) + (2*(1 + ep)*(60 + 1796*ep + 22915*ep^2 + 164774*ep^3 + 
     739565*ep^4 + 2157721*ep^5 + 4107121*ep^6 + 4931296*ep^7 + 
     3391334*ep^8 + 1016280*ep^9)*INT["D", 11, 6141, 12, 0, 
     {1, 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (2*(14 + 311*ep + 2999*ep^2 + 16319*ep^3 + 54225*ep^4 + 109784*ep^5 + 
     124400*ep^6 + 60000*ep^7)*INT["D", 11, 27503, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (3*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  (2*(1 + ep)*(-50 - 745*ep - 2596*ep^2 + 15848*ep^3 + 166504*ep^4 + 
     608191*ep^5 + 1132286*ep^6 + 1077250*ep^7 + 417000*ep^8)*
    INT["D", 11, 27503, 12, 0, {1, 2, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((90 + 2589*ep + 29709*ep^2 + 182443*ep^3 + 664147*ep^4 + 1476566*ep^5 + 
     1964744*ep^6 + 1436028*ep^7 + 443760*ep^8)*INT["D", 11, 27575, 11, 0, 
     {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - ((1 + ep)*(150 + 4315*ep + 48628*ep^2 + 289212*ep^3 + 
     1005008*ep^4 + 2095255*ep^5 + 2551878*ep^6 + 1649506*ep^7 + 428520*ep^8)*
    INT["D", 11, 27575, 12, 0, {2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((36 + 1078*ep + 11955*ep^2 + 68536*ep^3 + 227228*ep^4 + 449830*ep^5 + 
     519925*ep^6 + 318380*ep^7 + 77000*ep^8)*INT["D", 12, 27631, 12, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)) - (ep*(1 + ep)^2*(-20 - 193*ep - 564*ep^2 - 51*ep^3 + 
     2102*ep^4 + 2290*ep^5)*INT["D", 12, 27631, 13, 0, 
     {1, 1, 2, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   ((1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + ((1 + ep)^2*(60 + 1766*ep + 18429*ep^2 + 96296*ep^3 + 
     280075*ep^4 + 459596*ep^5 + 398474*ep^6 + 142380*ep^7)*
    INT["D", 12, 27631, 13, 0, {1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((1 + ep)*(30 + 853*ep + 8865*ep^2 + 46723*ep^3 + 138269*ep^4 + 
     232798*ep^5 + 208978*ep^6 + 78060*ep^7)*INT["D", 12, 27631, 13, 0, 
     {2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-247704480 - 21850754400*ep - 877202488080*ep^2 - 21141029379996*ep^3 - 
     337606667052558*ep^4 - 3673990929061839*ep^5 - 26060123417002935*ep^6 - 
     89077783077163248*ep^7 + 367007382302411814*ep^8 + 
     7101179561344761400*ep^9 + 46611637168593023305*ep^10 + 
     146912823117133006536*ep^11 - 112219767361608975256*ep^12 - 
     3548747877814972262646*ep^13 - 17045137663748655119639*ep^14 - 
     29387801723865466284940*ep^15 + 110104334458364110583370*ep^16 + 
     969798429962059205029636*ep^17 + 3639839304795580424946911*ep^18 + 
     8700208859025656311574556*ep^19 + 14459464043477035058644882*ep^20 + 
     21354193789321620522556373*ep^21 + 54215658706011414204535350*ep^22 + 
     193276886827499340757140916*ep^23 + 554891701366862852253302564*ep^24 + 
     1164628995940473141410573460*ep^25 + 1809590472683557130273276704*
      ep^26 + 2102907275045897219418231616*ep^27 + 
     1818221478788588879682445184*ep^28 + 1142707502819592982786361536*
      ep^29 + 497317914633364230770306304*ep^30 + 136339437913134117063367680*
      ep^31 + 19018604018770361217331200*ep^32 + 596685031187815968768000*
      ep^33)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}])/(51840*ep^8*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)^2*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*
    (3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (35225280 + 2699513568*ep + 80960102424*ep^2 + 935129179548*ep^3 - 
     10026346601538*ep^4 - 556928793934689*ep^5 - 10269672178623384*ep^6 - 
     113226145703022045*ep^7 - 774145988458845059*ep^8 - 
     2353168357015957559*ep^9 + 13572719036275022544*ep^10 + 
     227123123196889522411*ep^11 + 1508088633489947949535*ep^12 + 
     5369014972469687742723*ep^13 + 1415949207630349543266*ep^14 - 
     110980406880655968788739*ep^15 - 774901086748497932781357*ep^16 - 
     3056239076199725749297005*ep^17 - 7067807216020320570294300*ep^18 - 
     1585091287992539566548051*ep^19 + 69061904596682448627915315*ep^20 + 
     370010943046818501692876754*ep^21 + 1239245536759946114706228906*ep^22 + 
     3133870154822779551274877676*ep^23 + 6318011950893073701519234048*
      ep^24 + 10350695106181217024424933072*ep^25 + 
     13834309889141932131670256864*ep^26 + 15002005204726077206782141760*
      ep^27 + 13019322090555834837198383616*ep^28 + 
     8834548768455462056183480576*ep^29 + 4516682876830747668764472320*
      ep^30 + 1635799895496755844656762880*ep^31 + 
     373935061057581096877670400*ep^32 + 40546256267735222501376000*ep^33)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(51840*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-15552000 - 1643143320*ep - 79474499460*ep^2 - 2355488114382*ep^3 - 
     48031804596819*ep^4 - 713238905430567*ep^5 - 7904033222406165*ep^6 - 
     64973161145000400*ep^7 - 370452183209403177*ep^8 - 
     1004195701321678889*ep^9 + 6051676749217253615*ep^10 + 
     106078389087383739250*ep^11 + 859600014632505779337*ep^12 + 
     5003863631432188596407*ep^13 + 22993325686755688128721*ep^14 + 
     86496536164606366293188*ep^15 + 270995586741807050924661*ep^16 + 
     713032444591175340864161*ep^17 + 1580510931830801735745097*ep^18 + 
     2949438293955485833492776*ep^19 + 4615171607145605310376190*ep^20 + 
     6009867955780039115759376*ep^21 + 6436621618654289588781424*ep^22 + 
     5572036019423684627509440*ep^23 + 3800273499187154065043360*ep^24 + 
     1964223145478658415585024*ep^25 + 722331877261579338324480*ep^26 + 
     168155738419369210675200*ep^27 + 18595285166418997248000*ep^28)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(8640*ep^7*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-505440 - 67969584*ep - 
     3071658528*ep^2 - 71200628736*ep^3 - 918314800938*ep^4 - 
     4865107147073*ep^5 + 49390809290642*ep^6 + 1367624401187215*ep^7 + 
     15840000723888952*ep^8 + 118834038803324824*ep^9 + 
     612272455260671416*ep^10 + 1996691388259798790*ep^11 + 
     1890498048913171278*ep^12 - 20813162101405276873*ep^13 - 
     140559503995709983206*ep^14 - 447700083853006532069*ep^15 - 
     496183199195595639580*ep^16 + 2728753837299723470418*ep^17 + 
     18838330280636319846332*ep^18 + 67089091636297669131904*ep^19 + 
     169928917943593718173536*ep^20 + 330286525746317907322144*ep^21 + 
     505232412332579856540096*ep^22 + 611308965025529333580288*ep^23 + 
     580696299603920312072192*ep^24 + 424867205901696160200704*ep^25 + 
     231377335593232021864448*ep^26 + 88372516187235507929088*ep^27 + 
     21125811422195747389440*ep^28 + 2378224008511723929600*ep^29)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2880*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (38654496 + 3031436016*ep + 108208905480*ep^2 + 2293269301224*ep^3 + 
     31183294923072*ep^4 + 264345271653327*ep^5 + 1000703424868047*ep^6 - 
     6008935598957688*ep^7 - 113494184205537953*ep^8 - 
     675598130002324279*ep^9 + 49790435130091673*ep^10 + 
     34385839240589790472*ep^11 + 317018770926085111145*ep^12 + 
     1592846547626831223755*ep^13 + 4148764813244613602361*ep^14 - 
     4227489948160593945876*ep^15 - 98909464856979868208171*ep^16 - 
     521513055848060056534733*ep^17 - 1629501106601153396782441*ep^18 - 
     2816047621554774786851584*ep^19 + 1206916136981839891986327*ep^20 + 
     26981270872335034614562770*ep^21 + 105709649236714407143443744*ep^22 + 
     270034963143957161623820572*ep^23 + 517467323222843028427390604*ep^24 + 
     775128725004855833969476904*ep^25 + 917494677513708558125959232*ep^26 + 
     853997394766946688891356800*ep^27 + 614069719420814394594655040*ep^28 + 
     329892472146627321008200320*ep^29 + 124823946632425371110513664*ep^30 + 
     29696708740916807042181120*ep^31 + 3343097204034044228812800*ep^32)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(864*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1632960 - 181809360*ep - 18975526776*ep^2 - 722471517684*ep^3 - 
     15797131375626*ep^4 - 223679322472182*ep^5 - 2105445328099041*ep^6 - 
     12491834793850236*ep^7 - 37682571793540792*ep^8 - 
     72537229642473499*ep^9 - 2767919638293316756*ep^10 - 
     54989953923115572899*ep^11 - 597068159271234101531*ep^12 - 
     4387334951970524202368*ep^13 - 23402519928590182673303*ep^14 - 
     90325166734803789380474*ep^15 - 223155269346711598784462*ep^16 - 
     77855444025594854585747*ep^17 + 2470173533404647958393666*ep^18 + 
     15009274938109502104408981*ep^19 + 56558525489382302124500635*ep^20 + 
     160945594105635536486028292*ep^21 + 366007425585761326795320562*ep^22 + 
     679624830574633904500259176*ep^23 + 1037764601331809126657536192*ep^24 + 
     1301501630621305715412317056*ep^25 + 1330210045146130270762641632*
      ep^26 + 1091872101434171071179666944*ep^27 + 
     703085696780095837874331392*ep^28 + 342258716298561227430514176*ep^29 + 
     118453501259687845601593344*ep^30 + 25976443209847634810142720*ep^31 + 
     2713160506299154779340800*ep^32)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (2592*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(833315040 + 63199975248*ep + 
     2188817056152*ep^2 + 45398565472860*ep^3 + 616804781164140*ep^4 + 
     5530553164168680*ep^5 + 28986963354576960*ep^6 + 
     16808852298453693*ep^7 - 1131580517896392821*ep^8 - 
     10202034668670895166*ep^9 - 41552971632487599878*ep^10 - 
     4910665226395694779*ep^11 + 1003614785386882634315*ep^12 + 
     6363713290983506010310*ep^13 + 18074559542366224485098*ep^14 - 
     8336016992228185609445*ep^15 - 327222209428288832441215*ep^16 - 
     1624763041446890988224906*ep^17 - 4377379249810523506990930*ep^18 - 
     4483360391901288003904013*ep^19 + 18606469703982922043663021*ep^20 + 
     118445127212069462552729050*ep^21 + 381784911436367069911690550*ep^22 + 
     878307044544126573256116820*ep^23 + 1558827340911721128980209520*ep^24 + 
     2187957275092992967640708848*ep^25 + 2438256678906397517249055904*
      ep^26 + 2138339022191708128558954560*ep^27 + 
     1445730186433430330120482816*ep^28 + 727113157624147824661037312*ep^29 + 
     255932805991628674180608000*ep^30 + 56178366671948465978265600*ep^31 + 
     5777054117848940802048000*ep^32)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (51840*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-461777760 - 33332789520*ep - 
     1097207365248*ep^2 - 21599100087984*ep^3 - 278096422696830*ep^4 - 
     2352748901799135*ep^5 - 11224057334152245*ep^6 + 8836228156567794*ep^7 + 
     722855411482290037*ep^8 + 8045343253308121765*ep^9 + 
     61856144793137617027*ep^10 + 381330672260122892474*ep^11 + 
     1852844775642358522523*ep^12 + 5925892033784293960967*ep^13 + 
     491356862830797770639*ep^14 - 139799108987811977717410*ep^15 - 
     1032012278722167749544037*ep^16 - 4446374690892919380099337*ep^17 - 
     12012245653103602360373467*ep^18 - 12381545047325604722196586*ep^19 + 
     62614734905706537620701379*ep^20 + 420919910148649927777957388*ep^21 + 
     1468053012528554409282708302*ep^22 + 3666506046149189086220033072*
      ep^23 + 7066402484713060954228831568*ep^24 + 
     10769225930534447393244034304*ep^25 + 13037327590697650641785107984*
      ep^26 + 12440562369935180112902569120*ep^27 + 
     9178534917324354099575736640*ep^28 + 5059512298525480104311945088*
      ep^29 + 1963381285261953511199075328*ep^30 + 
     478671186515940503411005440*ep^31 + 55164387438361017921945600*ep^32)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(12960*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-23726520 - 2165515884*ep - 
     88548553314*ep^2 - 2180035839945*ep^3 - 36385471837860*ep^4 - 
     436967441269785*ep^5 - 3885339936754229*ep^6 - 25643080860835734*ep^7 - 
     120782187995775611*ep^8 - 337153882152617404*ep^9 + 
     197844568727981758*ep^10 + 8427273639176995571*ep^11 + 
     55350719081950760526*ep^12 + 237227836349247640655*ep^13 + 
     768377843945679710727*ep^14 + 1972243175466393533500*ep^15 + 
     4090634107603833712329*ep^16 + 6907372637759886787618*ep^17 + 
     9499607324231226311522*ep^18 + 10585102020000598141600*ep^19 + 
     9448647852025482655568*ep^20 + 6625490328910722783072*ep^21 + 
     3531168456246361903328*ep^22 + 1350165088841964879360*ep^23 + 
     330919351958929190400*ep^24 + 39114065850564096000*ep^25)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(8640*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(3032640 - 498537504*ep - 54416835072*ep^2 - 
     2308259595744*ep^3 - 57849023836908*ep^4 - 973504850400582*ep^5 - 
     11544897337153014*ep^6 - 95847021330880332*ep^7 - 
     493363319623858030*ep^8 - 329314687339340929*ep^9 + 
     22432854654651085664*ep^10 + 266066977485437246943*ep^11 + 
     1938088892308837892718*ep^12 + 10587102780740212927350*ep^13 + 
     46110026568840609717274*ep^14 + 164475875402361090950482*ep^15 + 
     486985102634838187575142*ep^16 + 1204587507874999432946747*ep^17 + 
     2494309385757700465137284*ep^18 + 4317646460032647169876403*ep^19 + 
     6219549634372183778347350*ep^20 + 7397005274254274252607894*ep^21 + 
     7176938118501545651859144*ep^22 + 5582574748311719765869288*ep^23 + 
     3393637529992463547754528*ep^24 + 1551154610791664227531264*ep^25 + 
     500632877073222758108160*ep^26 + 101536831669024759449600*ep^27 + 
     9711333610172365824000*ep^28)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (6480*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (4362336 + 1114597584*ep + 73970962992*ep^2 + 2550500644176*ep^3 + 
     55568681410626*ep^4 + 829642073194947*ep^5 + 8701933867698603*ep^6 + 
     61746844732355205*ep^7 + 230458004168392235*ep^8 - 
     684459773373654882*ep^9 - 17928469929636620226*ep^10 - 
     150496961536203720398*ep^11 - 794422700960019838836*ep^12 - 
     2663662257239915833689*ep^13 - 3135106640683329987257*ep^14 + 
     25919111960870636669505*ep^15 + 216178067125168429776387*ep^16 + 
     982612024056545057585104*ep^17 + 3262173767195266925068896*ep^18 + 
     8511142477573227753501672*ep^19 + 17931820977588297783498964*ep^20 + 
     30807778239344159942419560*ep^21 + 43175682246670218852042576*ep^22 + 
     49027184697829930488841024*ep^23 + 44489519329264825380505536*ep^24 + 
     31536497938369925832688512*ep^25 + 16838410019949358033538816*ep^26 + 
     6372473963728510852973568*ep^27 + 1524240807041009094819840*ep^28 + 
     173285237030020905369600*ep^29)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (2592*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-24727680 - 2774023200*ep - 144330898896*ep^2 - 
     4587306388776*ep^3 - 99163692806076*ep^4 - 1533074828973744*ep^5 - 
     17191546498563342*ep^6 - 135040655690850237*ep^7 - 
     606443412408995219*ep^8 + 1069105351190475640*ep^9 + 
     49448753859069852853*ep^10 + 536264120604168497907*ep^11 + 
     3907418106356513731140*ep^12 + 21941709059986868569914*ep^13 + 
     99635831352640150637648*ep^14 + 374125212181503760727249*ep^15 + 
     1174942034900122368139229*ep^16 + 3102975649213214515091500*ep^17 + 
     6901706369640697189471597*ep^18 + 12907467313088180075467057*ep^19 + 
     20204067354705012633475806*ep^20 + 26264035238120773069156386*ep^21 + 
     28022845534143034578610764*ep^22 + 24125822078148568601122400*ep^23 + 
     16346723817479572670445680*ep^24 + 8392682226899070972562784*ep^25 + 
     3069225091976100860451456*ep^26 + 712402853692120022753280*ep^27 + 
     78887573046094189363200*ep^28)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (6480*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-497664 - 19367712*ep + 105574128*ep^2 + 24126323256*ep^3 + 
     799270119800*ep^4 + 15490058923264*ep^5 + 210488882898955*ep^6 + 
     2156885949556065*ep^7 + 17329619902634762*ep^8 + 
     111789235187256829*ep^9 + 587784797878018660*ep^10 + 
     2543252224043324517*ep^11 + 9105404907599070480*ep^12 + 
     27033518716402413719*ep^13 + 66505424843756990197*ep^14 + 
     135055734879452431602*ep^15 + 224781881600712706554*ep^16 + 
     303180291066461590124*ep^17 + 325855987518816049856*ep^18 + 
     272207019067282882480*ep^19 + 170124549198060713568*ep^20 + 
     74741872880506894976*ep^21 + 20553944797310459904*ep^22 + 
     2656833214379950080*ep^23)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (360*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (-36547200 - 2758274208*ep - 94988560032*ep^2 - 1953407605536*ep^3 - 
     26171005112436*ep^4 - 229087074138210*ep^5 - 1142622862422873*ep^6 - 
     209964275982636*ep^7 + 44876264554166051*ep^8 + 
     340031112902166522*ep^9 + 767836542513666448*ep^10 - 
     6629907108607468440*ep^11 - 75554775615738179586*ep^12 - 
     379641314413427199050*ep^13 - 963439494039610959261*ep^14 + 
     722517852644248069416*ep^15 + 19392677387593694364739*ep^16 + 
     103531618679570804425986*ep^17 + 358913600254648422507990*ep^18 + 
     929703719660031159662764*ep^19 + 1881517881600284366414544*ep^20 + 
     3021236112430663864673184*ep^21 + 3853666111831283367613168*ep^22 + 
     3868868552806522096078272*ep^23 + 2996996755583620719667968*ep^24 + 
     1730643522464210537810176*ep^25 + 701937898565064306661120*ep^26 + 
     178472265803180912870400*ep^27 + 21405781673826167808000*ep^28)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(864*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (7542720 + 675959040*ep + 27592974288*ep^2 + 681736343832*ep^3 + 
     11369805325344*ep^4 + 134261990992458*ep^5 + 1131289177735488*ep^6 + 
     6474829381430928*ep^7 + 19390191857748887*ep^8 - 
     43632527984490564*ep^9 - 843260411497189223*ep^10 - 
     4204088709387082984*ep^11 - 1574140630792922508*ep^12 + 
     134824971197976412030*ep^13 + 1221668709116777198018*ep^14 + 
     6853325424371787495984*ep^15 + 28984411265404673103631*ep^16 + 
     98303389127284799045072*ep^17 + 274427072538059826709941*ep^18 + 
     637635147180004715285968*ep^19 + 1236721773746513313188870*ep^20 + 
     1996906260781853855507388*ep^21 + 2664537707315153325290944*ep^22 + 
     2902557068303361020181872*ep^23 + 2535293289411900111050016*ep^24 + 
     1729852154738629530179776*ep^25 + 886518906640396620574464*ep^26 + 
     320327984694455631809280*ep^27 + 72615555342851447347200*ep^28 + 
     7752070534886788608000*ep^29)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (17280*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(79851744 + 6459836832*ep + 
     243519985872*ep^2 + 5638665392748*ep^3 + 88550826738390*ep^4 + 
     971478508794015*ep^5 + 7137601460442336*ep^6 + 25842631066448184*ep^7 - 
     129924971368784278*ep^8 - 2952366149416092832*ep^9 - 
     26570986226479401115*ep^10 - 159212419091893498839*ep^11 - 
     673426652747211116175*ep^12 - 1812399798044373092055*ep^13 - 
     767843978935723926566*ep^14 + 22638660602391854107522*ep^15 + 
     148833643325638905158248*ep^16 + 602455656560461741733870*ep^17 + 
     1835912177929238073950009*ep^18 + 4459905853053405262424993*ep^19 + 
     8824707870033249783865731*ep^20 + 14322308093824199539621098*ep^21 + 
     19040515069922788903219416*ep^22 + 20572114877108326388766880*ep^23 + 
     17801851819595090417543860*ep^24 + 12053214251997537551914960*ep^25 + 
     6155130051061455310583760*ep^26 + 2230481748419820162452736*ep^27 + 
     511501765976194629070080*ep^28 + 55840128379096107571200*ep^29)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-364733280 - 28067933376*ep - 993715975152*ep^2 - 
     21243936692556*ep^3 - 300288642601986*ep^4 - 2831548284431949*ep^5 - 
     15782300757634221*ep^6 - 8456004946206552*ep^7 + 
     780304105717134574*ep^8 + 8390722340583583286*ep^9 + 
     48736727311504850507*ep^10 + 151567288475947193080*ep^11 - 
     93492511142076490596*ep^12 - 4004398985042818137504*ep^13 - 
     24898054940319513792685*ep^14 - 90955140014969581115072*ep^15 - 
     192396142078717821771566*ep^16 - 10047284302847190022986*ep^17 + 
     1775812420904905168174685*ep^18 + 8397277438602091945707764*ep^19 + 
     24866534403215328949064938*ep^20 + 54855084224453918251191981*ep^21 + 
     94770804880862615343884418*ep^22 + 130336042737745807016520680*ep^23 + 
     142805723334916454674343356*ep^24 + 123433436247901547336347156*ep^25 + 
     82448033172246334214168192*ep^26 + 41089806475799889572515728*ep^27 + 
     14389645444631527004798976*ep^28 + 3159964928940976418791680*ep^29 + 
     327551478453203299891200*ep^30)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3456*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-22032 - 1718640*ep - 
     55346832*ep^2 - 997919052*ep^3 - 11136785787*ep^4 - 76229688960*ep^5 - 
     238205516675*ep^6 + 1047626271183*ep^7 + 18523729262999*ep^8 + 
     128500984276375*ep^9 + 589819540656167*ep^10 + 1980427796317585*ep^11 + 
     5028653112413936*ep^12 + 9740109069206757*ep^13 + 
     14307122827005328*ep^14 + 15640184047476944*ep^15 + 
     12286672648069024*ep^16 + 6524380575664016*ep^17 + 
     2084750800140480*ep^18 + 300789504115200*ep^19)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(576*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-311040 - 18242496*ep - 
     487942488*ep^2 - 7812680760*ep^3 - 81867286602*ep^4 - 
     561587979484*ep^5 - 2110004538717*ep^6 + 2558215322012*ep^7 + 
     100004639439903*ep^8 + 807777625176036*ep^9 + 4225089345731061*ep^10 + 
     16464849032191804*ep^11 + 50095725435165547*ep^12 + 
     121255736439816928*ep^13 + 234754748639501148*ep^14 + 
     362231609219194920*ep^15 + 440229229090614420*ep^16 + 
     412376635129997712*ep^17 + 287238651692218640*ep^18 + 
     139997109217824000*ep^19 + 42559685879404800*ep^20 + 
     6065465515776000*ep^21)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (12*ep^2*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (476928 + 54987984*ep + 2678932368*ep^2 + 77159397576*ep^3 + 
     1508909566632*ep^4 + 21584362632417*ep^5 + 236394480024637*ep^6 + 
     2042787073537706*ep^7 + 14218953733811730*ep^8 + 
     80877368571773534*ep^9 + 379675361431718146*ep^10 + 
     1480592094513840180*ep^11 + 4813493583818757180*ep^12 + 
     13059529395872559861*ep^13 + 29523936770678712897*ep^14 + 
     55380782988993562306*ep^15 + 85559738483047768226*ep^16 + 
     107637759979511407428*ep^17 + 108429472593120117656*ep^18 + 
     85316140026451383376*ep^19 + 50483592410643534528*ep^20 + 
     21114044254180104960*ep^21 + 5560121431476902400*ep^22 + 
     692705167393536000*ep^23)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (180*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (116640 + 8171280*ep + 291209472*ep^2 + 6755583456*ep^3 + 
     111121750206*ep^4 + 1355137827399*ep^5 + 12618048058926*ep^6 + 
     91627775804502*ep^7 + 526941228028202*ep^8 + 2425708127836232*ep^9 + 
     8997977651689330*ep^10 + 26975012336318174*ep^11 + 
     65310611173519888*ep^12 + 127118239117042817*ep^13 + 
     197077649849687752*ep^14 + 239718311582831756*ep^15 + 
     223437330816472192*ep^16 + 153785383667536960*ep^17 + 
     73497057924014208*ep^18 + 21730311181693440*ep^19 + 
     2985482240409600*ep^20)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (360*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(40176 + 2559456*ep + 79576272*ep^2 + 
     1607147844*ep^3 + 23524297725*ep^4 + 262765255779*ep^5 + 
     2298926878351*ep^6 + 15972273294571*ep^7 + 88781644416097*ep^8 + 
     396248946749589*ep^9 + 1420962570733041*ep^10 + 4084762814330085*ep^11 + 
     9359410229463246*ep^12 + 16924150918714116*ep^13 + 
     23775480488751684*ep^14 + 25332305762909392*ep^15 + 
     19719457832697040*ep^16 + 10543423774667200*ep^17 + 
     3450069922828800*ep^18 + 519413419008000*ep^19)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(518400 + 44305056*ep + 1801190952*ep^2 + 
     46272268644*ep^3 + 841911423174*ep^4 + 11529285234297*ep^5 + 
     123319914251742*ep^6 + 1055722108970342*ep^7 + 7355490341563236*ep^8 + 
     42195865312672706*ep^9 + 200901381176231604*ep^10 + 
     797930056302246776*ep^11 + 2650767261642234622*ep^12 + 
     7368457016771928029*ep^13 + 17106262486415894198*ep^14 + 
     33020109843594393462*ep^15 + 52601116888568457864*ep^16 + 
     68367244301756614192*ep^17 + 71289405168297132512*ep^18 + 
     58170503339160291296*ep^19 + 35755261658935699840*ep^20 + 
     15555205793406955264*ep^21 + 4264958154635166720*ep^22 + 
     553449427271884800*ep^23)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (216*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 5*ep)*(-1 + 6*ep)*
    (11065248 + 894547800*ep + 34325275680*ep^2 + 831650636730*ep^3 + 
     14277296373840*ep^4 + 184740499875363*ep^5 + 1871148436835780*ep^6 + 
     15208295633538812*ep^7 + 100889631911606996*ep^8 + 
     552688936532498368*ep^9 + 2519982713170940440*ep^10 + 
     9609790562830130068*ep^11 + 30722058849155412432*ep^12 + 
     82341742868723726469*ep^13 + 184598421477046090836*ep^14 + 
     344491345122317171486*ep^15 + 530970913204905853148*ep^16 + 
     668087908688595465488*ep^17 + 674662527055003259632*ep^18 + 
     533333556067698244072*ep^19 + 317751926685603621904*ep^20 + 
     134097448091904768480*ep^21 + 35709662866294555200*ep^22 + 
     4508467447383648000*ep^23)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (540*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((132081192 + 10758382092*ep + 416274541650*ep^2 + 10182233123805*ep^3 + 
     176751711200865*ep^4 + 2317123924077282*ep^5 + 23834355712470587*ep^6 + 
     197296280480311963*ep^7 + 1337444771228551222*ep^8 + 
     7515945809667535026*ep^9 + 35311991309110039472*ep^10 + 
     139481699787573814907*ep^11 + 464684131127290220605*ep^12 + 
     1307104624985931071094*ep^13 + 3101363797304064034635*ep^14 + 
     6187809962392463433293*ep^15 + 10324577168200295724196*ep^16 + 
     14285767850302414402714*ep^17 + 16193198159659343745240*ep^18 + 
     14776521261722046998576*ep^19 + 10582784213843630528384*ep^20 + 
     5724744571921553422816*ep^21 + 2197590329730173320320*ep^22 + 
     533121636569329036800*ep^23 + 61396176522961152000*ep^24)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(540*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(864 + 49872*ep + 1434192*ep^2 + 26795760*ep^3 + 
     356950342*ep^4 + 3538995723*ep^5 + 26740638416*ep^6 + 
     156203124813*ep^7 + 711208000994*ep^8 + 2532042861089*ep^9 + 
     7036614451052*ep^10 + 15156196546683*ep^11 + 24958224131332*ep^12 + 
     30719181645276*ep^13 + 27250340867464*ep^14 + 16392181114000*ep^15 + 
     5962394775360*ep^16 + 986721753600*ep^17)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (144*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 8*ep)*(14400 + 717312*ep + 16189048*ep^2 + 219655896*ep^3 + 
     2003616170*ep^4 + 13007170314*ep^5 + 62003310473*ep^6 + 
     220504569826*ep^7 + 587795600900*ep^8 + 1168113889702*ep^9 + 
     1701891331353*ep^10 + 1760169968670*ep^11 + 1218925321472*ep^12 + 
     504281713216*ep^13 + 93578190720*ep^14)*INT["A", 9, 14765, 9, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (15*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^3*(2 + 5*ep)^3*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (4*(-1 + 8*ep)*(5688 + 354012*ep + 10268458*ep^2 + 184523789*ep^3 + 
     2302990132*ep^4 + 21207544310*ep^5 + 149391854164*ep^6 + 
     823453947630*ep^7 + 3602061057793*ep^8 + 12604075976566*ep^9 + 
     35381961522428*ep^10 + 79539162367757*ep^11 + 142208427146777*ep^12 + 
     199584074466480*ep^13 + 215142251450992*ep^14 + 171926422574304*ep^15 + 
     95915439366576*ep^16 + 33323253719360*ep^17 + 5421259891200*ep^18)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-41904 - 2832288*ep - 82318944*ep^2 - 
     1367560800*ep^3 - 14210989517*ep^4 - 90316516116*ep^5 - 
     238481303691*ep^6 + 1623132353842*ep^7 + 24232465576365*ep^8 + 
     166056428402808*ep^9 + 785260091088667*ep^10 + 2811085038331546*ep^11 + 
     7886621947349360*ep^12 + 17559567867332720*ep^13 + 
     31014752394028528*ep^14 + 42983903900844064*ep^15 + 
     45721155043358848*ep^16 + 35963587947683328*ep^17 + 
     19653351082013696*ep^18 + 6640237962473472*ep^19 + 
     1040835876618240*ep^20)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (576*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-41904 - 2789952*ep - 80181792*ep^2 - 1320161568*ep^3 - 
     13622160413*ep^4 - 86231751722*ep^5 - 230504394007*ep^6 + 
     1475519567152*ep^7 + 22335356725485*ep^8 + 153256349771246*ep^9 + 
     725814932487775*ep^10 + 2607030542922764*ep^11 + 
     7355640442388616*ep^12 + 16506549283438048*ep^13 + 
     29436575774163184*ep^14 + 41237040237758656*ep^15 + 
     44355964975352832*ep^16 + 35276197838413312*ep^17 + 
     19479416771064832*ep^18 + 6644439272042496*ep^19 + 
     1050383738142720*ep^20)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^3*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(41904 + 2494896*ep + 59315712*ep^2 + 696284160*ep^3 + 
     3055487693*ep^4 - 25062939509*ep^5 - 482200001229*ep^6 - 
     3327445426409*ep^7 - 8612823259935*ep^8 + 48627208403601*ep^9 + 
     661819641845713*ep^10 + 3987588237654269*ep^11 + 
     16368944132344094*ep^12 + 50338353062899216*ep^13 + 
     119880224210847776*ep^14 + 223056864826055184*ep^15 + 
     322301006977105888*ep^16 + 354730031286561152*ep^17 + 
     287046015614932480*ep^18 + 160631355345585152*ep^19 + 
     55366338356932608*ep^20 + 8825649368924160*ep^21)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(576*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (116640 + 18731088*ep + 1198728288*ep^2 + 44450687592*ep^3 + 
     1110589892514*ep^4 + 20256601546425*ep^5 + 283245836133171*ep^6 + 
     3136203466542078*ep^7 + 28123349733012368*ep^8 + 
     207562682988404220*ep^9 + 1275590679294343126*ep^10 + 
     6582335555021384488*ep^11 + 28685216373757153650*ep^12 + 
     105953381492400068969*ep^13 + 332273162633109285327*ep^14 + 
     884645429177402920638*ep^15 + 1995841276130281699524*ep^16 + 
     3801133873863706020650*ep^17 + 6074445393081057818208*ep^18 + 
     8073896057550880602844*ep^19 + 8815354041706874883616*ep^20 + 
     7768711842136527496320*ep^21 + 5387834230081984376384*ep^22 + 
     2830525272096622339776*ep^23 + 1058683740742874533632*ep^24 + 
     251171118611157749760*ep^25 + 28409143367138918400*ep^26)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(36720 + 2275812*ep + 65732010*ep^2 + 
     1176036632*ep^3 + 14610305204*ep^4 + 133876186051*ep^5 + 
     937904464196*ep^6 + 5137651243880*ep^7 + 22310995481684*ep^8 + 
     77395348959739*ep^9 + 214996125520250*ep^10 + 477170995848162*ep^11 + 
     839915497562144*ep^12 + 1156633226431028*ep^13 + 
     1218654372045896*ep^14 + 947825495238256*ep^15 + 512312700341088*ep^16 + 
     171656352204672*ep^17 + 26814710615040*ep^18)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (4500 + 188928*ep + 3537315*ep^2 + 39029598*ep^3 + 282499227*ep^4 + 
     1412322786*ep^5 + 4997100841*ep^6 + 12595847582*ep^7 + 
     22420346817*ep^8 + 27442409578*ep^9 + 21886756484*ep^10 + 
     10192055352*ep^11 + 2090679840*ep^12)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-6480 - 281340*ep - 5576202*ep^2 - 
     66838038*ep^3 - 538681978*ep^4 - 3042640202*ep^5 - 11929705271*ep^6 - 
     28989880152*ep^7 - 15481830048*ep^8 + 203316821426*ep^9 + 
     993817403111*ep^10 + 2621469541106*ep^11 + 4552051547548*ep^12 + 
     5332974483352*ep^13 + 4064927872992*ep^14 + 1817187726720*ep^15 + 
     359596915200*ep^16)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)^2*
    (5 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-69984 - 2906928*ep + 20685888*ep^2 + 4435331904*ep^3 + 
     157962844770*ep^4 + 3315378548903*ep^5 + 48970750060493*ep^6 + 
     547304917326701*ep^7 + 4814223459274934*ep^8 + 34153594000504486*ep^9 + 
     198593662439643985*ep^10 + 956841986094195686*ep^11 + 
     3847632016496834825*ep^12 + 12969978175341147993*ep^13 + 
     36726294027976786492*ep^14 + 87354552792912010069*ep^15 + 
     174150955496501902823*ep^16 + 289705703695299368998*ep^17 + 
     399243834030234010886*ep^18 + 450883326704727323596*ep^19 + 
     410697146955288188088*ep^20 + 294664730082304202032*ep^21 + 
     160543830360828459648*ep^22 + 62512526854371413248*ep^23 + 
     15514841296396247040*ep^24 + 1845666971906457600*ep^25)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(388800 + 26369712*ep + 
     834954264*ep^2 + 16406876016*ep^3 + 224327562006*ep^4 + 
     2267828083035*ep^5 + 17581616775015*ep^6 + 106981045340441*ep^7 + 
     518570291322715*ep^8 + 2020519730586943*ep^9 + 6355762464713041*ep^10 + 
     16145063988458219*ep^11 + 32992838889730251*ep^12 + 
     53781371599595578*ep^13 + 68933416183622708*ep^14 + 
     67905160813912712*ep^15 + 49578756278954048*ep^16 + 
     25246657925801344*ep^17 + 7993136867169792*ep^18 + 
     1182188480624640*ep^19)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (108*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(58464 + 3888600*ep + 
     121212684*ep^2 + 2354269050*ep^3 + 31947863163*ep^4 + 
     321873146138*ep^5 + 2496923312636*ep^6 + 15262275031464*ep^7 + 
     74590806465864*ep^8 + 294018713286104*ep^9 + 938457585625414*ep^10 + 
     2425014030095694*ep^11 + 5050838466094861*ep^12 + 
     8402235529673262*ep^13 + 10995955440863946*ep^14 + 
     11056340318107960*ep^15 + 8230191045856376*ep^16 + 
     4264584816502432*ep^17 + 1370280894738816*ep^18 + 205055734417920*ep^19)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^3*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (432 + 30768*ep + 946752*ep^2 + 17003172*ep^3 + 201394721*ep^4 + 
     1677344938*ep^5 + 10192748576*ep^6 + 46161499434*ep^7 + 
     157445532381*ep^8 + 405093262594*ep^9 + 780725529458*ep^10 + 
     1107712523270*ep^11 + 1120498754792*ep^12 + 762984637816*ep^13 + 
     312679080480*ep^14 + 58105785600*ep^15)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (48*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (5*(3168 + 127368*ep + 2315220*ep^2 + 25227246*ep^3 + 183953673*ep^4 + 
     948070818*ep^5 + 3552468566*ep^6 + 9794563426*ep^7 + 19856528109*ep^8 + 
     29205405086*ep^9 + 30252352280*ep^10 + 20862284832*ep^11 + 
     8563488960*ep^12 + 1574329600*ep^13)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (5*(648 + 31248*ep + 703674*ep^2 + 9805728*ep^3 + 94418541*ep^4 + 
     664139483*ep^5 + 3517469576*ep^6 + 14248873806*ep^7 + 44398822929*ep^8 + 
     106141970787*ep^9 + 192593742376*ep^10 + 259799016196*ep^11 + 
     251549868016*ep^12 + 164621530144*ep^13 + 64944094272*ep^14 + 
     11612240640*ep^15)*INT["B", 9, 4051, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 
      1, 1, 1, 0, 0, 0, 0, 0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) - 
  (5*(-432 - 9744*ep + 16896*ep^2 + 2998800*ep^3 + 48259471*ep^4 + 
     420058367*ep^5 + 2377208048*ep^6 + 9348643670*ep^7 + 26294297431*ep^8 + 
     53379385035*ep^9 + 77753172986*ep^10 + 79447935712*ep^11 + 
     54251115232*ep^12 + 22334184640*ep^13 + 4214931200*ep^14)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (5*(211680 + 16666128*ep + 617572176*ep^2 + 14326849284*ep^3 + 
     233468229670*ep^4 + 2842214949186*ep^5 + 26835397295408*ep^6 + 
     201352444750240*ep^7 + 1220279528705095*ep^8 + 6037576627153384*ep^9 + 
     24547506197318394*ep^10 + 82271118688332888*ep^11 + 
     227294955150068937*ep^12 + 516051488930418558*ep^13 + 
     956584890121406476*ep^14 + 1432289116313452580*ep^15 + 
     1704274551650516540*ep^16 + 1572645272921412336*ep^17 + 
     1083814124836956784*ep^18 + 524374419132885440*ep^19 + 
     158663855327110144*ep^20 + 22554520595681280*ep^21)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((2207520 + 174797424*ep + 6510557544*ep^2 + 151736282524*ep^3 + 
     2482987764896*ep^4 + 30341084657226*ep^5 + 287439579206373*ep^6 + 
     2163278884053300*ep^7 + 13146155069515073*ep^8 + 
     65202641552556784*ep^9 + 265682847500572051*ep^10 + 
     892190719008444364*ep^11 + 2469243393683598351*ep^12 + 
     5614988485301089550*ep^13 + 10422853176722554116*ep^14 + 
     15625491033603394012*ep^15 + 18613226428657571676*ep^16 + 
     17192439006886595024*ep^17 + 11858712745334286192*ep^18 + 
     5741920851727625152*ep^19 + 1738555891081520128*ep^20 + 
     247289436917698560*ep^21)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^3*
    (2 + 5*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((21600 + 1087560*ep + 25049556*ep^2 + 350091688*ep^3 + 3319975522*ep^4 + 
     22626621435*ep^5 + 114476586100*ep^6 + 437769491168*ep^7 + 
     1275570409086*ep^8 + 2831469186707*ep^9 + 4747819355820*ep^10 + 
     5903617654378*ep^11 + 5266444705844*ep^12 + 3179242206368*ep^13 + 
     1159829269696*ep^14 + 192360606720*ep^15)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) - 
  (25*(-1 + 2*ep)*(47520 + 3084912*ep + 93710592*ep^2 + 1769807368*ep^3 + 
     23281422208*ep^4 + 226446946066*ep^5 + 1686862629246*ep^6 + 
     9834188441227*ep^7 + 45454343258542*ep^8 + 167693339661706*ep^9 + 
     494627335664682*ep^10 + 1162856456925423*ep^11 + 
     2161364724536826*ep^12 + 3130883064861122*ep^13 + 
     3454587885301880*ep^14 + 2799646642686904*ep^15 + 
     1567996169410016*ep^16 + 541050101416064*ep^17 + 86451869729280*ep^18)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  (5*(13248 + 758040*ep + 20071260*ep^2 + 326600770*ep^3 + 3656808789*ep^4 + 
     29879797156*ep^5 + 184330215079*ep^6 + 875795509868*ep^7 + 
     3238682308193*ep^8 + 9351696151204*ep^9 + 21010839577137*ep^10 + 
     36333853869794*ep^11 + 47388596132894*ep^12 + 45034426460224*ep^13 + 
     29380380025384*ep^14 + 11740489444288*ep^15 + 2160698271360*ep^16)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^3*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (5*(216 + 9276*ep + 167886*ep^2 + 1727163*ep^3 + 11335388*ep^4 + 
     50087100*ep^5 + 152444948*ep^6 + 319988629*ep^7 + 454074570*ep^8 + 
     414524600*ep^9 + 218600480*ep^10 + 50217600*ep^11)*
    INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  (5*(-144 - 3756*ep - 32862*ep^2 + 4386*ep^3 + 2458247*ep^4 + 
     23882805*ep^5 + 126387346*ep^6 + 436571352*ep^7 + 1039956295*ep^8 + 
     1732848197*ep^9 + 1996032174*ep^10 + 1524098168*ep^11 + 
     698958816*ep^12 + 146862720*ep^13)*INT["B", 9, 20433, 9, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((36 + 3210*ep + 85812*ep^2 + 1173039*ep^3 + 9755474*ep^4 + 53334506*ep^5 + 
     198695146*ep^6 + 510203201*ep^7 + 895456924*ep^8 + 1041666876*ep^9 + 
     752366320*ep^10 + 294542080*ep^11 + 44160000*ep^12)*
    INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((36 + 2034*ep + 41472*ep^2 + 452067*ep^3 + 3043944*ep^4 + 13546898*ep^5 + 
     41171750*ep^6 + 86298049*ep^7 + 123184734*ep^8 + 114601768*ep^9 + 
     62756480*ep^10 + 15398400*ep^11)*INT["B", 10, 4059, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (12*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((21600 + 811728*ep + 13574388*ep^2 + 133591462*ep^3 + 861625234*ep^4 + 
     3835013307*ep^5 + 12068085274*ep^6 + 27018096948*ep^7 + 
     42635991038*ep^8 + 46143741507*ep^9 + 32411995610*ep^10 + 
     13211290832*ep^11 + 2348703840*ep^12)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 8*ep)^2*(5 + 8*ep)) + 
  ((21600 + 1122768*ep + 26677620*ep^2 + 384478030*ep^3 + 3759791746*ep^4 + 
     26432520513*ep^5 + 138041836202*ep^6 + 545392498854*ep^7 + 
     1643668001070*ep^8 + 3778322744597*ep^9 + 6569324675610*ep^10 + 
     8481124009910*ep^11 + 7865326078480*ep^12 + 4942019925832*ep^13 + 
     1878469488896*ep^14 + 324850062720*ep^15)*INT["B", 10, 18299, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)^2*(5 + 8*ep)) - 
  ((504 + 16044*ep + 223422*ep^2 + 1789197*ep^3 + 9110080*ep^4 + 
     30764248*ep^5 + 69637748*ep^6 + 104065679*ep^7 + 97914510*ep^8 + 
     52106616*ep^9 + 11805120*ep^10)*INT["B", 10, 20435, 10, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) - 
  ((-1476 - 47406*ep - 654474*ep^2 - 5101431*ep^3 - 24740626*ep^4 - 
     77224658*ep^5 - 153654332*ep^6 - 181309613*ep^7 - 94506516*ep^8 + 
     30909476*ep^9 + 62759152*ep^10 + 21805440*ep^11)*
    INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 1, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((1476 + 51558*ep + 772254*ep^2 + 6537195*ep^3 + 34700180*ep^4 + 
     120902430*ep^5 + 280402556*ep^6 + 427887769*ep^7 + 411775070*ep^8 + 
     226829352*ep^9 + 55984768*ep^10 + 1512960*ep^11)*
    INT["B", 10, 82907, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 1, 0}])/(12*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(36864 + 1833984*ep + 
     42002304*ep^2 + 587824266*ep^3 + 5625246609*ep^4 + 39006884579*ep^5 + 
     202524855677*ep^6 + 801762550052*ep^7 + 2439734180682*ep^8 + 
     5704677801171*ep^9 + 10161485902561*ep^10 + 13534469548676*ep^11 + 
     13044603895883*ep^12 + 8593234576136*ep^13 + 3473027142076*ep^14 + 
     664637118352*ep^15 + 11144595840*ep^16)*INT["C", 8, 25013, 8, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (72*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(35640 + 2129076*ep + 58901430*ep^2 + 
     1002560251*ep^3 + 11762632395*ep^4 + 100989238972*ep^5 + 
     657290011404*ep^6 + 3314131131711*ep^7 + 13113171332976*ep^8 + 
     40976031034949*ep^9 + 101198843674730*ep^10 + 196606356080920*ep^11 + 
     297189739864665*ep^12 + 342922919123715*ep^13 + 292830139874760*ep^14 + 
     175861017042126*ep^15 + 67900373098720*ep^16 + 14008617130600*ep^17 + 
     888744372000*ep^18)*INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 1, 1, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^3*(2 + 5*ep)^3*(3 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(7344 + 612912*ep + 20851200*ep^2 + 
     407781996*ep^3 + 5271256825*ep^4 + 48464522122*ep^5 + 
     330854223861*ep^6 + 1721558444148*ep^7 + 6933291312935*ep^8 + 
     21771057202112*ep^9 + 53333413900759*ep^10 + 101320623620784*ep^11 + 
     147282686653876*ep^12 + 160084983627454*ep^13 + 125318499829712*ep^14 + 
     66357568780664*ep^15 + 21136449746720*ep^16 + 3036456364800*ep^17)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-1 + 4*ep)*(-6156 - 339588*ep - 8619101*ep^2 - 133690793*ep^3 - 
     1419292137*ep^4 - 10942058781*ep^5 - 63410989489*ep^6 - 
     281949797143*ep^7 - 972639807743*ep^8 - 2612766957611*ep^9 - 
     5446424732870*ep^10 - 8706824842960*ep^11 - 10426001976936*ep^12 - 
     8953219882356*ep^13 - 5058101025456*ep^14 - 1506085157712*ep^15 - 
     18144594176*ep^16 + 86010190080*ep^17)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 10*ep)*(1 + 10*ep)*
    (432 + 22848*ep + 545568*ep^2 + 7861644*ep^3 + 76907021*ep^4 + 
     543235993*ep^5 + 2868707098*ep^6 + 11537743988*ep^7 + 35590649671*ep^8 + 
     83993485389*ep^9 + 149899667052*ep^10 + 197875820334*ep^11 + 
     186223094774*ep^12 + 117444216060*ep^13 + 44197978800*ep^14 + 
     7455734400*ep^15)*INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0, 1}])/(16*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - (ep*(-1 + 10*ep)*(1 + 10*ep)*(3840 + 126678*ep + 
     1887201*ep^2 + 16877612*ep^3 + 101348057*ep^4 + 431767727*ep^5 + 
     1339939973*ep^6 + 3050572346*ep^7 + 5044726471*ep^8 + 5886204309*ep^9 + 
     4575572610*ep^10 + 2114262440*ep^11 + 436190400*ep^12)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(8*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((2880 + 128352*ep + 2575844*ep^2 + 30872746*ep^3 + 247009676*ep^4 + 
     1395890855*ep^5 + 5743580202*ep^6 + 17454446694*ep^7 + 
     39235609822*ep^8 + 64494235949*ep^9 + 75360399880*ep^10 + 
     59219442940*ep^11 + 27987305472*ep^12 + 5986002240*ep^13)*
    INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(12*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((8640 + 451296*ep + 10799148*ep^2 + 157172938*ep^3 + 1557247438*ep^4 + 
     11134840873*ep^5 + 59405795738*ep^6 + 240989178474*ep^7 + 
     750005059554*ep^8 + 1791865448269*ep^9 + 3261197687410*ep^10 + 
     4441527759430*ep^11 + 4381607272368*ep^12 + 2954446989704*ep^13 + 
     1216277109248*ep^14 + 230044978560*ep^15)*INT["C", 10, 32172, 11, 0, 
     {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(-552 - 17046*ep - 224817*ep^2 - 1661128*ep^3 - 7572778*ep^4 - 
     22050071*ep^5 - 40831920*ep^6 - 45880745*ep^7 - 27459241*ep^8 - 
     5421918*ep^9 + 1079640*ep^10)*INT["C", 10, 32180, 10, 0, 
     {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) + 
  ((288 + 9228*ep + 128436*ep^2 + 1025433*ep^3 + 5217851*ep^4 + 
     17742466*ep^5 + 40967304*ep^6 + 63605699*ep^7 + 63643489*ep^8 + 
     37017702*ep^9 + 9451080*ep^10)*INT["C", 10, 132543, 10, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}])/
   (6*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(2 + 5*ep)*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (2700 + 146544*ep + 3683789*ep^2 + 56912316*ep^3 + 605722324*ep^4 + 
     4726013742*ep^5 + 28114697802*ep^6 + 130898614842*ep^7 + 
     484450188952*ep^8 + 1431281731614*ep^9 + 3346172397653*ep^10 + 
     6046429761846*ep^11 + 8105215715724*ep^12 + 7538980722408*ep^13 + 
     4314556447488*ep^14 + 1137660370560*ep^15)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 10*ep)*(1836 + 100476*ep + 2493585*ep^2 + 36922021*ep^3 + 
     362033053*ep^4 + 2472335151*ep^5 + 12054672213*ep^6 + 42329770707*ep^7 + 
     106517456703*ep^8 + 188270872409*ep^9 + 224267529674*ep^10 + 
     166310389140*ep^11 + 65006951400*ep^12 + 8375724000*ep^13)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((432 + 14256*ep + 201888*ep^2 + 1623516*ep^3 + 8242305*ep^4 + 
     27698076*ep^5 + 62598162*ep^6 + 94289952*ep^7 + 91139345*ep^8 + 
     51925552*ep^9 + 14355380*ep^10 + 1002000*ep^11)*
    INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((432 + 17664*ep + 311136*ep^2 + 3143292*ep^3 + 20377913*ep^4 + 
     89501107*ep^5 + 272856702*ep^6 + 578970410*ep^7 + 838976909*ep^8 + 
     790308359*ep^9 + 434410060*ep^10 + 105024000*ep^11)*
    INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(12*ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((1728 + 58680*ep + 866820*ep^2 + 7352778*ep^3 + 39764583*ep^4 + 
     143721256*ep^5 + 353225082*ep^6 + 587702646*ep^7 + 644375799*ep^8 + 
     438790552*ep^9 + 164159660*ep^10 + 24783600*ep^11)*
    INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((1728 + 64248*ep + 1059708*ep^2 + 10277262*ep^3 + 65437049*ep^4 + 
     288892575*ep^5 + 908866716*ep^6 + 2057159148*ep^7 + 3330185017*ep^8 + 
     3764445223*ep^9 + 2821799958*ep^10 + 1258806440*ep^11 + 252326400*ep^12)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((-36 - 980*ep - 11211*ep^2 - 67721*ep^3 - 214914*ep^4 - 226912*ep^5 + 
     703523*ep^6 + 2795797*ep^7 + 3765102*ep^8 + 1856040*ep^9)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (2*(1 + 2*ep)*(12 + 240*ep + 1923*ep^2 + 7960*ep^3 + 18093*ep^4 + 
     21700*ep^5 + 11000*ep^6)*INT["D", 11, 6141, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  ((1 + ep)*(1 + 2*ep)*(192 + 4212*ep + 36408*ep^2 + 161773*ep^3 + 
     398725*ep^4 + 540643*ep^5 + 366171*ep^6 + 90620*ep^7)*
    INT["D", 11, 6141, 12, 0, {1, 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (2*(1 + 2*ep)*(12 + 240*ep + 1923*ep^2 + 7960*ep^3 + 18093*ep^4 + 
     21700*ep^5 + 11000*ep^6)*INT["D", 11, 27503, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (3*ep*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 8*ep)*(3 + 8*ep)) - 
  ((1 + ep)*(1 + 2*ep)*(132 + 2736*ep + 23055*ep^2 + 101576*ep^3 + 
     248846*ep^4 + 330356*ep^5 + 209175*ep^6 + 41500*ep^7)*
    INT["D", 11, 27503, 12, 0, {1, 2, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((84 + 2438*ep + 30090*ep^2 + 207749*ep^3 + 887875*ep^4 + 2450495*ep^5 + 
     4406549*ep^6 + 5040784*ep^7 + 3377868*ep^8 + 1022960*ep^9)*
    INT["D", 11, 27575, 11, 0, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(ep*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)) + 
  ((1 + ep)*(1 + 2*ep)*(372 + 7760*ep + 64659*ep^2 + 280304*ep^3 + 
     681470*ep^4 + 923472*ep^5 + 639911*ep^6 + 171420*ep^7)*
    INT["D", 11, 27575, 12, 0, {2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-72 - 1482*ep - 12261*ep^2 - 53610*ep^3 - 134710*ep^4 - 194456*ep^5 - 
     146105*ep^6 - 36780*ep^7 + 8500*ep^8)*INT["D", 12, 27631, 12, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((1 + ep)^2*(1 + 2*ep)*(24 + 400*ep + 2448*ep^2 + 7053*ep^3 + 9738*ep^4 + 
     5285*ep^5)*INT["D", 12, 27631, 13, 0, {1, 1, 2, 1, 0, 1, 1, 1, 1, 1, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(2*ep*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  ((1 + ep)^2*(288 + 5112*ep + 34314*ep^2 + 113133*ep^3 + 194102*ep^4 + 
     164669*ep^5 + 53730*ep^6)*INT["D", 12, 27631, 13, 0, 
     {1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)) - ((1 + ep)*(108 + 1884*ep + 12285*ep^2 + 38643*ep^3 + 
     61285*ep^4 + 45193*ep^5 + 11010*ep^6)*INT["D", 12, 27631, 13, 0, 
     {2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)*(3 + 8*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (253368 + 28210356*ep + 1037467566*ep^2 + 19260785283*ep^3 + 
     199664267949*ep^4 + 1016394421162*ep^5 - 946316871175*ep^6 - 
     50633829342798*ep^7 - 329243235824588*ep^8 - 769620477230302*ep^9 + 
     1946139904221402*ep^10 + 17454532644159241*ep^11 + 
     33358623559212695*ep^12 - 50093866044833904*ep^13 - 
     111403690754232809*ep^14 + 1581100164432687506*ep^15 + 
     7206789181764534120*ep^16 - 214422431552962016*ep^17 - 
     105333565162697220592*ep^18 - 475428327006184392576*ep^19 - 
     1206288482817981482048*ep^20 - 2042590475837548041856*ep^21 - 
     2397149177070357334272*ep^22 - 1925534111677302245376*ep^23 - 
     999051155734972870656*ep^24 - 290269634888009318400*ep^25 - 
     29083168835312025600*ep^26 + 2654706991104000000*ep^27)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(124416*ep^8*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (6696 - 1905552*ep - 105695736*ep^2 - 2294912493*ep^3 - 
     24782963467*ep^4 - 101257747290*ep^5 + 676523589546*ep^6 + 
     10865152005540*ep^7 + 45125010295432*ep^8 - 142915943236946*ep^9 - 
     2483861354244322*ep^10 - 11039685406777279*ep^11 - 
     4895654346331797*ep^12 + 185982059050773612*ep^13 + 
     1017782228993449720*ep^14 + 2485228076754001264*ep^15 + 
     872483158122999992*ep^16 - 15182807321744756440*ep^17 - 
     58860889163335027344*ep^18 - 122375655703207108416*ep^19 - 
     162618803236559326208*ep^20 - 136973924169914521472*ep^21 - 
     61927618614527692032*ep^22 - 1040074956886472704*ep^23 + 
     13835312972506804224*ep^24 + 5855273906263326720*ep^25 + 
     632073093120000000*ep^26)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (20736*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-17496 - 1006776*ep - 26592354*ep^2 - 429472824*ep^3 - 4699549209*ep^4 - 
     34937080060*ep^5 - 139769002760*ep^6 + 460317537696*ep^7 + 
     13625388096508*ep^8 + 133694123814878*ep^9 + 874387542832566*ep^10 + 
     4249272747324372*ep^11 + 15892720086080673*ep^12 + 
     46317206823660162*ep^13 + 105318710156192024*ep^14 + 
     185572155246026584*ep^15 + 249566259245932656*ep^16 + 
     249630987524597056*ep^17 + 178039329763527296*ep^18 + 
     84293724799284480*ep^19 + 23145781780583424*ep^20 + 
     2650471409295360*ep^21)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (10368*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(575856 + 29986758*ep + 
     692225505*ep^2 + 9230467239*ep^3 + 76586326802*ep^4 + 
     378396287578*ep^5 + 672846969121*ep^6 - 5005511786123*ep^7 - 
     47813288673632*ep^8 - 208051545281774*ep^9 - 539633039925612*ep^10 - 
     716209306654222*ep^11 + 395904308835080*ep^12 + 4160532559997600*ep^13 + 
     9980452927078016*ep^14 + 14062674710094944*ep^15 + 
     12720362141287552*ep^16 + 7183744686061056*ep^17 + 
     2246964857837568*ep^18 + 278591212339200*ep^19)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(25920*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (22032 + 648324*ep - 14151654*ep^2 - 1012180062*ep^3 - 22416210630*ep^4 - 
     267164492385*ep^5 - 1717908634639*ep^6 - 2313082781887*ep^7 + 
     61274236007388*ep^8 + 591285251394884*ep^9 + 2416947078552794*ep^10 + 
     1096096767580074*ep^11 - 41562349369441816*ep^12 - 
     232836166879076611*ep^13 - 537688886421148461*ep^14 + 
     273733814247960779*ep^15 + 6062839651800127442*ep^16 + 
     20384637532941591396*ep^17 + 32847346201863058664*ep^18 + 
     5889491251741293152*ep^19 - 100142822856509090688*ep^20 - 
     257329471882820230528*ep^21 - 350796267636283293184*ep^22 - 
     293310631666784756736*ep^23 - 142902813718238588928*ep^24 - 
     29332632386202992640*ep^25 + 4010616844257853440*ep^26 + 
     2149048516608000000*ep^27)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (10368*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-42336 - 2286000*ep - 55648452*ep^2 - 819455194*ep^3 - 8362296788*ep^4 - 
     64274168350*ep^5 - 369606344146*ep^6 - 1093104558565*ep^7 + 
     6971335841287*ep^8 + 129083542919223*ep^9 + 985326314810791*ep^10 + 
     4513195467079355*ep^11 + 11074703689960205*ep^12 - 
     5544205654255717*ep^13 - 172146221895282941*ep^14 - 
     784381780007288928*ep^15 - 2096030111209737716*ep^16 - 
     3597121413219832480*ep^17 - 3522872201509148416*ep^18 - 
     257144960775088384*ep^19 + 4862145466348678912*ep^20 + 
     7701875814623623168*ep^21 + 6101782998913579008*ep^22 + 
     2589641478264176640*ep^23 + 466548538174341120*ep^24)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(10368*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1671840 - 81212112*ep - 1691429202*ep^2 - 20164459125*ep^3 - 
     164992841556*ep^4 - 1195322441300*ep^5 - 8801507074572*ep^6 - 
     48153629186380*ep^7 - 34208684674878*ep^8 + 2050580641337268*ep^9 + 
     19243142126282238*ep^10 + 90110880982490749*ep^11 + 
     211122887869376274*ep^12 - 97245342893671036*ep^13 - 
     2709145510101524268*ep^14 - 10926862156703405424*ep^15 - 
     25853139089190629460*ep^16 - 40677189122008595168*ep^17 - 
     43032347031405641088*ep^18 - 29232896550628485952*ep^19 - 
     11198621854340601792*ep^20 - 1546167915557547264*ep^21 + 
     173373809031936000*ep^22)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (155520*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (1690200 + 95044608*ep + 2313914988*ep^2 + 30770451277*ep^3 + 
     215716325062*ep^4 + 235125467959*ep^5 - 10225319708496*ep^6 - 
     98745543356867*ep^7 - 363103853053122*ep^8 + 595312674266460*ep^9 + 
     12958724374469978*ep^10 + 59363660988549433*ep^11 + 
     68084550386648736*ep^12 - 601968350126469815*ep^13 - 
     3652626190421918670*ep^14 - 8974319403356312355*ep^15 - 
     2106629424119357860*ep^16 + 63072264393735938020*ep^17 + 
     249827911475104992576*ep^18 + 556372991704102433440*ep^19 + 
     834792593028709469376*ep^20 + 873318668653046993408*ep^21 + 
     627094427658001406464*ep^22 + 291715948953254848512*ep^23 + 
     77336383573819342848*ep^24 + 8400846508720128000*ep^25)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(51840*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*
    (1464 + 34539*ep + 282584*ep^2 + 411249*ep^3 - 9093235*ep^4 - 
     77228662*ep^5 - 309594895*ep^6 - 718254562*ep^7 - 899845590*ep^8 - 
     206880556*ep^9 + 1106292912*ep^10 + 1561855584*ep^11 + 699285312*ep^12)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-42120 - 2485872*ep - 
     66585414*ep^2 - 1065886518*ep^3 - 11239152521*ep^4 - 80125890659*ep^5 - 
     366527131345*ep^6 - 733625987001*ep^7 + 3326167312735*ep^8 + 
     37865323011539*ep^9 + 190072194888655*ep^10 + 641373708900719*ep^11 + 
     1586080244058034*ep^12 + 2952752797381392*ep^13 + 
     4154710900657160*ep^14 + 4369747725497200*ep^15 + 
     3342498106300864*ep^16 + 1762589495426688*ep^17 + 
     574472916645120*ep^18 + 87241052851200*ep^19)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(10368*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1782 - 90351*ep - 1991352*ep^2 - 25327733*ep^3 - 207221864*ep^4 - 
     1146045537*ep^5 - 4359115092*ep^6 - 11277911715*ep^7 - 
     18782804406*ep^8 - 16624180264*ep^9 + 645598112*ep^10 + 
     17954563776*ep^11 + 16768244160*ep^12 + 5143824000*ep^13)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(1296*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(27648 + 1576512*ep + 36102300*ep^2 + 
     375280670*ep^3 + 112742264*ep^4 - 48478198314*ep^5 - 686494553736*ep^6 - 
     4979455437727*ep^7 - 17484795879698*ep^8 + 35487224301021*ep^9 + 
     895244450468466*ep^10 + 6463817403166237*ep^11 + 
     30457595325702898*ep^12 + 106015992153153609*ep^13 + 
     283581135688186274*ep^14 + 589421499423253288*ep^15 + 
     947484598202137216*ep^16 + 1156862097912869888*ep^17 + 
     1036878733519557632*ep^18 + 642414731651811328*ep^19 + 
     245273490527059968*ep^20 + 43355371461672960*ep^21)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5184*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 3*ep)*(-2 + 5*ep)*(1080 - 164232*ep - 11161668*ep^2 - 
     295282849*ep^3 - 4286488534*ep^4 - 35131435912*ep^5 - 
     107621365782*ep^6 + 971216480956*ep^7 + 14445675336112*ep^8 + 
     87606564083876*ep^9 + 259038049353582*ep^10 - 108606581296743*ep^11 - 
     4595116151196134*ep^12 - 21353854664531992*ep^13 - 
     51553640375294464*ep^14 - 54285576561213936*ep^15 + 
     64367599388504896*ep^16 + 335780717637869248*ep^17 + 
     558447568641566336*ep^18 + 434135136602444544*ep^19 + 
     27041075938129920*ep^20 - 221152597786261504*ep^21 - 
     137034872717180928*ep^22 - 395553999421440*ep^23 + 
     15801827328000000*ep^24)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (5184*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-89640 - 893016*ep + 124471086*ep^2 + 
     5033522096*ep^3 + 94870829084*ep^4 + 1075171887136*ep^5 + 
     7512801369854*ep^6 + 25267044144455*ep^7 - 84830215713330*ep^8 - 
     1737040779274619*ep^9 - 12513373742810322*ep^10 - 
     58759867282317959*ep^11 - 199429441202929382*ep^12 - 
     502383425049611685*ep^13 - 932703233339558886*ep^14 - 
     1222417592399049240*ep^15 - 989492896367037776*ep^16 - 
     204865594202978816*ep^17 + 562567834907052288*ep^18 + 
     724290732622352128*ep^19 + 390137773484949504*ep^20 + 
     84355012660838400*ep^21)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (25920*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(2124 + 81954*ep + 1381892*ep^2 + 
     13494015*ep^3 + 85046683*ep^4 + 364158361*ep^5 + 1083380177*ep^6 + 
     2244321046*ep^7 + 3179789916*ep^8 + 2940403048*ep^9 + 1598852944*ep^10 + 
     386746272*ep^11)*INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(5400 + 437544*ep + 15546282*ep^2 + 
     328494550*ep^3 + 4677076948*ep^4 + 47963585456*ep^5 + 
     368709487010*ep^6 + 2178988945721*ep^7 + 10060553042678*ep^8 + 
     36649524422892*ep^9 + 105883851645882*ep^10 + 242881215646549*ep^11 + 
     441038606167720*ep^12 + 628877520249544*ep^13 + 693027315356896*ep^14 + 
     573071486703680*ep^15 + 336397356892544*ep^16 + 125281155047424*ep^17 + 
     22222358323200*ep^18)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (4320*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-144828 - 7006770*ep - 144175599*ep^2 - 
     1575061692*ep^3 - 8425806681*ep^4 + 3493600610*ep^5 + 
     372517435794*ep^6 + 2425119438506*ep^7 + 4805498785307*ep^8 - 
     26202750362440*ep^9 - 218009753798917*ep^10 - 649782861585134*ep^11 - 
     340216724542948*ep^12 + 4503382108052632*ep^13 + 
     19375551328526464*ep^14 + 43456507927118464*ep^15 + 
     62621858555352448*ep^16 + 60413983204027392*ep^17 + 
     39017506791488512*ep^18 + 16800356970700800*ep^19 + 
     4879922125602816*ep^20 + 842764124160000*ep^21)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(10368*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (30768 + 1349022*ep + 23467619*ep^2 + 181795239*ep^3 + 77087390*ep^4 - 
     10402163646*ep^5 - 84014583479*ep^6 - 179974962611*ep^7 + 
     1602016592382*ep^8 + 16139891929008*ep^9 + 74636967185164*ep^10 + 
     218604043838868*ep^11 + 433262351017220*ep^12 + 583802039161568*ep^13 + 
     517844850933760*ep^14 + 279943849650816*ep^15 + 77985049970880*ep^16 + 
     6983215504128*ep^17)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(3456*ep^6*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-290952 - 16697844*ep - 422675478*ep^2 - 6047524627*ep^3 - 
     49894190434*ep^4 - 162462886392*ep^5 + 1335778122245*ep^6 + 
     21948326485795*ep^7 + 148290662106519*ep^8 + 523935578053629*ep^9 + 
     45133717319875*ep^10 - 11502770225908224*ep^11 - 
     79569818461969041*ep^12 - 334935082447556205*ep^13 - 
     1023243031034173206*ep^14 - 2386171725612153812*ep^15 - 
     4308130579910526168*ep^16 - 5993650782094217760*ep^17 - 
     6292756445006490848*ep^18 - 4781338944917227456*ep^19 - 
     2425924904939629824*ep^20 - 682521544117149696*ep^21 - 
     41605273151815680*ep^22 + 18435465216000000*ep^23)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6912*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(1022760 + 56526300*ep + 1355426394*ep^2 + 17766751881*ep^3 + 
     121479458555*ep^4 + 67837726478*ep^5 - 7074695174873*ep^6 - 
     72329871472026*ep^7 - 346864356876112*ep^8 - 414136839342514*ep^9 + 
     5915812094498294*ep^10 + 46499412516194235*ep^11 + 
     173393760293956881*ep^12 + 296745196553903664*ep^13 - 
     464967980512180575*ep^14 - 4825806169335332570*ep^15 - 
     17051064831184540156*ep^16 - 38659616975696385944*ep^17 - 
     61899426106703138368*ep^18 - 70960833456755082912*ep^19 - 
     56749134669017130944*ep^20 - 29458177781982427392*ep^21 - 
     8276096019075342336*ep^22 - 487499394672967680*ep^23 + 
     210691031040000000*ep^24)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (13824*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (48 + 1257*ep + 14277*ep^2 + 91994*ep^3 + 369464*ep^4 + 957365*ep^5 + 
     1601879*ep^6 + 1679372*ep^7 + 1017488*ep^8 + 279936*ep^9)*
    INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(96*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-4932 - 259722*ep - 
     5805489*ep^2 - 71584232*ep^3 - 510118001*ep^4 - 1699264842*ep^5 + 
     4195611773*ep^6 + 82669941480*ep^7 + 499023054829*ep^8 + 
     1860754798748*ep^9 + 4775769997196*ep^10 + 8658024771480*ep^11 + 
     10996753288720*ep^12 + 9429064433472*ep^13 + 5036814229376*ep^14 + 
     1403080862208*ep^15 + 118236487680*ep^16)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (6912*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2592 + 136728*ep + 3246408*ep^2 + 46152042*ep^3 + 
     440221687*ep^4 + 2988707294*ep^5 + 14935107301*ep^6 + 55978657002*ep^7 + 
     158723158062*ep^8 + 340431364992*ep^9 + 547431712712*ep^10 + 
     647061788512*ep^11 + 542377904384*ep^12 + 302436019968*ep^13 + 
     99092719872*ep^14 + 14025185280*ep^15)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (144*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1512 + 78948*ep + 1842846*ep^2 + 
     25533967*ep^3 + 234847946*ep^4 + 1517033526*ep^5 + 7092104470*ep^6 + 
     24329406887*ep^7 + 61330919274*ep^8 + 112420211096*ep^9 + 
     146153927560*ep^10 + 128688096528*ep^11 + 70518110912*ep^12 + 
     20219314048*ep^13 + 1864926720*ep^14)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (216*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(7272 + 414510*ep + 10965231*ep^2 + 
     178959345*ep^3 + 2018826247*ep^4 + 16703796210*ep^5 + 
     104931675993*ep^6 + 510964154435*ep^7 + 1951800798075*ep^8 + 
     5880158836012*ep^9 + 13970774857470*ep^10 + 26035274477632*ep^11 + 
     37613930306224*ep^12 + 41292911916704*ep^13 + 33323167813792*ep^14 + 
     18671494449024*ep^15 + 6504900922368*ep^16 + 1064588083200*ep^17)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(360*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(-198 - 6189*ep - 11386*ep^2 + 2600712*ep^3 + 
     64372584*ep^4 + 855187249*ep^5 + 7635137350*ep^6 + 49593298182*ep^7 + 
     243557801106*ep^8 + 922702557274*ep^9 + 2720234074512*ep^10 + 
     6239744111204*ep^11 + 11036647857152*ep^12 + 14760511611696*ep^13 + 
     14417032368832*ep^14 + 9680876912384*ep^15 + 3982850411520*ep^16 + 
     754186844160*ep^17)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(1296*ep^4*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)*(3402 + 178875*ep + 4307796*ep^2 + 
     63199347*ep^3 + 633176004*ep^4 + 4598595220*ep^5 + 25060168005*ep^6 + 
     104523568602*ep^7 + 336886993069*ep^8 + 839894814300*ep^9 + 
     1607354732820*ep^10 + 2319444178592*ep^11 + 2444527894560*ep^12 + 
     1782158415552*ep^13 + 814986244352*ep^14 + 189612134400*ep^15 + 
     10742906880*ep^16)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 0, 0, 0}])/(648*ep^3*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (162 + 7929*ep + 162132*ep^2 + 1859146*ep^3 + 13397628*ep^4 + 
     63945327*ep^5 + 206126946*ep^6 + 445914054*ep^7 + 624574236*ep^8 + 
     520772120*ep^9 + 211942608*ep^10 + 20575296*ep^11)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(648*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(216 + 11850*ep + 298925*ep^2 + 4611139*ep^3 + 
     48748263*ep^4 + 374824748*ep^5 + 2169162011*ep^6 + 9637950617*ep^7 + 
     33215902871*ep^8 + 89027500178*ep^9 + 184766236914*ep^10 + 
     293359592380*ep^11 + 348562128016*ep^12 + 298635138400*ep^13 + 
     173120099744*ep^14 + 60197558592*ep^15 + 9347353344*ep^16)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(432*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((3780 + 206430*ep + 5186516*ep^2 + 79753141*ep^3 + 841356177*ep^4 + 
     6463128392*ep^5 + 37415109932*ep^6 + 166513065827*ep^7 + 
     575586256619*ep^8 + 1549628416394*ep^9 + 3235884359232*ep^10 + 
     5179894627336*ep^11 + 6221280515440*ep^12 + 5406525808576*ep^13 + 
     3194205133184*ep^14 + 1139706713856*ep^15 + 183498089472*ep^16)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(216*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(324 + 15726*ep + 350173*ep^2 + 4764965*ep^3 + 
     44529782*ep^4 + 304292006*ep^5 + 1578002467*ep^6 + 6344271711*ep^7 + 
     19963711070*ep^8 + 49134844192*ep^9 + 93603492304*ep^10 + 
     135105850096*ep^11 + 142454973056*ep^12 + 103042666368*ep^13 + 
     45355861248*ep^14 + 9035366400*ep^15)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (1728*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-396 - 12438*ep - 164394*ep^2 - 
     1174643*ep^3 - 4752108*ep^4 - 9417735*ep^5 + 2315502*ep^6 + 
     59922780*ep^7 + 144247176*ep^8 + 157710800*ep^9 + 69276384*ep^10)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(288*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (54 + 1575*ep + 20120*ep^2 + 148575*ep^3 + 703868*ep^4 + 2236967*ep^5 + 
     4816958*ep^6 + 6875339*ep^7 + 6090672*ep^8 + 2875952*ep^9 + 
     474336*ep^10)*INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      1, 1, 1, 1, 0, 0, 0}])/(48*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 8*ep)*(-96 - 3780*ep - 69010*ep^2 - 764752*ep^3 - 5646029*ep^4 - 
     28813336*ep^5 - 102758551*ep^6 - 254458906*ep^7 - 426870960*ep^8 - 
     460389456*ep^9 - 285984512*ep^10 - 76284288*ep^11 + 1113600*ep^12)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(60*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-24 - 558*ep - 5382*ep^2 - 27683*ep^3 - 80686*ep^4 - 125631*ep^5 - 
     67964*ep^6 + 62672*ep^7 + 76896*ep^8)*INT["A", 9, 29899, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (24*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (5*ep*(72 + 1722*ep + 17383*ep^2 + 93800*ep^3 + 
     290703*ep^4 + 516268*ep^5 + 482912*ep^6 + 179712*ep^7)*
    INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(24*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  ((9 + 198*ep + 1543*ep^2 + 5844*ep^3 + 11270*ep^4 + 8964*ep^5)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(36*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 8*ep)) + 
  (3*(4 + 58*ep + 343*ep^2 + 959*ep^3 + 1232*ep^4 + 568*ep^5)*
    INT["A", 10, 31149, 10, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-13224 - 630399*ep - 12659207*ep^2 - 
     134410651*ep^3 - 701751539*ep^4 + 316676670*ep^5 + 33233169432*ep^6 + 
     267192033492*ep^7 + 1223749379534*ep^8 + 3716855956804*ep^9 + 
     7756377382400*ep^10 + 11058147450048*ep^11 + 10384170541728*ep^12 + 
     5938651727040*ep^13 + 1753811357184*ep^14 + 170576188416*ep^15)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1728*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-13224 - 621735*ep - 12202349*ep^2 - 123514029*ep^3 - 546263269*ep^4 + 
     1795846668*ep^5 + 43125909408*ep^6 + 314969706924*ep^7 + 
     1392128234486*ep^8 + 4148798893440*ep^9 + 8550330428512*ep^10 + 
     12069507377376*ep^11 + 11222283755616*ep^12 + 6335078494848*ep^13 + 
     1826534824704*ep^14 + 164832427008*ep^15)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(13224 + 523431*ep + 7572044*ep^2 + 32853188*ep^3 - 
     361521392*ep^4 - 5608413401*ep^5 - 26705112558*ep^6 + 29710149156*ep^7 + 
     1079106316966*ep^8 + 6699487716178*ep^9 + 23688449608508*ep^10 + 
     54346666833920*ep^11 + 82722536716512*ep^12 + 81505826185440*ep^13 + 
     48380385271872*ep^14 + 14749613844480*ep^15 + 1491634566144*ep^16)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1728*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (108 + 2412*ep - 76503*ep^2 - 4373335*ep^3 - 95953205*ep^4 - 
     1290424053*ep^5 - 12022335472*ep^6 - 81879928057*ep^7 - 
     418622948127*ep^8 - 1624430495741*ep^9 - 4778292380073*ep^10 - 
     10497088483854*ep^11 - 16596739539476*ep^12 - 17242853659208*ep^13 - 
     8329878351264*ep^14 + 4732813878528*ep^15 + 10725722495360*ep^16 + 
     7044858817536*ep^17 + 1740785172480*ep^18)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-324 - 10863*ep - 158097*ep^2 - 
     1312922*ep^3 - 6861565*ep^4 - 23386962*ep^5 - 51815984*ep^6 - 
     71281624*ep^7 - 53545392*ep^8 - 13773312*ep^9 + 3359232*ep^10)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (-27 - 675*ep - 6791*ep^2 - 36185*ep^3 - 111322*ep^4 - 194514*ep^5 - 
     151172*ep^6 + 55640*ep^7 + 177872*ep^8 + 84672*ep^9)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(72*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 8*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-108 - 4194*ep - 71310*ep^2 - 685704*ep^3 - 3937250*ep^4 - 
     12000575*ep^5 - 99065*ep^6 + 170851500*ep^7 + 807181340*ep^8 + 
     2052080176*ep^9 + 3221021504*ep^10 + 3099560704*ep^11 + 
     1663911936*ep^12 + 375767040*ep^13)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-4104 - 279432*ep - 8644002*ep^2 - 161524276*ep^3 - 2038363750*ep^4 - 
     18321527259*ep^5 - 119694263099*ep^6 - 560630275651*ep^7 - 
     1721545786791*ep^8 - 1941436851924*ep^9 + 12423885610858*ep^10 + 
     90147339773694*ep^11 + 334022114820800*ep^12 + 850700702765320*ep^13 + 
     1581772696234752*ep^14 + 2160948669963712*ep^15 + 
     2120770562724864*ep^16 + 1416948222580224*ep^17 + 
     576720355829760*ep^18 + 107678473666560*ep^19)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(864*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(972 + 48492*ep + 1106109*ep^2 + 
     15279699*ep^3 + 142623681*ep^4 + 950221322*ep^5 + 4653370696*ep^6 + 
     16993364641*ep^7 + 46438529978*ep^8 + 94349465350*ep^9 + 
     139974155772*ep^10 + 146544112464*ep^11 + 101798941632*ep^12 + 
     41632374272*ep^13 + 7450752000*ep^14)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (216*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(468 + 18942*ep + 342711*ep^2 + 
     3692209*ep^3 + 26530741*ep^4 + 134612770*ep^5 + 496965643*ep^6 + 
     1352975235*ep^7 + 2718078501*ep^8 + 3982128860*ep^9 + 4138391840*ep^10 + 
     2890727456*ep^11 + 1215680960*ep^12 + 231399936*ep^13)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(864*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (-24 - 332*ep - 1751*ep^2 - 4382*ep^3 - 4908*ep^4 - 1168*ep^5 + 
     1152*ep^6)*INT["B", 8, 19227, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 0, 1, 0, 0, 0}])/(8*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(18 + 699*ep + 11702*ep^2 + 
     111563*ep^3 + 672978*ep^4 + 2694062*ep^5 + 7283187*ep^6 + 
     13222723*ep^7 + 15617292*ep^8 + 11128672*ep^9 + 4009264*ep^10 + 
     419712*ep^11)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
      1, 0, 0, 1, 0, 0, 0}])/(144*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(2 + 5*ep)*(1 + 8*ep)) - 
  (5*(12 + 228*ep + 1891*ep^2 + 9144*ep^3 + 28759*ep^4 + 60450*ep^5 + 
     81388*ep^6 + 62304*ep^7 + 20256*ep^8)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(12 + 495*ep + 9815*ep^2 + 117404*ep^3 + 927291*ep^4 + 5090091*ep^5 + 
     19990818*ep^6 + 56818578*ep^7 + 116188996*ep^8 + 166522360*ep^9 + 
     158206416*ep^10 + 89050560*ep^11 + 22391808*ep^12)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(36*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (5*(216 + 12240*ep + 322134*ep^2 + 5234350*ep^3 + 58821002*ep^4 + 
     484804981*ep^5 + 3030422434*ep^6 + 14642876687*ep^7 + 55219139392*ep^8 + 
     162898823504*ep^9 + 374444546092*ep^10 + 663570840404*ep^11 + 
     889455515984*ep^12 + 873281036416*ep^13 + 593887172672*ep^14 + 
     250812370944*ep^15 + 49740902400*ep^16)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) - 
  ((1188 + 67752*ep + 1794219*ep^2 + 29322166*ep^3 + 331142915*ep^4 + 
     2739852569*ep^5 + 17170130611*ep^6 + 83059658711*ep^7 + 
     313128538403*ep^8 + 922199770070*ep^9 + 2113632419950*ep^10 + 
     3730816132186*ep^11 + 4976907347720*ep^12 + 4860628953472*ep^13 + 
     3287898858784*ep^14 + 1381828644864*ep^15 + 273024153600*ep^16)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(72*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) - 
  ((108 + 3600*ep + 54867*ep^2 + 498677*ep^3 + 2976271*ep^4 + 12161411*ep^5 + 
     34503734*ep^6 + 67560284*ep^7 + 88858864*ep^8 + 74107584*ep^9 + 
     34828288*ep^10 + 6849536*ep^11)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(3 + 8*ep)) - 
  (25*(-1 + 2*ep)*(144 + 4434*ep + 60900*ep^2 + 493330*ep^3 + 2630006*ep^4 + 
     9753809*ep^5 + 25898780*ep^6 + 49679645*ep^7 + 67954412*ep^8 + 
     63312688*ep^9 + 36065088*ep^10 + 9441024*ep^11)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(96*ep*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) + 
  (5*(54 + 1419*ep + 15260*ep^2 + 88995*ep^3 + 308418*ep^4 + 645820*ep^5 + 
     784150*ep^6 + 486128*ep^7 + 106920*ep^8)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) - 
  (5*(-1 + 6*ep)*(3 + 42*ep + 227*ep^2 + 628*ep^3 + 908*ep^4 + 504*ep^5)*
    INT["B", 9, 19417, 9, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)) - 
  (5*(-1 + 6*ep)*(24 + 663*ep + 7784*ep^2 + 50881*ep^3 + 203904*ep^4 + 
     518108*ep^5 + 823408*ep^6 + 752640*ep^7 + 302400*ep^8)*
    INT["B", 9, 20281, 9, 0, {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (5*(12 + 342*ep + 4517*ep^2 + 36642*ep^3 + 202295*ep^4 + 792169*ep^5 + 
     2225944*ep^6 + 4457227*ep^7 + 6205004*ep^8 + 5699200*ep^9 + 
     3089120*ep^10 + 737856*ep^11)*INT["B", 9, 20307, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - ((342 + 8752*ep + 90243*ep^2 + 494598*ep^3 + 1578709*ep^4 + 
     2985944*ep^5 + 3208944*ep^6 + 1717152*ep^7 + 313088*ep^8)*
    INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(96*ep*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(3 + 8*ep)) + 
  ((-198 - 6348*ep - 86733*ep^2 - 667630*ep^3 - 3205377*ep^4 - 9982936*ep^5 - 
     20199634*ep^6 - 25609540*ep^7 - 18419296*ep^8 - 5662272*ep^9 + 
     58112*ep^10)*INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(48*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) - 
  ((18 + 603*ep + 8441*ep^2 + 65795*ep^3 + 316263*ep^4 + 970906*ep^5 + 
     1892774*ep^6 + 2236752*ep^7 + 1429592*ep^8 + 365472*ep^9)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 5*ep)*
    (1 + 8*ep)) - ((18 + 567*ep + 7415*ep^2 + 53662*ep^3 + 237586*ep^4 + 
     665448*ep^5 + 1168794*ep^6 + 1218644*ep^7 + 658248*ep^8 + 127440*ep^9)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(72*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)^2*(36 + 1062*ep + 12562*ep^2 + 79437*ep^3 + 295534*ep^4 + 
     660611*ep^5 + 856966*ep^6 + 576316*ep^7 + 146448*ep^8)*
    INT["B", 10, 18395, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (3*(1 + 3*ep)*(1 + 4*ep)*INT["B", 10, 20283, 10, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (9*(-4 - 57*ep - 304*ep^2 - 753*ep^3 - 762*ep^4 + 104*ep^5 + 544*ep^6)*
    INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((4 + 82*ep + 731*ep^2 + 3665*ep^3 + 11148*ep^4 + 20416*ep^5 + 20480*ep^6 + 
     8416*ep^7)*INT["B", 10, 20339, 10, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 1, 0, 0, 0}])/(32*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (2 + 5*ep)) - ((4 + 74*ep + 599*ep^2 + 2691*ep^3 + 7194*ep^4 + 
     11460*ep^5 + 10080*ep^6 + 3712*ep^7)*INT["B", 10, 20339, 11, 0, 
     {2, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (32*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((6 + 115*ep + 814*ep^2 + 2889*ep^3 + 6324*ep^4 + 12076*ep^5 + 22072*ep^6 + 
     25024*ep^7 + 11392*ep^8)*INT["B", 10, 82907, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0}])/
   (12*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) - 
  ((6 + 135*ep + 1120*ep^2 + 4657*ep^3 + 10714*ep^4 + 14148*ep^5 + 
     11120*ep^6 + 5376*ep^7 + 1536*ep^8)*INT["B", 10, 82907, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0}])/
   (24*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  (9*(-2 - 25*ep - 103*ep^2 - 134*ep^3 + 104*ep^4 + 272*ep^5)*
    INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 1, 0}])/(2*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-18 - 408*ep - 3399*ep^2 - 
     13597*ep^3 - 27088*ep^4 - 21662*ep^5 + 4792*ep^6 + 10584*ep^7)*
    INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-384 - 13352*ep - 207442*ep^2 - 1891152*ep^3 - 11106494*ep^4 - 
     42872727*ep^5 - 102219811*ep^6 - 99584513*ep^7 + 231279627*ep^8 + 
     1107704444*ep^9 + 2122864396*ep^10 + 2297989856*ep^11 + 
     1370024256*ep^12 + 350108352*ep^13)*INT["C", 8, 25013, 8, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (144*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 6*ep)*
    (12 + 256*ep + 2019*ep^2 + 6195*ep^3 - 5368*ep^4 - 93854*ep^5 - 
     270883*ep^6 - 319321*ep^7 - 51140*ep^8 + 200732*ep^9 + 120880*ep^10)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-306 - 17355*ep - 435598*ep^2 - 6455960*ep^3 - 63375046*ep^4 - 
     436895519*ep^5 - 2183317153*ep^6 - 8032061999*ep^7 - 21815523869*ep^8 - 
     43329556603*ep^9 - 61308240068*ep^10 - 58389488428*ep^11 - 
     32509990496*ep^12 - 5247008320*ep^13 + 4505627712*ep^14 + 
     2079429120*ep^15)*INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(432*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (25*(-1 + 2*ep)*(1 + 4*ep)*(6 + 117*ep + 937*ep^2 + 4176*ep^3 + 
     11614*ep^4 + 20511*ep^5 + 21103*ep^6 + 9504*ep^7)*
    INT["C", 9, 4603, 9, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(12*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)*(-18 - 411*ep - 3751*ep^2 - 17436*ep^3 - 
     41828*ep^4 - 36814*ep^5 + 46092*ep^6 + 128488*ep^7 + 81648*ep^8)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(72*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 8*ep)*(18 + 459*ep + 4809*ep^2 + 
     26675*ep^3 + 85045*ep^4 + 158070*ep^5 + 163244*ep^6 + 77200*ep^7 + 
     3888*ep^8)*INT["C", 9, 27365, 9, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 
      0, 1, 1, 0, 0, 0}])/(18*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (9*(-1 + 2*ep)*(-1 + 3*ep)*(-2 - 21*ep - 67*ep^2 - 50*ep^3 + 52*ep^4)*
    INT["C", 9, 28325, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(4*ep^2*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(-4 - 85*ep - 714*ep^2 - 3099*ep^3 - 7306*ep^4 - 7780*ep^5 + 
     3624*ep^6 + 21912*ep^7 + 26480*ep^8 + 11456*ep^9)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) + ((-1 + 10*ep)*(-18 - 933*ep - 21407*ep^2 - 287259*ep^3 - 
     2508437*ep^4 - 14984016*ep^5 - 62437121*ep^6 - 180325244*ep^7 - 
     344550873*ep^8 - 367120000*ep^9 - 6045508*ep^10 + 610086112*ep^11 + 
     903123712*ep^12 + 601020608*ep^13 + 161441280*ep^14)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(48*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(24 + 534*ep + 5058*ep^2 + 26644*ep^3 + 
     86041*ep^4 + 181008*ep^5 + 275089*ep^6 + 365278*ep^7 + 443064*ep^8 + 
     366960*ep^9 + 132768*ep^10)*INT["C", 9, 131823, 9, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (16*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((1 + 4*ep)*(11 + 41*ep + 36*ep^2)*
    INT["C", 10, 3070, 10, 0, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 
      0, 0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)) + 
  ((1 + 4*ep)^2*(12 + 137*ep + 645*ep^2 + 1566*ep^3 + 1928*ep^4 + 936*ep^5)*
    INT["C", 10, 7419, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (3*(-1 + 2*ep)*(1 + 3*ep)*(-1 - 2*ep + 2*ep^2)*
    INT["C", 10, 28389, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 
      0, 0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)) - 
  ((2 + 22*ep + 100*ep^2 + 238*ep^3 + 293*ep^4 + 144*ep^5)*
    INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((1 + 5*ep)*(-6 - 82*ep - 445*ep^2 - 1164*ep^3 - 1285*ep^4 + 236*ep^5 + 
     1680*ep^6 + 1008*ep^7)*INT["C", 10, 132543, 10, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}])/
   (12*ep*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((-9 - 156*ep - 1043*ep^2 - 3398*ep^3 - 5212*ep^4 - 2134*ep^5 + 1836*ep^6)*
    INT["C", 10, 150763, 10, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 0, 1}])/(72*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)*(6 + 65*ep + 259*ep^2 + 434*ep^3 + 252*ep^4)*
    INT["C", 11, 7675, 11, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0, 0}])/(12*ep*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-18 - 423*ep - 3872*ep^2 - 18181*ep^3 - 47139*ep^4 - 65567*ep^5 - 
     39658*ep^6 + 1830*ep^7 + 8724*ep^8)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (18*ep*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*
    (1 + 8*ep)) - ((-18 - 555*ep - 6902*ep^2 - 45007*ep^3 - 166478*ep^4 - 
     344964*ep^5 - 340210*ep^6 - 7598*ep^7 + 257072*ep^8 + 145368*ep^9)*
    INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(36*ep^2*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((18 + 241*ep + 1286*ep^2 + 3453*ep^3 + 4826*ep^4 + 3184*ep^5 + 712*ep^6)*
    INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(12*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (2 + 5*ep)) - ((-18 - 415*ep - 3849*ep^2 - 18763*ep^3 - 51961*ep^4 - 
     81230*ep^5 - 64748*ep^6 - 17456*ep^7 + 3072*ep^8)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(12*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 - 3*ep + 22*ep^2 + 100*ep^3 + 94*ep^4)*
    INT["D", 11, 6141, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(6*ep*(1 + ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-2 - 12*ep - 13*ep^2 + 32*ep^3 + 44*ep^4)*INT["D", 11, 6141, 12, 0, 
     {1, 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 8*ep)*(-108 - 2406*ep - 21701*ep^2 - 100397*ep^3 - 
     239177*ep^4 - 201449*ep^5 + 287338*ep^6 + 742300*ep^7 + 445176*ep^8)*
    INT["E", 9, 42331, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
      0, 0}])/(108*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 11*ep + 17*ep^2 + 2*ep^3)*
    INT["E", 10, 44379, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      1, 0, 0}])/(4*ep*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((18 + 345*ep + 2564*ep^2 + 9473*ep^3 + 17938*ep^4 + 15310*ep^5 + 
     3348*ep^6)*INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
      0, 0, 1, 0, 1, 1, 0}])/(36*ep*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((1 + 4*ep)*(1 + 6*ep + 10*ep^2 + 2*ep^3)*
    INT["F", 11, 69343, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
      0, 1, 0}])/(2*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(2 + 3*ep)*(1 + 4*ep)^2*INT["F", 12, 69599, 12, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0}])/
   (2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 4*ep)^2*(3 + 4*ep)*INT["F", 12, 69599, 13, 0, 
     {2, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0}])/
   (12*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-49920 - 2965600*ep - 71701264*ep^2 - 877742972*ep^3 - 4727066560*ep^4 + 
     11428795405*ep^5 + 325600933381*ep^6 + 1547558550270*ep^7 - 
     4243171474161*ep^8 - 86345140282099*ep^9 - 439621623613520*ep^10 - 
     778727885831950*ep^11 + 2555404906239768*ep^12 + 
     18655764522457147*ep^13 + 42034962144177893*ep^14 - 
     6863057206452390*ep^15 - 274162788009812937*ep^16 - 
     634846792535677401*ep^17 - 121598492394963514*ep^18 + 
     2812565198692458930*ep^19 + 8376856478629004402*ep^20 + 
     13809228164085964068*ep^21 + 15238854294331211424*ep^22 + 
     11770245639149009472*ep^23 + 6355195728652873728*ep^24 + 
     2316734933535590400*ep^25 + 521973614121984000*ep^26 + 
     56435097600000000*ep^27)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3456*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^4*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (3552 + 339264*ep + 10450904*ep^2 + 153479926*ep^3 + 1076660877*ep^4 + 
     831953797*ep^5 - 43536026638*ep^6 - 276387174299*ep^7 + 
     217022930122*ep^8 + 11002006751032*ep^9 + 57288426519546*ep^10 + 
     68332114572682*ep^11 - 635404705811257*ep^12 - 3774040323829337*ep^13 - 
     8858566573868084*ep^14 - 1783198943493245*ep^15 + 
     54312328785719922*ep^16 + 193176381853117780*ep^17 + 
     381443801167265696*ep^18 + 502402092002077216*ep^19 + 
     460434912966269024*ep^20 + 293496718283193984*ep^21 + 
     126337263403355136*ep^22 + 33971458019328000*ep^23 + 
     4478976000000000*ep^24)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (1728*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (168 - 9744*ep - 440410*ep^2 - 6316250*ep^3 - 38226627*ep^4 - 
     3087335*ep^5 + 1493480005*ep^6 + 10473752689*ep^7 + 34175300839*ep^8 + 
     37052830487*ep^9 - 148626494859*ep^10 - 779448930643*ep^11 - 
     1795413897952*ep^12 - 2473766950612*ep^13 - 2077001743308*ep^14 - 
     956377536912*ep^15 - 155016948096*ep^16 + 21972418560*ep^17)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-25792 - 941760*ep - 13163728*ep^2 - 75314984*ep^3 + 59515252*ep^4 + 
     3306814994*ep^5 + 23447705075*ep^6 + 151024135573*ep^7 + 
     1036664015996*ep^8 + 4235951161216*ep^9 - 761126075060*ep^10 - 
     93401307317476*ep^11 - 404109963202138*ep^12 - 457589628136076*ep^13 + 
     1800534988204157*ep^14 + 6369962315532439*ep^15 + 70000072176058*ep^16 - 
     36253310706239158*ep^17 - 67199169991974492*ep^18 + 
     32747586241469584*ep^19 + 328899559973294304*ep^20 + 
     626899236063781824*ep^21 + 638251402032787968*ep^22 + 
     376129440787636224*ep^23 + 119159125443072000*ep^24 + 
     15228518400000000*ep^25)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-2640 - 78264*ep - 500700*ep^2 + 9247078*ep^3 + 178309720*ep^4 + 
     899831902*ep^5 - 5280793853*ep^6 - 102210799352*ep^7 - 
     647846305658*ep^8 - 1884767544322*ep^9 + 727377492770*ep^10 + 
     29404098243704*ep^11 + 127702405743344*ep^12 + 305362024376720*ep^13 + 
     444341021441375*ep^14 + 366563698946106*ep^15 + 121790848681314*ep^16 + 
     7962071823084*ep^17 + 101138050215288*ep^18 + 143548676328384*ep^19 + 
     56275347456000*ep^20)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(216*ep^6*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-6528 - 236736*ep - 3627712*ep^2 - 28654644*ep^3 - 90043460*ep^4 + 
     427360875*ep^5 + 5931147194*ep^6 + 26651387120*ep^7 + 31128874028*ep^8 - 
     275620684706*ep^9 - 1719928323544*ep^10 - 4467685862796*ep^11 - 
     2266589613776*ep^12 + 26133942813583*ep^13 + 109627864761422*ep^14 + 
     240020619487400*ep^15 + 332049691282296*ep^16 + 291061765935504*ep^17 + 
     148017759557760*ep^18 + 33294930923520*ep^19)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1728*ep^6*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^4*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (7680 + 546048*ep + 14744992*ep^2 + 195926380*ep^3 + 1155199572*ep^4 - 
     1967298827*ep^5 - 72861452431*ep^6 - 319484629480*ep^7 + 
     1662406716517*ep^8 + 25081364008322*ep^9 + 111204170316980*ep^10 + 
     46450957480190*ep^11 - 1880603435611196*ep^12 - 9903692409193245*ep^13 - 
     21327424765052265*ep^14 + 10621646529671502*ep^15 + 
     219436277569244011*ep^16 + 759892289062037046*ep^17 + 
     1562727463722075036*ep^18 + 2173179636826214272*ep^19 + 
     2090171013521982496*ep^20 + 1360110548485118496*ep^21 + 
     560843020621329408*ep^22 + 126829187998442496*ep^23 + 
     10717934287104000*ep^24)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (864*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*
    (-1044 - 20514*ep - 118152*ep^2 + 290717*ep^3 + 7441402*ep^4 + 
     45710122*ep^5 + 157209754*ep^6 + 342336583*ep^7 + 482920552*ep^8 + 
     431558612*ep^9 + 228358368*ep^10 + 57801600*ep^11)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(36*ep^4*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(5160 + 114816*ep + 877974*ep^2 + 
     1157406*ep^3 - 22719241*ep^4 - 146619467*ep^5 - 241131628*ep^6 + 
     1247646372*ep^7 + 8722712763*ep^8 + 26450315829*ep^9 + 
     49106074120*ep^10 + 59175336740*ep^11 + 45380024212*ep^12 + 
     20186571984*ep^13 + 3969768960*ep^14)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (288*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1008 - 30104*ep - 384020*ep^2 - 2704776*ep^3 - 11147385*ep^4 - 
     24256513*ep^5 - 4123513*ep^6 + 138090279*ep^7 + 433428282*ep^8 + 
     691974594*ep^9 + 642845484*ep^10 + 330389280*ep^11 + 72900000*ep^12)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(36*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-2832 - 161688*ep - 4081716*ep^2 - 
     58675846*ep^3 - 496522938*ep^4 - 1854331805*ep^5 + 10379370068*ep^6 + 
     212260827387*ep^7 + 1726009291750*ep^8 + 9251384383246*ep^9 + 
     36115687030284*ep^10 + 106263623720648*ep^11 + 238205538567442*ep^12 + 
     405858853742007*ep^13 + 518737057221716*ep^14 + 484865882229891*ep^15 + 
     317351167247058*ep^16 + 134856580373040*ep^17 + 32115982572288*ep^18 + 
     2952453888000*ep^19)*INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0, 0, 0}])/(54*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1344 - 95376*ep - 2688480*ep^2 - 40899554*ep^3 - 347248741*ep^4 - 
     1027422319*ep^5 + 12397491497*ep^6 + 188810162741*ep^7 + 
     1267667145089*ep^8 + 4674988407171*ep^9 + 5024618660413*ep^10 - 
     45521011980143*ep^11 - 303915441910952*ep^12 - 1012998538292408*ep^13 - 
     2162840614488314*ep^14 - 3027303777525232*ep^15 - 
     2539921282990944*ep^16 - 740097399090624*ep^17 + 814560576118176*ep^18 + 
     988536120678144*ep^19 + 409442356224000*ep^20 + 55987200000000*ep^21)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(432*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-3360 - 292920*ep - 
     9833556*ep^2 - 178522922*ep^3 - 1931454609*ep^4 - 11666470474*ep^5 - 
     11951521256*ep^6 + 486950612595*ep^7 + 5325373122287*ep^8 + 
     32610068373161*ep^9 + 138438676926027*ep^10 + 432427478239621*ep^11 + 
     1013800292809724*ep^12 + 1786729265726073*ep^13 + 
     2339662083038725*ep^14 + 2218113688889598*ep^15 + 
     1453386307731474*ep^16 + 605163671344788*ep^17 + 134798204037024*ep^18 + 
     9868988160000*ep^19)*INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(216*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (2736 + 90652*ep + 1322462*ep^2 + 11234398*ep^3 + 61784342*ep^4 + 
     230838591*ep^5 + 596932789*ep^6 + 1065646937*ep^7 + 1282319507*ep^8 + 
     985406162*ep^9 + 431862824*ep^10 + 80755200*ep^11)*
    INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
      0, 0}])/(144*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-264 - 10440*ep - 168050*ep^2 - 
     1208426*ep^3 + 943925*ep^4 + 104623229*ep^5 + 1110210656*ep^6 + 
     6845988556*ep^7 + 28784824013*ep^8 + 86583403451*ep^9 + 
     188607165574*ep^10 + 294978209770*ep^11 + 321850503946*ep^12 + 
     231236683100*ep^13 + 97406561760*ep^14 + 17957376000*ep^15)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(36*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-10416 - 821392*ep - 20462262*ep^2 - 
     225038527*ep^3 - 814511054*ep^4 + 6656925537*ep^5 + 88211309637*ep^6 + 
     336526604186*ep^7 - 555176543760*ep^8 - 10836477042475*ep^9 - 
     45620706087089*ep^10 - 64112812336161*ep^11 + 217885685515128*ep^12 + 
     1435267809115328*ep^13 + 4034653562110488*ep^14 + 
     7169014591715936*ep^15 + 8710544318446432*ep^16 + 
     7378411964640192*ep^17 + 4354459009053696*ep^18 + 
     1776252987518976*ep^19 + 484546453401600*ep^20 + 71663616000000*ep^21)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(288*ep^3*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (7296 + 148240*ep + 892018*ep^2 - 1859153*ep^3 - 48331648*ep^4 - 
     229849316*ep^5 - 279314564*ep^6 + 1603937757*ep^7 + 8424534810*ep^8 + 
     18900003720*ep^9 + 23542280168*ep^10 + 15853090992*ep^11 + 
     4509734400*ep^12)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(576*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-11408 - 628864*ep - 15304522*ep^2 - 191549257*ep^3 - 817854757*ep^4 + 
     11988156257*ep^5 + 248633364052*ep^6 + 2314391828022*ep^7 + 
     13672501732550*ep^8 + 54649756125096*ep^9 + 144680417782328*ep^10 + 
     215800620900825*ep^11 + 3678198359161*ep^12 - 709084746179705*ep^13 - 
     1227439914002098*ep^14 + 356090584186738*ep^15 + 
     4945629187802534*ep^16 + 9654378702005176*ep^17 + 
     10067598768859200*ep^18 + 6107527814441472*ep^19 + 
     1995053576832000*ep^20 + 261273600000000*ep^21)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(576*ep^4*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-62128 - 2493136*ep - 40956238*ep^2 - 335157765*ep^3 - 
     1208958796*ep^4 - 314973926*ep^5 - 11985807831*ep^6 - 
     352234325130*ep^7 - 2603368680608*ep^8 - 8397003080378*ep^9 - 
     3308404446128*ep^10 + 77710189357259*ep^11 + 377987159397752*ep^12 + 
     1418451926119810*ep^13 + 5827041523365717*ep^14 + 
     21328512670994300*ep^15 + 57648901899678348*ep^16 + 
     109340255797269750*ep^17 + 143218025837244440*ep^18 + 
     126272020527844416*ep^19 + 70886779502556672*ep^20 + 
     22511471571072000*ep^21 + 2985984000000000*ep^22)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1152*ep^3*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) - (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(18 + 525*ep + 6531*ep^2 + 45814*ep^3 + 200863*ep^4 + 
     573973*ep^5 + 1075594*ep^6 + 1283638*ep^7 + 891844*ep^8 + 276480*ep^9)*
    INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(12*ep^4*(1 + 2*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-41240 - 1788436*ep - 
     33605643*ep^2 - 351268806*ep^3 - 2084464993*ep^4 - 4689000146*ep^5 + 
     31360302533*ep^6 + 368681393312*ep^7 + 1966696182401*ep^8 + 
     6934095125988*ep^9 + 17574980734786*ep^10 + 32899852051838*ep^11 + 
     45648018829308*ep^12 + 46348505699594*ep^13 + 33401194798144*ep^14 + 
     16118457874656*ep^15 + 4639691856384*ep^16 + 594878238720*ep^17)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(576*ep^4*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(132 + 6204*ep + 132939*ep^2 + 1693321*ep^3 + 
     14085561*ep^4 + 79608723*ep^5 + 309928812*ep^6 + 829602684*ep^7 + 
     1515063036*ep^8 + 1924812788*ep^9 + 1969000296*ep^10 + 
     2074352064*ep^11 + 1875671040*ep^12 + 812851200*ep^13)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(216*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-672 - 28160*ep - 527270*ep^2 - 5838435*ep^3 - 
     42622403*ep^4 - 216058341*ep^5 - 776808213*ep^6 - 1970646532*ep^7 - 
     3369029854*ep^8 - 3271780080*ep^9 - 55537048*ep^10 + 4723505784*ep^11 + 
     6655202640*ep^12 + 4248345024*ep^13 + 1099906560*ep^14)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*(120 + 2088*ep + 13412*ep^2 + 
     43735*ep^3 + 79860*ep^4 + 81857*ep^5 + 43048*ep^6 + 8640*ep^7)*
    INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-8 - 73*ep - 194*ep^2 + 108*ep^3 + 
     1422*ep^4 + 2589*ep^5 + 1854*ep^6 + 432*ep^7)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(9*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (96 + 2218*ep + 21151*ep^2 + 109901*ep^3 + 344475*ep^4 + 677185*ep^5 + 
     827378*ep^6 + 578756*ep^7 + 177120*ep^8)*INT["A", 8, 25195, 8, 0, 
     {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (12*ep^2*(1 + ep)*(1 + 2*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (-96 - 2896*ep - 38482*ep^2 - 295747*ep^3 - 1449740*ep^4 - 4681687*ep^5 - 
     9764677*ep^6 - 11693010*ep^7 - 3734193*ep^8 + 9708960*ep^9 + 
     13317688*ep^10 + 5389920*ep^11)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (36*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1788 - 53974*ep - 718264*ep^2 - 5523841*ep^3 - 27030167*ep^4 - 
     86739937*ep^5 - 178221829*ep^6 - 205214016*ep^7 - 45815556*ep^8 + 
     205632948*ep^9 + 260979664*ep^10 + 102792960*ep^11)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(18*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-200 - 9412*ep - 192313*ep^2 - 2230208*ep^3 - 
     15836804*ep^4 - 65969428*ep^5 - 98266421*ep^6 + 579567752*ep^7 + 
     4484311518*ep^8 + 15718672968*ep^9 + 34237202308*ep^10 + 
     48536823488*ep^11 + 43571996112*ep^12 + 22442221440*ep^13 + 
     5025024000*ep^14)*INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 1, 1, 1, 0, 0, 0}])/(144*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(528 + 17116*ep + 246390*ep^2 + 
     2080670*ep^3 + 11454654*ep^4 + 43132043*ep^5 + 113100545*ep^6 + 
     205667445*ep^7 + 252422503*ep^8 + 196922986*ep^9 + 86217480*ep^10 + 
     15459840*ep^11)*INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 1, 0, 0, 0}])/(16*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (18 + 465*ep + 5204*ep^2 + 32735*ep^3 + 127021*ep^4 + 314160*ep^5 + 
     491771*ep^6 + 463300*ep^7 + 232006*ep^8 + 44280*ep^9)*
    INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*ep^2*(12 + 296*ep + 3087*ep^2 + 16874*ep^3 + 49551*ep^4 + 72740*ep^5 + 
     41040*ep^6)*INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 1, 1, 1, 0, 0, 0}])/(3*(1 + 2*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (10*ep*(18 + 411*ep + 3854*ep^2 + 19018*ep^3 + 52989*ep^4 + 82688*ep^5 + 
     66082*ep^6 + 20520*ep^7)*INT["A", 9, 30877, 9, 0, 
     {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 2*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-8 - 21*ep + 161*ep^2 + 642*ep^3 + 576*ep^4)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(6*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)) - 
  ((38 + 373*ep + 1355*ep^2 + 2136*ep^3 + 1224*ep^4)*
    INT["A", 11, 30943, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(6*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-744 - 38608*ep - 929174*ep^2 - 13682922*ep^3 - 137125737*ep^4 - 
     985442741*ep^5 - 5219562923*ep^6 - 20642955819*ep^7 - 61118792815*ep^8 - 
     134556053523*ep^9 - 216477264171*ep^10 - 246445114015*ep^11 - 
     187437218692*ep^12 - 85154694212*ep^13 - 17415062304*ep^14 + 
     3456000*ep^15)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(12*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) - (4*(-1 + 3*ep)*(1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-30 - 605*ep - 4519*ep^2 - 15726*ep^3 - 25244*ep^4 - 14152*ep^5 + 
     1200*ep^6)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/(ep*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (-3 + ep + 231*ep^2 + 1279*ep^3 + 2900*ep^4 + 3024*ep^5 + 1200*ep^6)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) - 
  ((-1 + 3*ep)*(1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(12 + 324*ep + 3723*ep^2 + 
     23770*ep^3 + 92126*ep^4 + 219024*ep^5 + 302320*ep^6 + 208976*ep^7 + 
     48960*ep^8)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(ep^3*(1 + 2*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (648 + 43908*ep + 1318426*ep^2 + 23488047*ep^3 + 279515017*ep^4 + 
     2365221992*ep^5 + 14755401680*ep^6 + 69293746621*ep^7 + 
     247510172647*ep^8 + 673745298966*ep^9 + 1389422732144*ep^10 + 
     2139280749646*ep^11 + 2396346119326*ep^12 + 1870537664228*ep^13 + 
     944922728752*ep^14 + 267982407552*ep^15 + 29922048000*ep^16)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(24 + 1364*ep + 28933*ep^2 + 
     323023*ep^3 + 2202226*ep^4 + 10017442*ep^5 + 32696401*ep^6 + 
     82322291*ep^7 + 168022416*ep^8 + 271790952*ep^9 + 313916400*ep^10 + 
     219237408*ep^11 + 67461120*ep^12)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-216 - 7156*ep - 99163*ep^2 - 
     754475*ep^3 - 3456409*ep^4 - 9754241*ep^5 - 16363282*ep^6 - 
     13944196*ep^7 - 1592982*ep^8 + 5910960*ep^9 + 2914560*ep^10)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (6 + 83*ep + 454*ep^2 + 1295*ep^3 + 2118*ep^4 + 1964*ep^5 + 800*ep^6)*
    INT["B", 8, 19227, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(18 + 518*ep + 6026*ep^2 + 
     37123*ep^3 + 132515*ep^4 + 280029*ep^5 + 340619*ep^6 + 216408*ep^7 + 
     54144*ep^8)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
      1, 0, 0, 1, 0, 0, 0}])/(12*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^3*(1 + 8*ep)) - 
  (5*ep*(60 + 2716*ep + 56913*ep^2 + 730037*ep^3 + 6374738*ep^4 + 
     39841727*ep^5 + 182573229*ep^6 + 619044203*ep^7 + 1550554686*ep^8 + 
     2835026875*ep^9 + 3688556542*ep^10 + 3250880002*ep^11 + 
     1751694672*ep^12 + 438912000*ep^13)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((588 + 26516*ep + 555285*ep^2 + 7142143*ep^3 + 62716912*ep^4 + 
     394988969*ep^5 + 1825950351*ep^6 + 6247907155*ep^7 + 15791467710*ep^8 + 
     29128247687*ep^9 + 38227889210*ep^10 + 33989595730*ep^11 + 
     18483585744*ep^12 + 4675968000*ep^13)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  (ep*(-120 - 3292*ep - 36719*ep^2 - 214158*ep^3 - 672603*ep^4 - 
     866472*ep^5 + 1167024*ep^6 + 6348544*ep^7 + 10289120*ep^8 + 
     7811136*ep^9 + 2327040*ep^10)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 8*ep)) - 
  (5*ep*(-40 - 1116*ep - 12081*ep^2 - 60193*ep^3 - 77915*ep^4 + 654077*ep^5 + 
     3904586*ep^6 + 10006676*ep^7 + 13857166*ep^8 + 9979920*ep^9 + 
     2891520*ep^10)*INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 1, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) - 
  (18*ep^2*(1 + 3*ep)*(1 + 6*ep)*(1 + 10*ep + 20*ep^2)*
    INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/((1 + 2*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)) - 
  ((1 + 4*ep)*(-16 - 268*ep - 1059*ep^2 + 1087*ep^3 + 14638*ep^4 + 
     29628*ep^5 + 18720*ep^6)*INT["B", 10, 20339, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)*(2 + 5*ep)*(1 + 8*ep)) - 
  ((1 + ep)*(8 + 308*ep + 4931*ep^2 + 39215*ep^3 + 172228*ep^4 + 
     435128*ep^5 + 620944*ep^6 + 453888*ep^7 + 126720*ep^8)*
    INT["B", 10, 20339, 11, 0, {2, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(24*ep*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (18*ep*(1 + 3*ep)*(1 + 6*ep)*(3 + 19*ep + 37*ep^2 + 20*ep^3)*
    INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 1, 0}])/((1 + 2*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)) - 
  (10*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(4 + 43*ep + 178*ep^2 + 358*ep^3 + 
     360*ep^4 + 150*ep^5)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^2) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (180 + 9816*ep + 241459*ep^2 + 3514626*ep^3 + 33706652*ep^4 + 
     225236800*ep^5 + 1082241059*ep^6 + 3801710268*ep^7 + 9817849184*ep^8 + 
     18559603962*ep^9 + 25302818386*ep^10 + 24171733328*ep^11 + 
     15363151240*ep^12 + 5865264960*ep^13 + 1029242880*ep^14)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(72*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (12*(-1 + 2*ep)^2*(-1 + 6*ep)*(-1 - 2*ep + 25*ep^2 + 105*ep^3 + 143*ep^4 + 
     70*ep^5)*INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
      0, 1, 1, 0, 0, 0}])/(ep^2*(1 + ep)^2*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (1920 + 79184*ep + 1444690*ep^2 + 15478020*ep^3 + 108855615*ep^4 + 
     531577747*ep^5 + 1857393402*ep^6 + 4710110812*ep^7 + 8686074581*ep^8 + 
     11529154881*ep^9 + 10723009224*ep^10 + 6616777796*ep^11 + 
     2417693088*ep^12 + 390205440*ep^13)*INT["C", 8, 25317, 8, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (36*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 8*ep)*(-12 - 288*ep - 2793*ep^2 - 13384*ep^3 - 
     27789*ep^4 + 17176*ep^5 + 216674*ep^6 + 461256*ep^7 + 432940*ep^8 + 
     156960*ep^9)*INT["C", 9, 26037, 9, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
      0, 0, 1, 1, 0, 0, 0}])/(3*ep^2*(1 + ep)*(1 + 2*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(-1 + 8*ep)*(6 + 132*ep + 1167*ep^2 + 5177*ep^3 + 
     11936*ep^4 + 13090*ep^5 + 4840*ep^6)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(4 + 55*ep + 283*ep^2 + 662*ep^3 + 
     682*ep^4 + 240*ep^5)*INT["C", 9, 28069, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 
      1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)) + (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*
    (3 + 40*ep + 189*ep^2 + 400*ep^3 + 374*ep^4 + 120*ep^5)*
    INT["C", 9, 28325, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(ep*(1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 3*ep)^2*(-1 + 4*ep)*(-1 - 11*ep - 38*ep^2 - 52*ep^3 + 32*ep^4 + 
     80*ep^5)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
      1, 1, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) + (ep*(-1 + 10*ep)*(1 + 10*ep)*(144 + 4018*ep + 47260*ep^2 + 
     307717*ep^3 + 1217095*ep^4 + 3002117*ep^5 + 4526779*ep^6 + 
     3855506*ep^7 + 1493904*ep^8 + 92160*ep^9)*INT["C", 9, 131519, 9, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (4*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 10*ep)*(12 + 528*ep + 10353*ep^2 + 119532*ep^3 + 904283*ep^4 + 
     4716318*ep^5 + 17360470*ep^6 + 45396858*ep^7 + 83878102*ep^8 + 
     107906688*ep^9 + 94201976*ep^10 + 52466880*ep^11 + 14745600*ep^12)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(8*ep*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (6*(-1 + 2*ep)^2*(5 + 17*ep + 10*ep^2)*INT["C", 9, 162949, 9, 0, 
     {1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/
   ((1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((3 + 53*ep + 234*ep^2 + 300*ep^3)*INT["C", 10, 3070, 10, 0, 
     {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (6*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)) + 
  (3*ep*(-1 + 2*ep)*(1 + 3*ep)*(1 + 7*ep + 8*ep^2)*
    INT["C", 10, 28085, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 
      0, 0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)^2) + 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(3 + 9*ep + 4*ep^2)*INT["C", 10, 28389, 10, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)^2) - 
  (2*ep*(1 + 3*ep)*(-1 + 2*ep + 4*ep^2)*INT["C", 10, 32180, 10, 0, 
     {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)^2) + 
  ((18 + 474*ep + 4981*ep^2 + 27246*ep^3 + 83922*ep^4 + 145355*ep^5 + 
     130872*ep^6 + 47232*ep^7)*INT["C", 10, 132543, 10, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1}])/
   (3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((6 + 141*ep + 1345*ep^2 + 6480*ep^3 + 16634*ep^4 + 21600*ep^5 + 
     11088*ep^6)*INT["C", 11, 161205, 11, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 1, 1, 0, 0, 1}])/(12*ep*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((3 + 53*ep + 234*ep^2 + 300*ep^3)*
    INT["C", 11, 162229, 11, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 1}])/(12*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-4 - 15*ep + 13*ep^2 + 92*ep^3 + 80*ep^4)*INT["C", 12, 163253, 12, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/
   (2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(3 + 4*ep)*INT["C", 12, 163253, 13, 0, {2, 0, 1, 0, 1, 1, 0, 1, 
      1, 0, 1, 1, 1, 1, 1, 0, 0, 1}])/(3*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-21540 - 1302300*ep - 32629395*ep^2 - 429706683*ep^3 - 2888274942*ep^4 - 
     3611434646*ep^5 + 94194104018*ep^6 + 743712466468*ep^7 + 
     3020847787826*ep^8 + 26007942048028*ep^9 + 349006995987137*ep^10 + 
     2953171096960609*ep^11 + 15151808884968386*ep^12 + 
     43793233639706206*ep^13 + 18729978673922732*ep^14 - 
     456465131628459170*ep^15 - 2352480658414386298*ep^16 - 
     6381114506066376464*ep^17 - 9698325088840907140*ep^18 - 
     2384680457180325920*ep^19 + 27711531536217128768*ep^20 + 
     77643016681080012352*ep^21 + 118265181476437344320*ep^22 + 
     116430298720664453376*ep^23 + 74086991784558650880*ep^24 + 
     27867085101977647104*ep^25 + 4720886980450910208*ep^26)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(103680*ep^8*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (23120 + 1505768*ep + 39999276*ep^2 + 524145890*ep^3 + 2396401720*ep^4 - 
     27527867224*ep^5 - 516487047433*ep^6 - 3170128301338*ep^7 + 
     997163978633*ep^8 + 155383454696380*ep^9 + 1147884780436090*ep^10 + 
     3342000878002840*ep^11 - 6681893605064260*ep^12 - 
     107384584309964974*ep^13 - 489137110825235059*ep^14 - 
     1108679797346032928*ep^15 - 133658201039653013*ep^16 + 
     8569838485314845098*ep^17 + 34654592583383037294*ep^18 + 
     81226995803501377752*ep^19 + 130904225416447082768*ep^20 + 
     150278189066088593312*ep^21 + 121651513299143150112*ep^22 + 
     66274182493872491264*ep^23 + 21855579081663194112*ep^24 + 
     3301967246430251520*ep^25)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (34560*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-3600 - 99240*ep + 1337100*ep^2 + 105194712*ep^3 + 
     2275859861*ep^4 + 27624446511*ep^5 + 207952882252*ep^6 + 
     900520287612*ep^7 + 790485293508*ep^8 - 17298808469016*ep^9 - 
     126141680778982*ep^10 - 429178182052854*ep^11 - 492081233967869*ep^12 + 
     2511880561608585*ep^13 + 15854393573548062*ep^14 + 
     47834098842612162*ep^15 + 94438774267562708*ep^16 + 
     129258479708301480*ep^17 + 122080064233242832*ep^18 + 
     75956010400644672*ep^19 + 27933437985964416*ep^20 + 
     4574609389649664*ep^21)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (34560*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (520 + 35672*ep + 1117916*ep^2 + 21190475*ep^3 + 268541517*ep^4 + 
     2345105119*ep^5 + 13666729361*ep^6 + 43399289619*ep^7 - 
     43924627511*ep^8 - 1329911588079*ep^9 - 7656411471733*ep^10 - 
     23950400400646*ep^11 - 34128030520838*ep^12 + 52150890612952*ep^13 + 
     412348673606832*ep^14 + 1126378945044232*ep^15 + 
     1867668435768832*ep^16 + 2013904123462272*ep^17 + 
     1377460970596160*ep^18 + 539645252653056*ep^19 + 91062136175616*ep^20)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(5760*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (8184 + 447336*ep + 10730394*ep^2 + 146544582*ep^3 + 1206732706*ep^4 + 
     5154334793*ep^5 - 8002864756*ep^6 - 323316752677*ep^7 - 
     2915406385660*ep^8 - 15749530376086*ep^9 - 43493991302758*ep^10 + 
     84964652810960*ep^11 + 1504864893576242*ep^12 + 7243797654105269*ep^13 + 
     15669112073852144*ep^14 - 11618805519907405*ep^15 - 
     189518426630829472*ep^16 - 598389571585891312*ep^17 - 
     849871481939601520*ep^18 + 197135753118697820*ep^19 + 
     3386686304566881296*ep^20 + 7274327094411781856*ep^21 + 
     8566314194617199488*ep^22 + 6054716460396245952*ep^23 + 
     2400694529895680256*ep^24 + 406994252242323456*ep^25)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3456*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1232 + 48808*ep + 697284*ep^2 + 4352364*ep^3 + 51798771*ep^4 + 
     1567243625*ep^5 + 23699107018*ep^6 + 155308638958*ep^7 - 
     240040598874*ep^8 - 13784233092866*ep^9 - 132443202359020*ep^10 - 
     717759900657780*ep^11 - 2290975346129181*ep^12 - 
     2387165048106007*ep^13 + 16859911320318446*ep^14 + 
     110437256415641810*ep^15 + 369306349672372060*ep^16 + 
     836304575215292416*ep^17 + 1361594988753233928*ep^18 + 
     1604805162022163984*ep^19 + 1338917638248540736*ep^20 + 
     748777156890005568*ep^21 + 250542429284988288*ep^22 + 
     37556842833451008*ep^23)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (3456*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (63720 + 4911744*ep + 144633792*ep^2 + 2024880231*ep^3 + 
     9614365889*ep^4 - 114879002696*ep^5 - 2158660273069*ep^6 - 
     12869430046688*ep^7 + 10787261023769*ep^8 + 681502085782336*ep^9 + 
     4619031007152680*ep^10 + 10879137578344147*ep^11 - 
     43408821428715769*ep^12 - 458245005353219120*ep^13 - 
     1730133696488263633*ep^14 - 2618862801962611718*ep^15 + 
     5793840090860994887*ep^16 + 45392200076320363360*ep^17 + 
     138100062532344950222*ep^18 + 266780824552898253940*ep^19 + 
     354513336340485446264*ep^20 + 325096936444460206096*ep^21 + 
     197313366994093643328*ep^22 + 71386434811755278208*ep^23 + 
     11639026112563157760*ep^24)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (103680*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-10312 - 630248*ep - 
     16317186*ep^2 - 225619728*ep^3 - 1594765796*ep^4 - 1228166099*ep^5 + 
     82238238182*ep^6 + 757487108191*ep^7 + 2838944303978*ep^8 - 
     141390677954*ep^9 - 42318473390494*ep^10 - 119883063421142*ep^11 + 
     131957203371560*ep^12 + 201038615767321*ep^13 - 
     12449458504266958*ep^14 - 83647962457086101*ep^15 - 
     241509453860581054*ep^16 - 184591563634766012*ep^17 + 
     1171211985203480952*ep^18 + 5244346597891904940*ep^19 + 
     11591804317735123976*ep^20 + 16324258745188549264*ep^21 + 
     15207950705763958624*ep^22 + 9067603821589920000*ep^23 + 
     3106752329031740928*ep^24 + 454560070681939968*ep^25)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(3456*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*(488 + 9864*ep + 59736*ep^2 - 
     91175*ep^3 - 2968015*ep^4 - 16833513*ep^5 - 49004261*ep^6 - 
     80509416*ep^7 - 69424284*ep^8 - 20980912*ep^9 + 4648384*ep^10)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(96*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (15600 + 1003800*ep + 29376204*ep^2 + 516072652*ep^3 + 6022792757*ep^4 + 
     48345799564*ep^5 + 260361456324*ep^6 + 776449478116*ep^7 - 
     724839831812*ep^8 - 22654201753104*ep^9 - 141180205113018*ep^10 - 
     554966615035188*ep^11 - 1569379160095865*ep^12 - 
     3307061444647236*ep^13 - 5207368931710726*ep^14 - 
     6016014694488124*ep^15 - 4884839176460600*ep^16 - 
     2548926336305296*ep^17 - 674863563491776*ep^18 + 3810146782592*ep^19 + 
     33046762514688*ep^20)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/(11520*ep^6*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-2800 - 146284*ep - 3043960*ep^2 - 
     28265101*ep^3 - 15025963*ep^4 + 2201280388*ep^5 + 17156131696*ep^6 - 
     56577681100*ep^7 - 2116091830722*ep^8 - 20747676093484*ep^9 - 
     125301874682676*ep^10 - 533421381038669*ep^11 - 1675945372017019*ep^12 - 
     3946146908786692*ep^13 - 6949748577364124*ep^14 - 
     9003070021899202*ep^15 - 8284438310311424*ep^16 - 
     5072359465567232*ep^17 - 1807005900554960*ep^18 - 
     251641411254912*ep^19 + 16974267473664*ep^20)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(4320*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (1976 + 199568*ep + 7779648*ep^2 + 164786379*ep^3 + 2112646266*ep^4 + 
     16085876228*ep^5 + 48804673880*ep^6 - 386602601960*ep^7 - 
     6006011416096*ep^8 - 38940718642926*ep^9 - 138094563942720*ep^10 - 
     112055800791223*ep^11 + 1763359157445350*ep^12 + 
     12228195252274378*ep^13 + 47205928525021616*ep^14 + 
     127897604661368940*ep^15 + 257868795909676752*ep^16 + 
     392621629108182104*ep^17 + 448049704470852336*ep^18 + 
     372915410688044192*ep^19 + 214252348035231296*ep^20 + 
     76076466265908480*ep^21 + 12604527038969856*ep^22)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-2396 - 214520*ep - 7957103*ep^2 - 166788521*ep^3 - 2204533154*ep^4 - 
     18716449942*ep^5 - 89927522791*ep^6 + 1529716777*ep^7 + 
     3999811549449*ep^8 + 37982861060935*ep^9 + 219084638789952*ep^10 + 
     913137941608028*ep^11 + 2902094216108761*ep^12 + 
     7177546324906303*ep^13 + 13877326762529762*ep^14 + 
     20832336989180248*ep^15 + 23836364689600208*ep^16 + 
     20090520317182628*ep^17 + 11746656024060416*ep^18 + 
     4248549449010480*ep^19 + 715313856534912*ep^20)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1728*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (300 + 21812*ep + 724659*ep^2 + 14711620*ep^3 + 205242871*ep^4 + 
     2091898967*ep^5 + 16127600575*ep^6 + 95903260456*ep^7 + 
     444063305475*ep^8 + 1604150645575*ep^9 + 4499935415870*ep^10 + 
     9688480805890*ep^11 + 15681823850942*ep^12 + 18434613059400*ep^13 + 
     14832249948876*ep^14 + 7289911801432*ep^15 + 1645794773184*ep^16)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(1440*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (-7200 - 368592*ep - 8200044*ep^2 - 99806934*ep^3 - 638340680*ep^4 - 
     671766071*ep^5 + 21616801454*ep^6 + 135907615919*ep^7 - 
     315711173604*ep^8 - 8890456927521*ep^9 - 55283227369430*ep^10 - 
     139476395497949*ep^11 + 281423956257176*ep^12 + 3938210293920224*ep^13 + 
     17670454379223144*ep^14 + 49385332415879052*ep^15 + 
     95273111964305248*ep^16 + 129423015891638464*ep^17 + 
     121697989449504320*ep^18 + 75136863410674496*ep^19 + 
     27151119867473664*ep^20 + 4271155921704960*ep^21)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3456*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*
    (-1 + 5*ep)*(7760 + 565000*ep + 17818304*ep^2 + 314231694*ep^3 + 
     3210405467*ep^4 + 14594783872*ep^5 - 75655459907*ep^6 - 
     1750201661253*ep^7 - 13010337511700*ep^8 - 38597679840739*ep^9 + 
     174825042259398*ep^10 + 2781088623094689*ep^11 + 
     17926267578011603*ep^12 + 77123390899317731*ep^13 + 
     244596493794027341*ep^14 + 591263189947845562*ep^15 + 
     1099417952583458062*ep^16 + 1564668103516199780*ep^17 + 
     1674672611368801336*ep^18 + 1303821223116755568*ep^19 + 
     695965516161633088*ep^20 + 227253535120730496*ep^21 + 
     34128894353211648*ep^22)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (11520*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1268 - 45296*ep - 191275*ep^2 + 17598300*ep^3 + 456854782*ep^4 + 
     5656899052*ep^5 + 39805861058*ep^6 + 123847455580*ep^7 - 
     519128876978*ep^8 - 8769439656762*ep^9 - 56314190141721*ep^10 - 
     230225714723786*ep^11 - 644544730425752*ep^12 - 1185255015719246*ep^13 - 
     1040364303398526*ep^14 + 1254838135512186*ep^15 + 
     6258103002464144*ep^16 + 11588223965523124*ep^17 + 
     13021932016356272*ep^18 + 9242988566938992*ep^19 + 
     3838124843191296*ep^20 + 715910411801088*ep^21)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1152*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(5924 + 313260*ep + 6711191*ep^2 + 67142665*ep^3 + 
     110994674*ep^4 - 5097953486*ep^5 - 63466371506*ep^6 - 
     333792178290*ep^7 - 263343908994*ep^8 + 8129767025280*ep^9 + 
     58942625822427*ep^10 + 194389473212841*ep^11 + 169587655828346*ep^12 - 
     1430101222800802*ep^13 - 7909138692706412*ep^14 - 
     22140176713420648*ep^15 - 40016065153494518*ep^16 - 
     47969584894173556*ep^17 - 35614115175927260*ep^18 - 
     11898146866910624*ep^19 + 3369988427007600*ep^20 + 
     4476420411304320*ep^21 + 1189911677695488*ep^22)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2304*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*(4 + 95*ep + 960*ep^2 + 5348*ep^3 + 17754*ep^4 + 
     35226*ep^5 + 38858*ep^6 + 18479*ep^7)*INT["A", 7, 29769, 7, 0, 
     {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (16*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (204 + 4410*ep + 24586*ep^2 - 152744*ep^3 - 2660365*ep^4 - 
     13286647*ep^5 - 15355400*ep^6 + 144173354*ep^7 + 843468003*ep^8 + 
     2232784399*ep^9 + 3327692588*ep^10 + 2681008044*ep^11 + 897553200*ep^12)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(2304*ep^6*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-84 - 4560*ep - 110523*ep^2 - 1579416*ep^3 - 
     14768053*ep^4 - 94414924*ep^5 - 415311029*ep^6 - 1204305950*ep^7 - 
     1883584353*ep^8 + 727556970*ep^9 + 11855956378*ep^10 + 
     31037959600*ep^11 + 44685271880*ep^12 + 38165870912*ep^13 + 
     17893305696*ep^14 + 3461100480*ep^15)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-248 - 10920*ep - 165804*ep^2 + 
     3209*ep^3 + 39271810*ep^4 + 726626433*ep^5 + 7599256600*ep^6 + 
     54373158133*ep^7 + 284166913582*ep^8 + 1116845143455*ep^9 + 
     3341341394760*ep^10 + 7617524380042*ep^11 + 13119053041876*ep^12 + 
     16734631517120*ep^13 + 15261870878720*ep^14 + 9352466086912*ep^15 + 
     3418609703936*ep^16 + 554970318848*ep^17)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (240*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-8 - 352*ep - 6124*ep^2 - 
     45335*ep^3 + 70940*ep^4 + 4640927*ep^5 + 47558454*ep^6 + 
     281180165*ep^7 + 1111147454*ep^8 + 3063050319*ep^9 + 5924555660*ep^10 + 
     7883486276*ep^11 + 6860522568*ep^12 + 3501949584*ep^13 + 
     790080000*ep^14)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(48*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(58 + 4021*ep + 119470*ep^2 + 2055379*ep^3 + 
     23140891*ep^4 + 181765709*ep^5 + 1033254126*ep^6 + 4340235473*ep^7 + 
     13604068969*ep^8 + 31822929050*ep^9 + 54974612806*ep^10 + 
     68361561880*ep^11 + 58089989704*ep^12 + 30243774912*ep^13 + 
     7254432000*ep^14)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(864*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(360 + 22908*ep + 675450*ep^2 + 12328977*ep^3 + 
     156787561*ep^4 + 1479127792*ep^5 + 10734787924*ep^6 + 61186443559*ep^7 + 
     276675087007*ep^8 + 994775568928*ep^9 + 2832454231418*ep^10 + 
     6323573946812*ep^11 + 10887149113976*ep^12 + 14089724186768*ep^13 + 
     13172982263072*ep^14 + 8335496096000*ep^15 + 3162963209856*ep^16 + 
     536011130880*ep^17)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 0, 0, 0}])/(432*ep^3*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (18 + 415*ep + 3968*ep^2 + 20502*ep^3 + 62279*ep^4 + 111978*ep^5 + 
     110948*ep^6 + 46928*ep^7)*INT["A", 8, 25195, 8, 0, 
     {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (32*ep^4*(1 + 2*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-2400 - 166596*ep - 5323242*ep^2 - 
     104117966*ep^3 - 1397016495*ep^4 - 13646223846*ep^5 - 
     100415442648*ep^6 - 567611756969*ep^7 - 2487550581715*ep^8 - 
     8453587258538*ep^9 - 22052429340700*ep^10 - 43024140585695*ep^11 - 
     59094951039396*ep^12 - 47680015934710*ep^13 - 756682339244*ep^14 + 
     50808984239824*ep^15 + 63115713197440*ep^16 + 35803054526144*ep^17 + 
     8232825944448*ep^18)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 
      0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(1440*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((-8400 - 600552*ep - 19731276*ep^2 - 396455476*ep^3 - 5462570647*ep^4 - 
     54798062547*ep^5 - 414292213203*ep^6 - 2407968975079*ep^7 - 
     10861908933063*ep^8 - 38030924046471*ep^9 - 102227938884021*ep^10 - 
     204801284898285*ep^11 - 283540997279842*ep^12 - 204865847816702*ep^13 + 
     112030655289012*ep^14 + 515904024991720*ep^15 + 689247614099728*ep^16 + 
     510325505433408*ep^17 + 208339539551104*ep^18 + 36464587589376*ep^19)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(720*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 5*ep)*(-1 + 6*ep)*
    (-8 + 40*ep + 4828*ep^2 + 74726*ep^3 + 579819*ep^4 + 2734799*ep^5 + 
     8385321*ep^6 + 16960267*ep^7 + 21971808*ep^8 + 16514136*ep^9 + 
     5391160*ep^10)*INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 1, 0, 0, 0}])/(576*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 8*ep)*(16 + 876*ep + 21760*ep^2 + 323799*ep^3 + 3211717*ep^4 + 
     22362067*ep^5 + 112115453*ep^6 + 408530854*ep^7 + 1078112594*ep^8 + 
     2026620600*ep^9 + 2623285904*ep^10 + 2196725792*ep^11 + 
     1052951712*ep^12 + 213018368*ep^13)*INT["A", 9, 27339, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (30*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*ep*(3 + 62*ep + 526*ep^2 + 2209*ep^3 + 4686*ep^4 + 4512*ep^5 + 
     1280*ep^6)*INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/(4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  (5*(4 + 80*ep + 646*ep^2 + 2719*ep^3 + 6473*ep^4 + 8532*ep^5 + 4976*ep^6)*
    INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(8*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (3*(2 + 27*ep + 144*ep^2 + 331*ep^3 + 272*ep^4)*INT["A", 10, 30155, 10, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (4*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-388 - 19482*ep - 395221*ep^2 - 
     4052125*ep^3 - 18520453*ep^4 + 37599077*ep^5 + 1069820484*ep^6 + 
     7213975312*ep^7 + 28040982692*ep^8 + 70379767688*ep^9 + 
     115828418336*ep^10 + 120776635040*ep^11 + 72246083264*ep^12 + 
     18793191168*ep^13)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1152*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-388 - 19090*ep - 378009*ep^2 - 3713091*ep^3 - 14543691*ep^4 + 
     68640099*ep^5 + 1240052938*ep^6 + 7886791164*ep^7 + 29968581460*ep^8 + 
     74338729616*ep^9 + 121488139552*ep^10 + 126101576480*ep^11 + 
     75199115008*ep^12 + 19522162944*ep^13)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(388 + 16358*ep + 237571*ep^2 + 855876*ep^3 - 13940928*ep^4 - 
     179283402*ep^5 - 665428663*ep^6 + 2187875192*ep^7 + 33988761716*ep^8 + 
     168763652172*ep^9 + 481849756728*ep^10 + 860363346432*ep^11 + 
     949165047648*ep^12 + 591573873728*ep^13 + 158677178112*ep^14)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1152*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (28 + 2536*ep + 96293*ep^2 + 2117958*ep^3 + 30813111*ep^4 + 
     318247630*ep^5 + 2434885304*ep^6 + 14179508023*ep^7 + 63962173653*ep^8 + 
     225887086850*ep^9 + 627578509525*ep^10 + 1370072773025*ep^11 + 
     2330082805626*ep^12 + 3028863768370*ep^13 + 2906207399212*ep^14 + 
     1935392196328*ep^15 + 796113231920*ep^16 + 152094289152*ep^17)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (54 + 2796*ep + 64866*ep^2 + 892641*ep^3 + 8127971*ep^4 + 51692729*ep^5 + 
     236069541*ep^6 + 782864880*ep^7 + 1881708126*ep^8 + 3228459672*ep^9 + 
     3826279672*ep^10 + 2945683888*ep^11 + 1304071968*ep^12 + 
     244344192*ep^13)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 0, 0}])/(12*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(10 + 285*ep + 3203*ep^2 + 18405*ep^3 + 
     59121*ep^4 + 108754*ep^5 + 112344*ep^6 + 60296*ep^7 + 12432*ep^8)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(48*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (18 + 556*ep + 7315*ep^2 + 53651*ep^3 + 240359*ep^4 + 674340*ep^5 + 
     1157712*ep^6 + 1111800*ep^7 + 456480*ep^8)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-84 - 4264*ep - 85173*ep^2 - 656735*ep^3 + 4710122*ep^4 + 
     176509696*ep^5 + 2241006314*ep^6 + 17896052860*ep^7 + 
     101256719416*ep^8 + 424504875304*ep^9 + 1343233700309*ep^10 + 
     3221141543189*ep^11 + 5812963333720*ep^12 + 7747729824294*ep^13 + 
     7368471784592*ep^14 + 4706870330056*ep^15 + 1799851908320*ep^16 + 
     310068087936*ep^17)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-36 - 945*ep - 6201*ep^2 + 67120*ep^3 + 1516954*ep^4 + 12875388*ep^5 + 
     64095768*ep^6 + 205083240*ep^7 + 428567136*ep^8 + 567659552*ep^9 + 
     434021120*ep^10 + 146383104*ep^11)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (216*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (96 + 4976*ep + 116620*ep^2 + 1642026*ep^3 + 15557352*ep^4 + 
     105214955*ep^5 + 525489906*ep^6 + 1976619350*ep^7 + 5654909492*ep^8 + 
     12328036575*ep^9 + 20360604966*ep^10 + 25096775542*ep^11 + 
     22448368872*ep^12 + 13843039784*ep^13 + 5307399072*ep^14 + 
     963456768*ep^15)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(288*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (9*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (6 + 101*ep + 698*ep^2 + 2565*ep^3 + 5326*ep^4 + 5940*ep^5 + 2768*ep^6)*
    INT["B", 8, 19227, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(4*ep^3*(1 + 2*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 59*ep + 704*ep^2 + 4474*ep^3 + 16410*ep^4 + 
     34907*ep^5 + 40529*ep^6 + 21415*ep^7 + 2670*ep^8)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(96*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (5*(20 + 670*ep + 9781*ep^2 + 81833*ep^3 + 433471*ep^4 + 
     1514561*ep^5 + 3524544*ep^6 + 5374624*ep^7 + 5106112*ep^8 + 
     2686464*ep^9 + 570112*ep^10)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  (5*(14 + 358*ep + 3986*ep^2 + 25433*ep^3 + 102973*ep^4 + 275949*ep^5 + 
     492048*ep^6 + 564222*ep^7 + 375910*ep^8 + 109104*ep^9)*
    INT["B", 9, 4051, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)) - (5*(-4 - 110*ep - 1055*ep^2 - 2594*ep^3 + 28548*ep^4 + 
     285984*ep^5 + 1212105*ep^6 + 2908718*ep^7 + 4069864*ep^8 + 
     3077096*ep^9 + 960896*ep^10)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  (5*(12 + 728*ep + 20779*ep^2 + 370341*ep^3 + 4598726*ep^4 + 41950890*ep^5 + 
     288724256*ep^6 + 1517232262*ep^7 + 6102401215*ep^8 + 18691244267*ep^9 + 
     43057111516*ep^10 + 72990284820*ep^11 + 87855658936*ep^12 + 
     70669421100*ep^13 + 33863327752*ep^14 + 7262699584*ep^15)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(8*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((132 + 8000*ep + 228185*ep^2 + 4066989*ep^3 + 50547368*ep^4 + 
     461908752*ep^5 + 3186693236*ep^6 + 16793735832*ep^7 + 67757201407*ep^8 + 
     208223199275*ep^9 + 481322140552*ep^10 + 818904841260*ep^11 + 
     989524354432*ep^12 + 799345762492*ep^13 + 384848102856*ep^14 + 
     82978274368*ep^15)*INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(48*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((6 + 177*ep + 2118*ep^2 + 13475*ep^3 + 49558*ep^4 + 105996*ep^5 + 
     122792*ep^6 + 59776*ep^7)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(18 + 717*ep + 12693*ep^2 + 131501*ep^3 + 884197*ep^4 + 
     4046214*ep^5 + 12850142*ep^6 + 28322258*ep^7 + 42492044*ep^8 + 
     41416800*ep^9 + 23702848*ep^10 + 6081152*ep^11)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(48*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  (5*(24 + 1124*ep + 23262*ep^2 + 282087*ep^3 + 2236811*ep^4 + 
     12234803*ep^5 + 47365811*ep^6 + 130761640*ep^7 + 255217842*ep^8 + 
     342595332*ep^9 + 298741456*ep^10 + 150474352*ep^11 + 32457952*ep^12)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(4*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (25*(-1 + 2*ep)*(1 + 4*ep)*(2 + 29*ep + 145*ep^2 + 311*ep^3 + 253*ep^4)*
    INT["B", 9, 19385, 9, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(8*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 6*ep)*(4 + 99*ep + 994*ep^2 + 5169*ep^3 + 14690*ep^4 + 
     21736*ep^5 + 13200*ep^6)*INT["B", 9, 19417, 9, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 6*ep)*(4 + 99*ep + 994*ep^2 + 5169*ep^3 + 14690*ep^4 + 
     21736*ep^5 + 13200*ep^6)*INT["B", 9, 20281, 9, 0, 
     {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(44 + 1196*ep + 14134*ep^2 + 95493*ep^3 + 407129*ep^4 + 1136555*ep^5 + 
     2075969*ep^6 + 2386820*ep^7 + 1560884*ep^8 + 439536*ep^9)*
    INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(8*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  (5*(12 + 246*ep + 2027*ep^2 + 8838*ep^3 + 22269*ep^4 + 32736*ep^5 + 
     26228*ep^6 + 8896*ep^7)*INT["B", 9, 20433, 9, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (16*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((4 + 77*ep + 594*ep^2 + 2415*ep^3 + 5934*ep^4 + 9624*ep^5 + 9760*ep^6 + 
     4416*ep^7)*INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 6*ep)) + 
  ((4 + 59*ep + 330*ep^2 + 935*ep^3 + 1464*ep^4 + 1152*ep^5 + 288*ep^6)*
    INT["B", 10, 4059, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0}])/(48*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 4*ep)^2*(4 + 27*ep + 64*ep^2 + 56*ep^3)*INT["B", 10, 8147, 10, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (16*ep*(1 + 2*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  ((6 + 183*ep + 2260*ep^2 + 14985*ep^3 + 58184*ep^4 + 132646*ep^5 + 
     164316*ep^6 + 85232*ep^7)*INT["B", 10, 18395, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (48*ep^3*(1 + 2*ep)*(1 + 3*ep)*(2 + 5*ep)*(1 + 8*ep)) - 
  ((1 + ep)*(6 + 171*ep + 1954*ep^2 + 11880*ep^3 + 41831*ep^4 + 85666*ep^5 + 
     94872*ep^6 + 44024*ep^7)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (48*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((1 + 4*ep)^2*(12 + 342*ep + 3860*ep^2 + 22963*ep^3 + 
     78734*ep^4 + 156505*ep^5 + 167420*ep^6 + 74416*ep^7)*
    INT["B", 10, 18395, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(48*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(1 + 3*ep)*(1 + 4*ep)*
    INT["B", 10, 19419, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 
      0, 0, 0}])/(8*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (3*(1 + 3*ep)*(1 + 4*ep)*INT["B", 10, 20283, 10, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (8*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (9*(2 + 28*ep + 151*ep^2 + 413*ep^3 + 598*ep^4 + 376*ep^5)*
    INT["B", 10, 20315, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(4*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-2 - 26*ep - 79*ep^2 + 97*ep^3 + 602*ep^4 + 480*ep^5)*
    INT["B", 10, 20435, 10, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(24*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)) + 
  (9*(2 + 28*ep + 151*ep^2 + 413*ep^3 + 598*ep^4 + 376*ep^5)*
    INT["B", 10, 83803, 10, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 1, 0}])/(4*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((1 + 4*ep)*(6 + 53*ep + 157*ep^2 + 152*ep^3)*INT["B", 11, 20473, 11, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(346 + 12169*ep + 192544*ep^2 + 
     1811964*ep^3 + 11270662*ep^4 + 48600848*ep^5 + 147976035*ep^6 + 
     317420767*ep^7 + 468961893*ep^8 + 452966528*ep^9 + 255885348*ep^10 + 
     63209952*ep^11)*INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(288*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(12 + 638*ep + 15056*ep^2 + 208993*ep^3 + 
     1904192*ep^4 + 12021626*ep^5 + 54063520*ep^6 + 175178297*ep^7 + 
     408471094*ep^8 + 676141940*ep^9 + 771793960*ep^10 + 575929552*ep^11 + 
     253190912*ep^12 + 50256320*ep^13)*INT["C", 8, 25049, 8, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (2*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(-34 - 1035*ep - 13608*ep^2 - 
     98758*ep^3 - 402548*ep^4 - 641517*ep^5 + 2149113*ep^6 + 15637455*ep^7 + 
     43609493*ep^8 + 66804139*ep^9 + 54727288*ep^10 + 18491100*ep^11)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 8*ep)*(2 + 49*ep + 481*ep^2 + 2413*ep^3 + 6634*ep^4 + 
     9658*ep^5 + 5912*ep^6)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (4*ep^2*(1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(2 + 27*ep + 143*ep^2 + 380*ep^3 + 
     502*ep^4 + 264*ep^5)*INT["C", 9, 28069, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 
      1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(8*ep^2*(1 + 2*ep)^3*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(-10 - 489*ep - 10434*ep^2 - 128573*ep^3 - 1018728*ep^4 - 
     5457888*ep^5 - 20192022*ep^6 - 51571480*ep^7 - 88919244*ep^8 - 
     97970096*ep^9 - 61042080*ep^10 - 15170752*ep^11 + 825280*ep^12)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(4*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 10*ep)*(1 + 10*ep)*(2 + 65*ep + 863*ep^2 + 6261*ep^3 + 27489*ep^4 + 
     75354*ep^5 + 126631*ep^6 + 120442*ep^7 + 52663*ep^8 + 5166*ep^9)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(32*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 10*ep)*(6 + 213*ep + 3297*ep^2 + 29409*ep^3 + 167671*ep^4 + 
     637931*ep^5 + 1636044*ep^6 + 2779885*ep^7 + 2974436*ep^8 + 
     1801236*ep^9 + 478560*ep^10)*INT["C", 9, 131823, 9, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (32*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 9*ep + 12*ep^2)*
    INT["C", 10, 28085, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 
      0, 0, 0}])/(8*ep*(1 + 2*ep)^2*(1 + 4*ep)) + 
  ((2 + 89*ep + 1685*ep^2 + 17872*ep^3 + 117519*ep^4 + 499726*ep^5 + 
     1386837*ep^6 + 2463250*ep^7 + 2642972*ep^8 + 1500496*ep^9 + 
     315408*ep^10)*INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(24*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((1 + 4*ep)*(6 + 217*ep + 3266*ep^2 + 27023*ep^3 + 135922*ep^4 + 
     431396*ep^5 + 861954*ep^6 + 1037412*ep^7 + 669744*ep^8 + 168544*ep^9)*
    INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(12*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (ep*INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      1, 0, 0, 0}])/(2*(1 + 4*ep)) + 
  ((4 + 65*ep + 429*ep^2 + 1510*ep^3 + 3089*ep^4 + 3501*ep^5 + 1674*ep^6)*
    INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 0, 1}])/(24*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(90 + 2325*ep + 26014*ep^2 + 
     164797*ep^3 + 645968*ep^4 + 1604810*ep^5 + 2475804*ep^6 + 2184936*ep^7 + 
     854352*ep^8)*INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(144*ep^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) - (5*(-1 + 2*ep)*(-1 + 8*ep)*
    (6 + 103*ep + 669*ep^2 + 2066*ep^3 + 3070*ep^4 + 1804*ep^5)*
    INT["D", 9, 6621, 9, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(16*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 10*ep)*(9 + 333*ep + 4823*ep^2 + 36654*ep^3 + 
     162610*ep^4 + 437888*ep^5 + 710472*ep^6 + 647200*ep^7 + 259200*ep^8)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(12*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((2 + 57*ep + 561*ep^2 + 2590*ep^3 + 6050*ep^4 + 
     6804*ep^5 + 2808*ep^6)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 4*ep)*(2 + 49*ep + 455*ep^2 + 2065*ep^3 + 4801*ep^4 + 5340*ep^5 + 
     2136*ep^6)*INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(24*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-2 - 31*ep - 60*ep^2 + 1492*ep^3 + 12051*ep^4 + 39700*ep^5 + 64886*ep^6 + 
     50000*ep^7 + 13656*ep^8)*INT["D", 10, 6137, 10, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((2 + 53*ep + 625*ep^2 + 4419*ep^3 + 20621*ep^4 + 
     63186*ep^5 + 118998*ep^6 + 121576*ep^7 + 50248*ep^8)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(12*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 11*ep + 18*ep^2)*INT["D", 10, 7645, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (8*ep*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((3 + 51*ep + 304*ep^2 + 774*ep^3 + 740*ep^4)*INT["D", 10, 22513, 10, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 8*ep)) + 
  ((2 + 7*ep)*(3 + 45*ep + 236*ep^2 + 538*ep^3 + 452*ep^4)*
    INT["D", 11, 22521, 11, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((1 + 4*ep)^2*INT["D", 11, 27503, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(6*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)^2*INT["D", 11, 27503, 12, 0, 
     {1, 2, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (12*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)^2*INT["D", 11, 27575, 12, 0, 
     {2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (8*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 3*ep)*(1 + 4*ep)*(1 + 4*ep + 6*ep^2)*INT["D", 11, 27579, 11, 0, 
     {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (4*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)^2*INT["D", 12, 27583, 12, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (4*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)^2*INT["D", 12, 27583, 13, 0, 
     {2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (12*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-85248 - 4596096*ep - 108323904*ep^2 - 1404147056*ep^3 - 
      9747813664*ep^4 - 17386991816*ep^5 + 252405278068*ep^6 + 
      1480531610311*ep^7 - 6422205629651*ep^8 - 89592464998997*ep^9 - 
      30935083820819*ep^10 + 4560054597116752*ep^11 + 
      34485173330915548*ep^12 + 102955383350320990*ep^13 - 
      106474526112332402*ep^14 - 2232710899768301585*ep^15 - 
      9390741592832403827*ep^16 - 18105146694218661689*ep^17 + 
      6571313337420471145*ep^18 + 153659924418619817146*ep^19 + 
      519545095240255033786*ep^20 + 1061211666469674911688*ep^21 + 
      1502181626017735609400*ep^22 + 1517635587577514908512*ep^23 + 
      1083121898536367830656*ep^24 + 523702948748825502720*ep^25 + 
      157116307563875008512*ep^26 + 24118484310040043520*ep^27 + 
      1025143547904000000*ep^28)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (15552*ep^8*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-14736 - 1031280*ep - 30048104*ep^2 - 471709536*ep^3 - 
     4052586205*ep^4 - 12052386997*ep^5 + 123944688080*ep^6 + 
     1617634458965*ep^7 + 6960550921591*ep^8 - 8168116019696*ep^9 - 
     248981781626616*ep^10 - 1220063315356650*ep^11 - 
     1346504653870759*ep^12 + 15174351883774139*ep^13 + 
     97787985873747784*ep^14 + 286146273472719145*ep^15 + 
     348785624835973989*ep^16 - 628719751255086486*ep^17 - 
     3995874068356072216*ep^18 - 9745919131714915060*ep^19 - 
     14699880569650752072*ep^20 - 14450183722196925392*ep^21 - 
     8622269878271705888*ep^22 - 2083565604104572544*ep^23 + 
     859625990601649152*ep^24 + 757550237581435392*ep^25 + 
     162721198080000000*ep^26)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (5184*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (6480 + 304992*ep + 4665144*ep^2 - 14697416*ep^3 - 1645030147*ep^4 - 
     29285076492*ep^5 - 289171352688*ep^6 - 1732506598874*ep^7 - 
     4968890050730*ep^8 + 14672888405344*ep^9 + 256250954734888*ep^10 + 
     1600760453430808*ep^11 + 6589202236355217*ep^12 + 
     19906150172603952*ep^13 + 45727424911128056*ep^14 + 
     80692860610103290*ep^15 + 108936443264875188*ep^16 + 
     110661795288680396*ep^17 + 81935804614929264*ep^18 + 
     41799363757757024*ep^19 + 13219938183643968*ep^20 + 
     2030517564264576*ep^21 + 44817829061760*ep^22)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2592*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (936 + 71484*ep + 2419002*ep^2 + 47523869*ep^3 + 594288543*ep^4 + 
     4785892511*ep^5 + 22096837073*ep^6 + 10250867643*ep^7 - 
     686556939591*ep^8 - 5860495837891*ep^9 - 28400444557059*ep^10 - 
     93539681834848*ep^11 - 216962933349112*ep^12 - 347574839425392*ep^13 - 
     349527427694928*ep^14 - 135916848600928*ep^15 + 158838453051264*ep^16 + 
     287576588563328*ep^17 + 203353625080832*ep^18 + 74063014539264*ep^19 + 
     12285749698560*ep^20)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(2592*ep^7*(1 + ep)*(1 + 2*ep)^4*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-82656 - 4252224*ep - 96436008*ep^2 - 1223709892*ep^3 - 
     8604521472*ep^4 - 17276928187*ep^5 + 273285300682*ep^6 + 
     2955671968134*ep^7 + 12519362040278*ep^8 + 2779229762353*ep^9 - 
     247506828151308*ep^10 - 1283410446495862*ep^11 - 
     2263972642341836*ep^12 + 5611214968152003*ep^13 + 
     41010024691511726*ep^14 + 86491486202582806*ep^15 - 
     23066611211709846*ep^16 - 576817251260283937*ep^17 - 
     1478474675501619668*ep^18 - 1571590614712584402*ep^19 + 
     820830536575123004*ep^20 + 5753897453825694872*ep^21 + 
     10496918664041050368*ep^22 + 11740363107133026816*ep^23 + 
     8929027434037019328*ep^24 + 4573484230046411520*ep^25 + 
     1433916386252817408*ep^26 + 207469527552000000*ep^27)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(1296*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(10752 + 604800*ep + 14637880*ep^2 + 197065596*ep^3 + 
     1573370582*ep^4 + 7194665089*ep^5 + 16116554203*ep^6 + 8955413908*ep^7 - 
     374018021210*ep^8 - 10100307954936*ep^9 - 121059045750136*ep^10 - 
     816931039981370*ep^11 - 3248219909575172*ep^12 - 
     5815949725023053*ep^13 + 13686886468026613*ep^14 + 
     135070745023439082*ep^15 + 503664229475640584*ep^16 + 
     1202645102283015988*ep^17 + 2011316607966596272*ep^18 + 
     2394371790707540560*ep^19 + 1992526352130422592*ep^20 + 
     1100405959216475904*ep^21 + 360741731505659136*ep^22 + 
     52688826971329536*ep^23)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (1296*ep^7*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-61776 - 2077056*ep - 
     12261432*ep^2 + 412583168*ep^3 + 7634396427*ep^4 + 22895166688*ep^5 - 
     659574528766*ep^6 - 8489704292378*ep^7 - 29214712765939*ep^8 + 
     235944308995510*ep^9 + 3140914797914468*ep^10 + 
     14155613950898152*ep^11 + 5115407865080585*ep^12 - 
     284529464082484508*ep^13 - 1665234404224392178*ep^14 - 
     4414185687160009490*ep^15 - 1645702943218357177*ep^16 + 
     33440038552705016758*ep^17 + 147236076792800331284*ep^18 + 
     359468833504910262724*ep^19 + 591658202397845615480*ep^20 + 
     683514074884458369104*ep^21 + 549361369562661226016*ep^22 + 
     293117509872781420416*ep^23 + 93235058344127877120*ep^24 + 
     13328969042803852800*ep^25)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (15552*ep^7*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-86304 - 4407984*ep - 97170328*ep^2 - 1165958444*ep^3 - 
     7349250884*ep^4 - 7000644134*ep^5 + 289316215539*ep^6 + 
     2668316492561*ep^7 + 11796112354566*ep^8 + 24618566887992*ep^9 - 
     22201530858282*ep^10 - 447938164795958*ep^11 - 3259363643859696*ep^12 - 
     19742573170707754*ep^13 - 84837296087479197*ep^14 - 
     204695374051268007*ep^15 + 32028066718833282*ep^16 + 
     2409916321118517400*ep^17 + 10669750857761846724*ep^18 + 
     28047324776135263856*ep^19 + 51164101020697021060*ep^20 + 
     67356242916560279576*ep^21 + 64055338472938097648*ep^22 + 
     42944376357306762912*ep^23 + 19211234466102356736*ep^24 + 
     5122291456177449984*ep^25 + 610943169229019136*ep^26)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*
    (480 + 8616*ep + 50918*ep^2 + 15293*ep^3 - 1261355*ep^4 - 7021326*ep^5 - 
     18827226*ep^6 - 27143775*ep^7 - 14971655*ep^8 + 14473300*ep^9 + 
     29156318*ep^10 + 14694492*ep^11)*INT["A", 7, 4510, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0}])/
   (18*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-84240 - 5141520*ep - 144115656*ep^2 - 2448246688*ep^3 - 
     27893288321*ep^4 - 220754895251*ep^5 - 1186279832755*ep^6 - 
     3620849947073*ep^7 + 2391423224985*ep^8 + 99492521847973*ep^9 + 
     647041808948141*ep^10 + 2659795420691773*ep^11 + 
     7973108821316680*ep^12 + 18190619545259066*ep^13 + 
     31991085295545954*ep^14 + 43261734247993176*ep^15 + 
     44344188158465532*ep^16 + 33504144672282832*ep^17 + 
     17778988788300576*ep^18 + 6077595036566592*ep^19 + 
     1120679825474304*ep^20 + 66720072366720*ep^21)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(2592*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-7560 - 402072*ep - 9736174*ep^2 - 142395462*ep^3 - 1405904138*ep^4 - 
     9912550883*ep^5 - 51433962569*ep^6 - 199169909055*ep^7 - 
     576224905067*ep^8 - 1229477743212*ep^9 - 1867739427022*ep^10 - 
     1848798319630*ep^11 - 851953556860*ep^12 + 426532993392*ep^13 + 
     920370882240*ep^14 + 559744083072*ep^15 + 127125936000*ep^16)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(324*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(3984 + 161520*ep + 1526296*ep^2 - 
     38150008*ep^3 - 1324292239*ep^4 - 18812783505*ep^5 - 151495831964*ep^6 - 
     596501307532*ep^7 + 1410676204046*ep^8 + 38532618432350*ep^9 + 
     303050905261228*ep^10 + 1534367829387760*ep^11 + 
     5658560214102817*ep^12 + 15841639449447091*ep^13 + 
     34164909975913584*ep^14 + 56814949573558268*ep^15 + 
     72174797402901000*ep^16 + 68639157483536360*ep^17 + 
     47179943111346736*ep^18 + 22059318794319552*ep^19 + 
     6249912373504512*ep^20 + 805015603090944*ep^21)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(324*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-2 + 5*ep)*(-7368 - 418140*ep - 9925426*ep^2 - 
     124126369*ep^3 - 793173171*ep^4 - 1237468676*ep^5 + 11189354214*ep^6 - 
     61167561552*ep^7 - 2139185699996*ep^8 - 17157916132674*ep^9 - 
     57720528982740*ep^10 + 71504568843025*ep^11 + 1718507937565527*ep^12 + 
     9006489186713346*ep^13 + 26933666803690768*ep^14 + 
     47267931383167104*ep^15 + 28089426552750864*ep^16 - 
     88601176254449024*ep^17 - 290142966252512064*ep^18 - 
     437583256506514560*ep^19 - 391167268748072704*ep^20 - 
     198724061670711296*ep^21 - 39331041027631104*ep^22 + 
     8699406287855616*ep^23 + 4068029952000000*ep^24)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(8400 + 714624*ep + 
     23869016*ep^2 + 428275216*ep^3 + 4459937501*ep^4 + 23750834036*ep^5 - 
     18744783896*ep^6 - 1380463388572*ep^7 - 11418322996266*ep^8 - 
     47587604162012*ep^9 - 61903048086404*ep^10 + 515576695346484*ep^11 + 
     4029369036514045*ep^12 + 15937979807685016*ep^13 + 
     42695358208183228*ep^14 + 82836919887799432*ep^15 + 
     118299625990447080*ep^16 + 123351491999985952*ep^17 + 
     91241958873986080*ep^18 + 45207713046991872*ep^19 + 
     13383124856246016*ep^20 + 1775100419453952*ep^21)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-990 - 39959*ep - 699286*ep^2 - 
     6947473*ep^3 - 42862588*ep^4 - 166841593*ep^5 - 382896520*ep^6 - 
     337635229*ep^7 + 703485292*ep^8 + 2671829302*ep^9 + 3706879876*ep^10 + 
     2478035152*ep^11 + 646737856*ep^12)*INT["A", 7, 13453, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (432*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-360 - 18860*ep - 419386*ep^2 - 
     5112349*ep^3 - 35495995*ep^4 - 110622426*ep^5 + 312116088*ep^6 + 
     5165865175*ep^7 + 27602140165*ep^8 + 88257950716*ep^9 + 
     184926320488*ep^10 + 255301656144*ep^11 + 222539079960*ep^12 + 
     109836997600*ep^13 + 22964717760*ep^14)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (216*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-32400 - 1133352*ep - 16153248*ep^2 - 
     119273890*ep^3 - 478991433*ep^4 - 851968034*ep^5 + 4244138317*ep^6 + 
     61059615502*ep^7 + 177792507369*ep^8 - 2434895166886*ep^9 - 
     26573441466705*ep^10 - 98440344054812*ep^11 + 48643508101348*ep^12 + 
     2104839863205244*ep^13 + 10529347402319472*ep^14 + 
     30223578892265156*ep^15 + 57836047600022688*ep^16 + 
     76646304161262208*ep^17 + 70250812073738944*ep^18 + 
     43261642972533184*ep^19 + 16813182898530048*ep^20 + 
     3641510094382080*ep^21 + 325442396160000*ep^22)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(1296*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (2328 + 145508*ep + 3928506*ep^2 + 58946631*ep^3 + 504983320*ep^4 + 
     1796473416*ep^5 - 10540344140*ep^6 - 173218551142*ep^7 - 
     918224984638*ep^8 - 533014958300*ep^9 + 26286166606462*ep^10 + 
     215226206963315*ep^11 + 997889155816526*ep^12 + 3196037497418804*ep^13 + 
     7456157413586260*ep^14 + 12825797172283640*ep^15 + 
     16112011343796880*ep^16 + 14350783359494944*ep^17 + 
     8552577390032256*ep^18 + 3039835507430400*ep^19 + 482506664154624*ep^20)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^7*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-11760 - 424504*ep - 3415108*ep^2 + 85115406*ep^3 + 2508277516*ep^4 + 
     30363943912*ep^5 + 200987402829*ep^6 + 558230996736*ep^7 - 
     2442738494607*ep^8 - 33324088292354*ep^9 - 162581549013952*ep^10 - 
     354212212881178*ep^11 + 526124266285090*ep^12 + 7251570485348752*ep^13 + 
     30409204245976753*ep^14 + 81306430385908400*ep^15 + 
     155460567497469633*ep^16 + 219983935949868306*ep^17 + 
     232026957788001350*ep^18 + 180985413079814796*ep^19 + 
     102183269834334288*ep^20 + 40016562885330048*ep^21 + 
     9902763632441088*ep^22 + 1186508736000000*ep^23)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(864*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(37104 + 1253928*ep + 7028348*ep^2 - 321152922*ep^3 - 
     7740863818*ep^4 - 79936812240*ep^5 - 388081163745*ep^6 + 
     240320095425*ep^7 + 15942873700531*ep^8 + 100903594142831*ep^9 + 
     237963774018454*ep^10 - 614255092459726*ep^11 - 6771102826072720*ep^12 - 
     23424082387788202*ep^13 - 29663359535887149*ep^14 + 
     81677229510851557*ep^15 + 516762431135512443*ep^16 + 
     1391586675792253795*ep^17 + 2411758633630256620*ep^18 + 
     2907418991277373618*ep^19 + 2468539651823105100*ep^20 + 
     1448620805162102928*ep^21 + 559588829133347712*ep^22 + 
     128665558160517888*ep^23 + 13560099840000000*ep^24)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-612 - 27162*ep - 510758*ep^2 - 5136855*ep^3 - 26196584*ep^4 - 
     2215974*ep^5 + 989487802*ep^6 + 7991164832*ep^7 + 36524522504*ep^8 + 
     112310658118*ep^9 + 243149871560*ep^10 + 372503403483*ep^11 + 
     395017539272*ep^12 + 274359322582*ep^13 + 110947583040*ep^14 + 
     19454849504*ep^15 + 158321664*ep^16)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (864*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(360 + 18288*ep + 420994*ep^2 + 5817196*ep^3 + 
     53845177*ep^4 + 352758968*ep^5 + 1684769788*ep^6 + 5951996634*ep^7 + 
     15613414289*ep^8 + 30239175182*ep^9 + 42548171972*ep^10 + 
     42198517672*ep^11 + 27946751840*ep^12 + 11117076960*ep^13 + 
     2022477120*ep^14)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1368 + 81900*ep + 2258338*ep^2 + 38095089*ep^3 + 440082322*ep^4 + 
     3691299341*ep^5 + 23245913262*ep^6 + 112050853519*ep^7 + 
     417480674094*ep^8 + 1205096795067*ep^9 + 2682779483096*ep^10 + 
     4550482112908*ep^11 + 5753812668096*ep^12 + 5229838669952*ep^13 + 
     3212034155264*ep^14 + 1185696265344*ep^15 + 196934008320*ep^16)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(54*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-72 - 996*ep + 67650*ep^2 + 
     2770925*ep^3 + 50698344*ep^4 + 577941941*ep^5 + 4563109078*ep^6 + 
     26226916551*ep^7 + 112596811928*ep^8 + 365362713975*ep^9 + 
     897430693632*ep^10 + 1655299104580*ep^11 + 2249589200144*ep^12 + 
     2176338754944*ep^13 + 1410484363360*ep^14 + 544877784256*ep^15 + 
     93836812800*ep^16)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(108*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)^2*(24 - 4404*ep - 235706*ep^2 - 
     5128859*ep^3 - 64046173*ep^4 - 511573266*ep^5 - 2692544428*ep^6 - 
     8932359091*ep^7 - 13811052633*ep^8 + 25242340244*ep^9 + 
     211801744564*ep^10 + 624102081936*ep^11 + 1100322638368*ep^12 + 
     1233990598144*ep^13 + 849353264384*ep^14 + 316380205056*ep^15 + 
     44836565760*ep^16)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(648*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)*(-3240 - 139860*ep - 
     2614638*ep^2 - 27189811*ep^3 - 161376590*ep^4 - 387564848*ep^5 + 
     1964507946*ep^6 + 24120037047*ep^7 + 125272315694*ep^8 + 
     422329544332*ep^9 + 1009424009216*ep^10 + 1754315090432*ep^11 + 
     2212577692896*ep^12 + 1977708235200*ep^13 + 1189130917888*ep^14 + 
     431782272768*ep^15 + 71682259968*ep^16)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (324*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*(40 + 1290*ep + 13239*ep^2 + 
     66062*ep^3 + 182693*ep^4 + 288908*ep^5 + 251260*ep^6 + 103820*ep^7 + 
     12488*ep^8)*INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
      0, 1, 0, 1, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(648 + 37644*ep + 957970*ep^2 + 
     14298125*ep^3 + 140681355*ep^4 + 968921642*ep^5 + 4828315674*ep^6 + 
     17706435381*ep^7 + 48038009189*ep^8 + 95921637640*ep^9 + 
     138641417124*ep^10 + 140440294024*ep^11 + 94043057568*ep^12 + 
     37144772064*ep^13 + 6498513792*ep^14)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (324*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (12 + 268*ep + 3013*ep^2 + 19543*ep^3 + 76065*ep^4 + 179213*ep^5 + 
     248230*ep^6 + 184676*ep^7 + 56740*ep^8)*INT["A", 8, 25195, 8, 0, 
     {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(432 + 24564*ep + 643992*ep^2 + 
     10332531*ep^3 + 113477231*ep^4 + 903639844*ep^5 + 5390959626*ep^6 + 
     24548484643*ep^7 + 86121246063*ep^8 + 233215241334*ep^9 + 
     485039351560*ep^10 + 764850339116*ep^11 + 893385918648*ep^12 + 
     743176193024*ep^13 + 411365095680*ep^14 + 133036366464*ep^15 + 
     18254527488*ep^16)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(216*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((3780 + 215160*ep + 5651391*ep^2 + 90906828*ep^3 + 
     1001477404*ep^4 + 8002611494*ep^5 + 47920706787*ep^6 + 
     219078624944*ep^7 + 771798205410*ep^8 + 2099363488890*ep^9 + 
     4387275422804*ep^10 + 6954602063428*ep^11 + 8170694674800*ep^12 + 
     6841815762976*ep^13 + 3816622131648*ep^14 + 1246581048960*ep^15 + 
     173581635456*ep^16)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(54*ep^2*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 5*ep)*(-1 + 6*ep)*(-24 - 1174*ep - 24461*ep^2 - 
     286574*ep^3 - 2090196*ep^4 - 9883130*ep^5 - 30414755*ep^6 - 
     58877314*ep^7 - 64113636*ep^8 - 23368224*ep^9 + 22339024*ep^10 + 
     23686944*ep^11 + 5347776*ep^12)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (216*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (270 + 12429*ep + 251359*ep^2 + 2954276*ep^3 + 22421184*ep^4 + 
     115187873*ep^5 + 407598693*ep^6 + 989471190*ep^7 + 1606191026*ep^8 + 
     1647933508*ep^9 + 950845008*ep^10 + 229230784*ep^11)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (60 + 1280*ep + 11147*ep^2 + 51149*ep^3 + 134013*ep^4 + 204877*ep^5 + 
     186668*ep^6 + 120646*ep^7 + 77492*ep^8 + 32508*ep^9)*
    INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(24*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  ((9 + 223*ep + 2117*ep^2 + 9947*ep^3 + 24048*ep^4 + 27144*ep^5 + 9880*ep^6)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(18*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-1164 - 68596*ep - 1773885*ep^2 - 
     26164339*ep^3 - 233619662*ep^4 - 1115436668*ep^5 + 501264237*ep^6 + 
     52943714683*ep^7 + 457923682370*ep^8 + 2365386543968*ep^9 + 
     8518118729984*ep^10 + 22321649260688*ep^11 + 42917693442048*ep^12 + 
     59851000924224*ep^13 + 58709936830336*ep^14 + 38196831365888*ep^15 + 
     14676676076544*ep^16 + 2489490837504*ep^17)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (864*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1164 - 67420*ep - 1709461*ep^2 - 24560553*ep^3 - 209532376*ep^4 - 
     871230476*ep^5 + 2271548845*ep^6 + 62415549345*ep^7 + 
     495937692868*ep^8 + 2480306106392*ep^9 + 8777786466160*ep^10 + 
     22749896108528*ep^11 + 43406390703392*ep^12 + 60187558294144*ep^13 + 
     58777070455680*ep^14 + 38102539984384*ep^15 + 14596605696000*ep^16 + 
     2469617344512*ep^17)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(216*ep^3*(1 + ep)*(1 + 2*ep)^4*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(1164 + 59224*ep + 1221449*ep^2 + 
     11900650*ep^3 + 24256507*ep^4 - 729628614*ep^5 - 8895940169*ep^6 - 
     42482602066*ep^7 + 18656228873*ep^8 + 1612422434070*ep^9 + 
     11790560791632*ep^10 + 50418894848784*ep^11 + 147142067513744*ep^12 + 
     304944910276224*ep^13 + 449468245695296*ep^14 + 459945827151488*ep^15 + 
     309269808010496*ep^16 + 121948071447552*ep^17 + 21104385601536*ep^18)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-48 - 4464*ep - 160112*ep^2 - 3134492*ep^3 - 37756885*ep^4 - 
     285346298*ep^5 - 1178211263*ep^6 + 379677640*ep^7 + 41630811341*ep^8 + 
     316861757310*ep^9 + 1439078865863*ep^10 + 4559996681472*ep^11 + 
     10524406543184*ep^12 + 17838010270208*ep^13 + 21944200723344*ep^14 + 
     18995089669952*ep^15 + 10903550552384*ep^16 + 3693989545472*ep^17 + 
     552044827392*ep^18)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0}])/(72*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-18 + 339*ep + 22372*ep^2 + 369117*ep^3 + 3140896*ep^4 + 16008470*ep^5 + 
     51267300*ep^6 + 103082368*ep^7 + 124362496*ep^8 + 80060832*ep^9 + 
     20047680*ep^10)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-150 - 3525*ep - 32552*ep^2 - 151401*ep^3 - 
     363326*ep^4 - 339994*ep^5 + 322332*ep^6 + 1124128*ep^7 + 1050160*ep^8 + 
     348768*ep^9)*INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0}])/(36*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-36 - 1068*ep - 12739*ep^2 - 
     66898*ep^3 + 7007*ep^4 + 2220204*ep^5 + 14233066*ep^6 + 47206700*ep^7 + 
     93031552*ep^8 + 108120128*ep^9 + 67056480*ep^10 + 16496064*ep^11)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-936 - 52804*ep - 1307550*ep^2 - 18228763*ep^3 - 145762362*ep^4 - 
     441692099*ep^5 + 4227050766*ep^6 + 68585662359*ep^7 + 
     514362734094*ep^8 + 2581484697195*ep^9 + 9436481421672*ep^10 + 
     25872580416992*ep^11 + 53612896178652*ep^12 + 83476734595264*ep^13 + 
     95895643500576*ep^14 + 78546402004288*ep^15 + 43178369743680*ep^16 + 
     14180121366528*ep^17 + 2082586445568*ep^18)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (216*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(450 + 24603*ep + 602572*ep^2 + 
     8763928*ep^3 + 84431801*ep^4 + 568469782*ep^5 + 2749931119*ep^6 + 
     9677921699*ep^7 + 24817656818*ep^8 + 45988654544*ep^9 + 
     60410039884*ep^10 + 54385555952*ep^11 + 31694557568*ep^12 + 
     10761692032*ep^13 + 1641006528*ep^14)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (81*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-180 - 6484*ep - 101913*ep^2 - 
     922254*ep^3 - 5288316*ep^4 - 19709632*ep^5 - 46016547*ep^6 - 
     55184402*ep^7 + 12894960*ep^8 + 154696032*ep^9 + 233677680*ep^10 + 
     156997984*ep^11 + 40283712*ep^12)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (108*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (3 + 25*ep + 56*ep^2 + 28*ep^3)*INT["B", 8, 19227, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(12 + 440*ep + 6205*ep^2 + 45084*ep^3 + 
     190045*ep^4 + 492067*ep^5 + 801257*ep^6 + 813168*ep^7 + 478508*ep^8 + 
     126024*ep^9)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
      1, 0, 0, 1, 0, 0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (5*(12 + 360*ep + 4469*ep^2 + 29768*ep^3 + 117873*ep^4 + 291452*ep^5 + 
     452328*ep^6 + 410192*ep^7 + 165856*ep^8)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (9*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (5*(-12 - 256*ep + 211*ep^2 + 60392*ep^3 + 882178*ep^4 + 
     6792498*ep^5 + 33094811*ep^6 + 107817018*ep^7 + 237377112*ep^8 + 
     346531344*ep^9 + 317997504*ep^10 + 163391840*ep^11 + 34906880*ep^12)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(72 + 3556*ep + 79238*ep^2 + 1058759*ep^3 + 9488418*ep^4 + 
     60249840*ep^5 + 278254948*ep^6 + 942115061*ep^7 + 2325128332*ep^8 + 
     4106710096*ep^9 + 5019173208*ep^10 + 4005277848*ep^11 + 
     1869512096*ep^12 + 387473088*ep^13)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((792 + 39116*ep + 872194*ep^2 + 11666733*ep^3 + 104696094*ep^4 + 
     665814524*ep^5 + 3080039404*ep^6 + 10446394123*ep^7 + 25826459948*ep^8 + 
     45692617632*ep^9 + 55933263048*ep^10 + 44697337240*ep^11 + 
     20887173536*ep^12 + 4332461376*ep^13)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  (2*(132 + 3018*ep + 27790*ep^2 + 136179*ep^3 + 389683*ep^4 + 664040*ep^5 + 
     649530*ep^6 + 324400*ep^7 + 59368*ep^8)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 8*ep)) - (5*(108 + 3144*ep + 39283*ep^2 + 282159*ep^3 + 
     1300247*ep^4 + 4017959*ep^5 + 8372836*ep^6 + 11440200*ep^7 + 
     9544504*ep^8 + 4168192*ep^9 + 629728*ep^10)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(12 + 260*ep + 2449*ep^2 + 13079*ep^3 + 43157*ep^4 + 
     89333*ep^5 + 111638*ep^6 + 75420*ep^7 + 20476*ep^8)*
    INT["B", 9, 19385, 9, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 6*ep)*(6 + 29*ep + 37*ep^2 + 36*ep^3 + 40*ep^4)*
    INT["B", 9, 19417, 9, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)) + 
  (5*(-1 + 6*ep)*(6 + 131*ep + 1293*ep^2 + 7089*ep^3 + 22589*ep^4 + 
     41080*ep^5 + 39064*ep^6 + 15000*ep^7)*INT["B", 9, 20281, 9, 0, 
     {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((36 + 1148*ep + 16307*ep^2 + 138809*ep^3 + 781829*ep^4 + 
     2994919*ep^5 + 7748860*ep^6 + 13135508*ep^7 + 13738520*ep^8 + 
     7867184*ep^9 + 1824800*ep^10)*INT["B", 10, 18395, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(2 + 5*ep)*
    (1 + 8*ep)) + ((36 + 1220*ep + 19371*ep^2 + 193363*ep^3 + 1327185*ep^4 + 
     6391229*ep^5 + 21474428*ep^6 + 49423896*ep^7 + 75351296*ep^8 + 
     71609968*ep^9 + 37595456*ep^10 + 8039232*ep^11)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(36*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((1 + 4*ep)*(36 + 1148*ep + 15983*ep^2 + 130435*ep^3 + 693619*ep^4 + 
     2495083*ep^5 + 6077994*ep^6 + 9767750*ep^7 + 9763696*ep^8 + 
     5380656*ep^9 + 1205600*ep^10)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    INT["B", 10, 20283, 10, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-54 - 1203*ep - 10127*ep^2 - 
     39738*ep^3 - 60851*ep^4 + 63827*ep^5 + 406218*ep^6 + 679024*ep^7 + 
     538840*ep^8 + 174384*ep^9)*INT["C", 8, 507, 8, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-768 - 31040*ep - 547162*ep^2 - 5522362*ep^3 - 34912695*ep^4 - 
     139254432*ep^5 - 309828134*ep^6 - 61973872*ep^7 + 2045463331*ep^8 + 
     7405922938*ep^9 + 14235230196*ep^10 + 16935047904*ep^11 + 
     12400684112*ep^12 + 5075700384*ep^13 + 870534720*ep^14)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(108*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(-216 - 8084*ep - 133526*ep^2 - 1282947*ep^3 - 
     7939461*ep^4 - 32992930*ep^5 - 92525048*ep^6 - 168472831*ep^7 - 
     170311385*ep^8 - 13313368*ep^9 + 210362612*ep^10 + 282998688*ep^11 + 
     166879936*ep^12 + 39567680*ep^13)*INT["C", 8, 25049, 8, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(102 + 4655*ep + 94378*ep^2 + 
     1129047*ep^3 + 8908640*ep^4 + 49004009*ep^5 + 193304748*ep^6 + 
     552761037*ep^7 + 1141431608*ep^8 + 1668988608*ep^9 + 1659524920*ep^10 + 
     1043912560*ep^11 + 365380128*ep^12 + 54477568*ep^13)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(108*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(12 + 256*ep + 2223*ep^2 + 10149*ep^3 + 26033*ep^4 + 
     36377*ep^5 + 22676*ep^6 - 62*ep^7 - 3748*ep^8 + 836*ep^9)*
    INT["C", 9, 4603, 9, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-18 - 451*ep - 4333*ep^2 - 18007*ep^3 - 5427*ep^4 + 
     261112*ep^5 + 1150100*ep^6 + 2339896*ep^7 + 2411744*ep^8 + 1014624*ep^9)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(36*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + (2*(-1 + 2*ep)*(-1 + 8*ep)*
    (186 + 4927*ep + 53473*ep^2 + 312412*ep^3 + 1076724*ep^4 + 2238470*ep^5 + 
     2728468*ep^6 + 1766936*ep^7 + 458224*ep^8)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (2*(-1 + 2*ep)*(-1 + 8*ep)*
    (111 + 2747*ep + 27180*ep^2 + 140000*ep^3 + 404794*ep^4 + 651756*ep^5 + 
     531752*ep^6 + 163664*ep^7)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    (1 + 4*ep + 5*ep^2)*INT["C", 9, 28069, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 1, 
      0, 1, 1, 0, 1, 1, 0, 0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    INT["C", 9, 28325, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(120 + 3934*ep + 56015*ep^2 + 459178*ep^3 + 2414116*ep^4 + 
     8562788*ep^5 + 20939593*ep^6 + 35348884*ep^7 + 40400956*ep^8 + 
     29742216*ep^9 + 12618784*ep^10 + 2298976*ep^11)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(6 + 247*ep + 4248*ep^2 + 40488*ep^3 + 
     238338*ep^4 + 910889*ep^5 + 2307750*ep^6 + 3884964*ep^7 + 4276688*ep^8 + 
     2898192*ep^9 + 952192*ep^10)*INT["C", 9, 131519, 9, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (12*ep^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (ep*(-1 + 10*ep)*(1 + 10*ep)*
    (90 + 2324*ep + 24849*ep^2 + 143555*ep^3 + 487312*ep^4 + 984420*ep^5 + 
     1131752*ep^6 + 647264*ep^7 + 124704*ep^8)*INT["C", 9, 131823, 9, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (12*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (6*(-1 + 2*ep)^2*(5 + 30*ep + 56*ep^2 + 28*ep^3)*
    INT["C", 9, 162949, 9, 0, {1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/((1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) - 
  ((-18 - 379*ep - 2945*ep^2 - 9407*ep^3 - 2307*ep^4 + 58944*ep^5 + 
     132080*ep^6 + 87192*ep^7)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/
   (36*ep^3*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)*(2 + 27*ep + 139*ep^2 + 292*ep^3 + 208*ep^4)*
    INT["C", 11, 154859, 11, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 0, 1}])/(3*ep*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(-936 - 28092*ep - 328334*ep^2 - 
     1520537*ep^3 + 3634728*ep^4 + 87522434*ep^5 + 536607514*ep^6 + 
     1864211959*ep^7 + 4094766324*ep^8 + 5763693684*ep^9 + 5010238216*ep^10 + 
     2427952352*ep^11 + 496156128*ep^12)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (324*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)*(-1 + 8*ep)*(216 + 7176*ep + 104864*ep^2 + 891791*ep^3 + 
     4912791*ep^4 + 18435709*ep^5 + 48145073*ep^6 + 87552488*ep^7 + 
     108583572*ep^8 + 87213912*ep^9 + 40552064*ep^10 + 8158624*ep^11)*
    INT["D", 9, 6621, 9, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(108*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 10*ep)*(-288 - 10830*ep - 171989*ep^2 - 1520221*ep^3 - 
     8295343*ep^4 - 29210627*ep^5 - 67153090*ep^6 - 99294396*ep^7 - 
     90125520*ep^8 - 45196416*ep^9 - 9233120*ep^10 + 355200*ep^11)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(18*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((12 + 392*ep + 5259*ep^2 + 38087*ep^3 + 163153*ep^4 + 422433*ep^5 + 
     641924*ep^6 + 517856*ep^7 + 166152*ep^8)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(2 + 5*ep)*(1 + 8*ep)) - 
  ((6 + 241*ep + 4193*ep^2 + 41666*ep^3 + 261861*ep^4 + 1085981*ep^5 + 
     3000602*ep^6 + 5427814*ep^7 + 6107076*ep^8 + 3816240*ep^9 + 
     986864*ep^10)*INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 
      1, 0, 1, 0, 0, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((12 + 350*ep + 4179*ep^2 + 26792*ep^3 + 100261*ep^4 + 219756*ep^5 + 
     261848*ep^6 + 131336*ep^7)*INT["D", 10, 6137, 10, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (9*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(2 + 5*ep)*(1 + 8*ep)) - 
  (2*(12 + 458*ep + 7588*ep^2 + 72154*ep^3 + 437559*ep^4 + 1771993*ep^5 + 
     4856578*ep^6 + 8888666*ep^7 + 10377900*ep^8 + 6962016*ep^9 + 
     2032336*ep^10)*INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
      1, 0, 1, 0, 0, 0, 0, 0}])/(9*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 11*ep + 13*ep^2 + 2*ep^3)*
    INT["D", 10, 7645, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((-78 - 1697*ep - 14139*ep^2 - 57869*ep^3 - 122005*ep^4 - 123756*ep^5 - 
     44696*ep^6 + 3160*ep^7)*INT["D", 10, 22513, 10, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (18*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  ((30 + 767*ep + 7896*ep^2 + 43040*ep^3 + 135475*ep^4 + 248016*ep^5 + 
     245840*ep^6 + 102296*ep^7)*INT["D", 11, 22521, 11, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (18*ep*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (5*(-1 + 2*ep)*(-1 + 8*ep)*(366 + 11119*ep + 145203*ep^2 + 
     1068945*ep^3 + 4877843*ep^4 + 14252168*ep^5 + 26494892*ep^6 + 
     29911432*ep^7 + 18288704*ep^8 + 4466144*ep^9)*
    INT["E", 9, 42331, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
      0, 0}])/(108*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + (3*(-1 + 2*ep)*(1 + 3*ep)*
    (2 + 13*ep + 27*ep^2 + 14*ep^3)*INT["E", 10, 44379, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0}])/
   (2*ep*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-3 - 44*ep - 118*ep^2 + 1265*ep^3 + 9840*ep^4 + 25536*ep^5 + 23176*ep^6)*
    INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      1, 1, 0}])/(18*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((1 + 4*ep)*(-2 - 12*ep - 19*ep^2 - 3*ep^3 + 8*ep^4)*
    INT["E", 12, 109919, 12, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 0}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 4*ep + 2*ep^2)*
    INT["E", 12, 109919, 13, 0, {2, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1890 - 572337*ep - 20125062*ep^2 - 295721916*ep^3 - 1956437022*ep^4 - 
     822781926*ep^5 + 78051049054*ep^6 + 542388997014*ep^7 + 
     1597107041442*ep^8 + 3339641862087*ep^9 + 23076545492142*ep^10 + 
     112117616906916*ep^11 - 124822003163714*ep^12 - 3645826187980968*ep^13 - 
     16498457522932086*ep^14 - 28991311777891350*ep^15 + 
     34089048806909232*ep^16 + 318412082776011504*ep^17 + 
     859048202523646432*ep^18 + 1338765580351435296*ep^19 + 
     1287220255264588032*ep^20 + 714716712624268800*ep^21 + 
     176479038215884800*ep^22)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (10368*ep^8*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-27180 - 901524*ep - 8225727*ep^2 + 58933002*ep^3 + 1736408695*ep^4 + 
     11802544495*ep^5 - 10099995873*ep^6 - 607924116197*ep^7 - 
     3312663954777*ep^8 - 452869651583*ep^9 + 78471045375532*ep^10 + 
     412650701964791*ep^11 + 833288623661058*ep^12 - 786288910354504*ep^13 - 
     9302372249331936*ep^14 - 26551147025494192*ep^15 - 
     41714191625341088*ep^16 - 37936196011003776*ep^17 - 
     17290439634014208*ep^18 - 1347086996545536*ep^19 + 
     1184889140674560*ep^20)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3456*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (34668 + 1293012*ep + 20064903*ep^2 + 157074702*ep^3 + 487735527*ep^4 - 
     1814713850*ep^5 - 22624564035*ep^6 - 68626509022*ep^7 + 
     138164983449*ep^8 + 1943402666862*ep^9 + 8061563504928*ep^10 + 
     19546631594408*ep^11 + 30378908779344*ep^12 + 30014817615424*ep^13 + 
     17315630188032*ep^14 + 4477330759680*ep^15)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (1728*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-5850 - 176475*ep - 1709889*ep^2 + 
     1658580*ep^3 + 166569716*ep^4 + 1409317621*ep^5 + 4334087083*ep^6 - 
     9016591386*ep^7 - 126378344524*ep^8 - 456996476420*ep^9 - 
     609386043768*ep^10 + 986627706192*ep^11 + 5741368670944*ep^12 + 
     11234582680960*ep^13 + 11882004687360*ep^14 + 6768140544000*ep^15 + 
     1638918144000*ep^16)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(2880*ep^7*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1890 + 50751*ep + 289377*ep^2 - 6467634*ep^3 - 146372865*ep^4 - 
     1426960530*ep^5 - 7314394478*ep^6 - 6710783008*ep^7 + 
     178864168264*ep^8 + 1249537711751*ep^9 + 2861571534397*ep^10 - 
     7726125666814*ep^11 - 70382090521609*ep^12 - 176057445044444*ep^13 + 
     18277107903488*ep^14 + 1273626063003736*ep^15 + 3676187225452400*ep^16 + 
     5287379433464032*ep^17 + 4028738512492416*ep^18 + 
     1299458114749440*ep^19)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (864*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-6300 - 308094*ep - 6352554*ep^2 - 68744985*ep^3 - 356701099*ep^4 + 
     226287209*ep^5 + 15349092501*ep^6 + 87619047007*ep^7 + 
     65411797903*ep^8 - 1872223730235*ep^9 - 12659431407983*ep^10 - 
     43400324901482*ep^11 - 86941434818076*ep^12 - 78162705162508*ep^13 + 
     93068680901528*ep^14 + 460039870570752*ep^15 + 858666834474624*ep^16 + 
     989148501311040*ep^17 + 693820461755520*ep^18 + 227047234636800*ep^19)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(864*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-227475 - 6837210*ep - 60108096*ep^2 + 203789912*ep^3 + 
     7026221974*ep^4 + 40478284278*ep^5 - 53305321644*ep^6 - 
     1750192057752*ep^7 - 8765842623983*ep^8 - 14207047769996*ep^9 + 
     42678500242888*ep^10 + 281476985367536*ep^11 + 692008332278544*ep^12 + 
     932009306323840*ep^13 + 682757287603200*ep^14 + 215290930176000*ep^15)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(17280*ep^7*(1 + ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(13275 + 500250*ep + 8139873*ep^2 + 
     69588093*ep^3 + 201398157*ep^4 - 2596669912*ep^5 - 37631227976*ep^6 - 
     207966588188*ep^7 - 202375358713*ep^8 + 4424325912168*ep^9 + 
     28181620893647*ep^10 + 59591716836711*ep^11 - 112739123694071*ep^12 - 
     1005981128655346*ep^13 - 2555396507784944*ep^14 - 
     2464399284731616*ep^15 + 1987280650144912*ep^16 + 
     7791505599301600*ep^17 + 7843678561701760*ep^18 + 
     2846756469212160*ep^19)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4320*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-3900 - 150060*ep - 
     2436609*ep^2 - 21129185*ep^3 - 95706974*ep^4 - 88411394*ep^5 + 
     1565432887*ep^6 + 10402147759*ep^7 + 34261689532*ep^8 + 
     68508290304*ep^9 + 84032331048*ep^10 + 58177063200*ep^11 + 
     17349465600*ep^12)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 1, 0, 0, 0, 0, 0}])/(576*ep^5*(1 + ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-2340 - 200154*ep - 6417954*ep^2 - 
     108863337*ep^3 - 1045527860*ep^4 - 4355382715*ep^5 + 25669226714*ep^6 + 
     572596298965*ep^7 + 4973062728972*ep^8 + 28157980306245*ep^9 + 
     114771023905364*ep^10 + 347381573984452*ep^11 + 784643134469824*ep^12 + 
     1306605255455840*ep^13 + 1556555185837632*ep^14 + 
     1252851327288576*ep^15 + 608508193927680*ep^16 + 134075994393600*ep^17)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(432*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(8415 + 432858*ep + 9126417*ep^2 + 
     95909526*ep^3 + 372628163*ep^4 - 2901354606*ep^5 - 49157782977*ep^6 - 
     308304321350*ep^7 - 884255574846*ep^8 + 810156044964*ep^9 + 
     18861908387068*ep^10 + 87896821482720*ep^11 + 240186279468816*ep^12 + 
     432044483244992*ep^13 + 516626418864960*ep^14 + 393430039736832*ep^15 + 
     170745488098560*ep^16 + 31488607549440*ep^17)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(95400 + 4698510*ep + 101195427*ep^2 + 
     1216644222*ep^3 + 8231162449*ep^4 + 18964453162*ep^5 - 
     200921248913*ep^6 - 2510117178858*ep^7 - 14917744178277*ep^8 - 
     57836338676808*ep^9 - 156114632680294*ep^10 - 294992495076484*ep^11 - 
     377703059564512*ep^12 - 299495388076224*ep^13 - 111286432349280*ep^14 + 
     11547788477760*ep^15 + 17133671738880*ep^16)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4320*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(3 + 8*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-2250 - 90483*ep - 1594914*ep^2 - 16168990*ep^3 - 103273592*ep^4 - 
     423622049*ep^5 - 1060971712*ep^6 - 1250118038*ep^7 + 837804308*ep^8 + 
     5031237800*ep^9 + 6549224080*ep^10 + 3027972480*ep^11)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(720*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (1 + 6*ep)*(3 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(5229 + 105153*ep + 635918*ep^2 - 666872*ep^3 - 
     23922591*ep^4 - 104914903*ep^5 - 162995978*ep^6 + 61057084*ep^7 + 
     439308600*ep^8 + 342017216*ep^9)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (288*ep^4*(1 + ep)*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*
    (-1 + 5*ep)*(2910 + 80715*ep + 657909*ep^2 - 1581676*ep^3 - 
     55426326*ep^4 - 275981015*ep^5 + 445064207*ep^6 + 10590207972*ep^7 + 
     51957198872*ep^8 + 133759967424*ep^9 + 197082523376*ep^10 + 
     157333989888*ep^11 + 53010441216*ep^12)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (1152*ep^7*(1 + ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (7785 + 349800*ep + 6607155*ep^2 + 63898908*ep^3 + 246695879*ep^4 - 
     1389070412*ep^5 - 24800157257*ep^6 - 159118873402*ep^7 - 
     546905976314*ep^8 - 674305625496*ep^9 + 2916921218878*ep^10 + 
     18261351984842*ep^11 + 50718783484778*ep^12 + 86148193914736*ep^13 + 
     92154192916472*ep^14 + 57664543500960*ep^15 + 16273890812160*ep^16)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(576*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-8325 - 301443*ep - 4187787*ep^2 - 19779765*ep^3 + 
     168401221*ep^4 + 3224409615*ep^5 + 21703963613*ep^6 + 56462113021*ep^7 - 
     201246986580*ep^8 - 2385844824178*ep^9 - 9345767147494*ep^10 - 
     13775506507692*ep^11 + 32899140956464*ep^12 + 222134751466706*ep^13 + 
     553844427384408*ep^14 + 771851723956216*ep^15 + 593768035449120*ep^16 + 
     197629876604160*ep^17)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (1152*ep^5*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-765 - 25665*ep - 349116*ep^2 - 
     2215300*ep^3 - 2175447*ep^4 + 72790961*ep^5 + 624607476*ep^6 + 
     2745806524*ep^7 + 7568340156*ep^8 + 13526890232*ep^9 + 
     15235778016*ep^10 + 9820297856*ep^11 + 2759852928*ep^12)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(576*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(540 + 15858*ep + 204291*ep^2 + 1517544*ep^3 + 
     7178465*ep^4 + 22480166*ep^5 + 46727092*ep^6 + 62311456*ep^7 + 
     48464976*ep^8 + 16775040*ep^9)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (108 + 2944*ep + 34302*ep^2 + 222987*ep^3 + 883798*ep^4 + 2183663*ep^5 + 
     3275678*ep^6 + 2715252*ep^7 + 945480*ep^8)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (6*ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (225 + 10050*ep + 204192*ep^2 + 2489790*ep^3 + 20266051*ep^4 + 
     115972144*ep^5 + 478716308*ep^6 + 1438382832*ep^7 + 3129082152*ep^8 + 
     4818590432*ep^9 + 4997633760*ep^10 + 3138998400*ep^11 + 902876160*ep^12)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(120*ep^4*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(3 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)^2*
    (465 + 22026*ep + 479064*ep^2 + 6338644*ep^3 + 56969479*ep^4 + 
     367571912*ep^5 + 1752567340*ep^6 + 6252865802*ep^7 + 16684510612*ep^8 + 
     32838105424*ep^9 + 46227099744*ep^10 + 43916001120*ep^11 + 
     25101595584*ep^12 + 6468572160*ep^13)*INT["A", 8, 10415, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (432*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 4*ep)*(-1 + 5*ep)*(18 + 699*ep + 10466*ep^2 + 
     78921*ep^3 + 335760*ep^4 + 855428*ep^5 + 1348728*ep^6 + 1308064*ep^7 + 
     643840*ep^8)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(36*ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(75 + 2511*ep + 36537*ep^2 + 301649*ep^3 + 
     1547796*ep^4 + 5081116*ep^5 + 10565652*ep^6 + 13213104*ep^7 + 
     8770944*ep^8 + 2217024*ep^9)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (72*ep^2*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((1650 + 55143*ep + 802803*ep^2 + 6652445*ep^3 + 34408995*ep^4 + 
     114563812*ep^5 + 243811776*ep^6 + 316599720*ep^7 + 223870368*ep^8 + 
     63631872*ep^9)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(36*ep*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(30 + 1125*ep + 18438*ep^2 + 174742*ep^3 + 
     1063486*ep^4 + 4347161*ep^5 + 12078206*ep^6 + 22481568*ep^7 + 
     26780208*ep^8 + 18441360*ep^9 + 5610528*ep^10)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 6*ep)) + ((-1 + 8*ep)*(1 + 8*ep)*(3 + 296*ep + 4645*ep^2 + 
     30152*ep^3 + 95180*ep^4 + 143240*ep^5 + 81120*ep^6)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(15*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-1455 - 50745*ep - 686967*ep^2 - 
     3933439*ep^3 + 2815478*ep^4 + 189395212*ep^5 + 1320389124*ep^6 + 
     4889639576*ep^7 + 10938631888*ep^8 + 14775426592*ep^9 + 
     11099738880*ep^10 + 3567306240*ep^11)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (576*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1455 - 49275*ep - 630057*ep^2 - 2963221*ep^3 + 12380272*ep^4 + 
     249574660*ep^5 + 1571851444*ep^6 + 5592873760*ep^7 + 12231014320*ep^8 + 
     16260830144*ep^9 + 12060633600*ep^10 + 3833994240*ep^11)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 4*ep)*(1455 + 39030*ep + 279462*ep^2 - 
     1530872*ep^3 - 32968125*ep^4 - 148433330*ep^5 + 339155992*ep^6 + 
     6385308316*ep^7 + 30478080856*ep^8 + 77602681008*ep^9 + 
     113615492704*ep^10 + 90214836480*ep^11 + 30195509760*ep^12)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(576*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (225 + 12165*ep + 295557*ep^2 + 4273206*ep^3 + 40996329*ep^4 + 
     275232709*ep^5 + 1327392873*ep^6 + 4640898540*ep^7 + 11705580564*ep^8 + 
     20885064816*ep^9 + 25338703536*ep^10 + 19444440128*ep^11 + 
     8196811200*ep^12 + 1345681920*ep^13)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (48*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(3 + 8*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (9 + 177*ep + 1354*ep^2 + 4876*ep^3 + 7968*ep^4 + 4608*ep^5)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(24*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 6*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(81 + 3402*ep + 63756*ep^2 + 
     697215*ep^3 + 4889778*ep^4 + 22796884*ep^5 + 70941760*ep^6 + 
     144047312*ep^7 + 180059264*ep^8 + 121977600*ep^9 + 32077824*ep^10)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(1620 + 100674*ep + 2866818*ep^2 + 49816731*ep^3 + 
     592349327*ep^4 + 5113875976*ep^5 + 33143661834*ep^6 + 
     164237464429*ep^7 + 627090427953*ep^8 + 1843099954758*ep^9 + 
     4129945166968*ep^10 + 6915762877472*ep^11 + 8358224836080*ep^12 + 
     6863216524256*ep^13 + 3411318888576*ep^14 + 769900631040*ep^15)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(162 + 8991*ep + 199476*ep^2 + 
     2423217*ep^3 + 18240012*ep^4 + 90189118*ep^5 + 300039776*ep^6 + 
     669622176*ep^7 + 967788160*ep^8 + 823892288*ep^9 + 315381504*ep^10)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(108*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (15 + 276*ep + 1951*ep^2 + 6570*ep^3 + 10436*ep^4 + 6216*ep^5)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(24*ep^3*(1 + ep)*(1 + 4*ep)^3*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(15 + 375*ep + 3912*ep^2 + 22005*ep^3 + 
     71797*ep^4 + 135130*ep^5 + 134612*ep^6 + 53816*ep^7)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(48*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^4) - 
  (5*ep*(1 + 2*ep)*(3 + 14*ep)*(2 + 12*ep + 15*ep^2)*
    INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) + 
  (5*(1 + 2*ep)*(15 + 390*ep + 4203*ep^2 + 24464*ep^3 + 83752*ep^4 + 
     170336*ep^5 + 191656*ep^6 + 91168*ep^7)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-90 - 3237*ep - 50829*ep^2 - 455785*ep^3 - 2558831*ep^4 - 
     9238706*ep^5 - 20998006*ep^6 - 27200748*ep^7 - 13019384*ep^8 + 
     9416112*ep^9 + 10510976*ep^10)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(1 + 6*ep)*(3 + 8*ep)) - 
  ((-990 - 35607*ep - 559137*ep^2 - 5012747*ep^3 - 28120111*ep^4 - 
     101333030*ep^5 - 229299374*ep^6 - 293581340*ep^7 - 132125720*ep^8 + 
     115481904*ep^9 + 120989312*ep^10)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(1 + 6*ep)*
    (3 + 8*ep)) + ((9 + 408*ep + 6751*ep^2 + 57944*ep^3 + 292732*ep^4 + 
     909992*ep^5 + 1721952*ep^6 + 1828288*ep^7 + 837888*ep^8)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)*
    (3 + 8*ep)) - (25*(-1 + 2*ep)*(63 + 1398*ep + 12925*ep^2 + 63622*ep^3 + 
     175652*ep^4 + 257816*ep^5 + 157296*ep^6)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) + 
  (5*(15 + 276*ep + 1951*ep^2 + 6570*ep^3 + 10436*ep^4 + 6216*ep^5)*
    INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + ep)*(1 + 4*ep)^3*(1 + 6*ep)) + 
  ((9 + 378*ep + 5663*ep^2 + 42186*ep^3 + 174248*ep^4 + 406536*ep^5 + 
     502592*ep^6 + 256512*ep^7)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) + 
  ((9 + 372*ep + 5407*ep^2 + 39400*ep^3 + 161136*ep^4 + 376440*ep^5 + 
     469856*ep^6 + 243296*ep^7)*INT["B", 10, 18299, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (3 + 8*ep)) + ((15 + 393*ep + 4083*ep^2 + 21527*ep^3 + 60838*ep^4 + 
     88012*ep^5 + 52688*ep^6 + 3072*ep^7)*INT["B", 10, 82907, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0}])/
   (6*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 6*ep)) + 
  ((15 + 327*ep + 2672*ep^2 + 10590*ep^3 + 21508*ep^4 + 21000*ep^5 + 
     7392*ep^6)*INT["B", 10, 82907, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 1, 0, 1, 0}])/(12*ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (1062 + 34278*ep + 486557*ep^2 + 3986788*ep^3 + 20764745*ep^4 + 
     71142526*ep^5 + 159724688*ep^6 + 225195136*ep^7 + 179138544*ep^8 + 
     60249888*ep^9)*INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(144*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(6 + 202*ep + 2247*ep^2 + 11696*ep^3 + 
     31015*ep^4 + 40086*ep^5 + 19640*ep^6)*INT["C", 8, 25049, 8, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(255 + 10707*ep + 200289*ep^2 + 
     2202564*ep^3 + 15812911*ep^4 + 77759791*ep^5 + 266954177*ep^6 + 
     638798890*ep^7 + 1041913328*ep^8 + 1100132560*ep^9 + 674485744*ep^10 + 
     181230432*ep^11)*INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(3 + 116*ep + 1477*ep^2 + 8764*ep^3 + 26460*ep^4 + 
     39064*ep^5 + 21984*ep^6)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (2*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(15 + 480*ep + 6639*ep^2 + 52129*ep^3 + 
     256016*ep^4 + 814545*ep^5 + 1674868*ep^6 + 2138600*ep^7 + 1532304*ep^8 + 
     468048*ep^9)*INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0, 1}])/(16*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 10*ep)*(6 + 198*ep + 3021*ep^2 + 28644*ep^3 + 184889*ep^4 + 
     817374*ep^5 + 2387088*ep^6 + 4305536*ep^7 + 4236528*ep^8 + 1677600*ep^9)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(16*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)) + 
  ((12 + 191*ep + 1098*ep^2 + 2812*ep^3 + 3264*ep^4 + 1536*ep^5)*
    INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(6*(1 + ep)*(1 + 4*ep)^3*(1 + 6*ep)) + 
  ((10 + 223*ep + 2005*ep^2 + 9260*ep^3 + 23024*ep^4 + 28928*ep^5 + 
     14032*ep^6)*INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 1}])/(4*ep*(1 + ep)*(1 + 4*ep)^3*(1 + 6*ep)) - 
  ((15 + 303*ep + 2449*ep^2 + 10117*ep^3 + 22422*ep^4 + 24964*ep^5 + 
     10608*ep^6)*INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(6*ep*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) - ((15 + 285*ep + 2004*ep^2 + 6520*ep^3 + 9716*ep^4 + 
     5040*ep^5)*INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(12*ep^2*(1 + ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((3 + 53*ep + 360*ep^2 + 1145*ep^3 + 1622*ep^4 + 732*ep^5)*
    INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) - 
  ((3 + 59*ep + 362*ep^2 + 852*ep^3 + 656*ep^4)*INT["D", 10, 6137, 11, 0, 
     {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (6*(1 + ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((3 + 32*ep + 115*ep^2 + 154*ep^3 + 44*ep^4)*INT["D", 11, 6141, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (6*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 2*ep)^2*(3 + 14*ep)*INT["D", 11, 6141, 12, 0, 
     {1, 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (624 + 7691*ep - 41603*ep^2 - 779964*ep^3 + 81673*ep^4 + 31979738*ep^5 + 
      95087263*ep^6 - 283787376*ep^7 - 1631835141*ep^8 - 750247741*ep^9 + 
      6818252736*ep^10 + 10585818756*ep^11 + 1737995184*ep^12)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(288*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-146 - 617*ep + 22472*ep^2 + 147988*ep^3 - 700276*ep^4 - 8235947*ep^5 - 
     16084178*ep^6 + 49451376*ep^7 + 225337536*ep^8 + 236577888*ep^9)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-1 - 38*ep - 461*ep^2 - 32*ep^3 + 19924*ep^4 + 85984*ep^5 + 
     102128*ep^6)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(6*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(164 + 850*ep - 13537*ep^2 - 79211*ep^3 + 588272*ep^4 + 
     2746178*ep^5 - 10226191*ep^6 - 39591253*ep^7 + 59606452*ep^8 + 
     206435796*ep^9)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(24*ep^5*(-1 + 3*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-83 + 569*ep + 10339*ep^2 - 71017*ep^3 - 545384*ep^4 + 799496*ep^5 + 
     6173328*ep^6)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0}])/(72*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-1 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(17 + 431*ep + 4406*ep^2 + 24081*ep^3 + 76331*ep^4 + 
     134398*ep^5 + 101376*ep^6)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (18*ep^6*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(80 - 219*ep - 13713*ep^2 - 
     3416*ep^3 + 718459*ep^4 + 1736955*ep^5 - 11866857*ep^6 - 52838512*ep^7 + 
     20009835*ep^8 + 419525304*ep^9 + 583669428*ep^10)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-175 - 1632*ep + 6923*ep^2 + 96180*ep^3 + 
     208592*ep^4)*INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(18*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(28 + 1109*ep + 577*ep^2 - 
     70867*ep^3 - 225725*ep^4 + 737774*ep^5 + 4147176*ep^6 + 4866120*ep^7)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(36*ep^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-35 - 549*ep + 1363*ep^2 + 
     29739*ep^3 + 60094*ep^4)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (18*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(11 + 153*ep + 794*ep^2 + 1532*ep^3)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-229 - 3626*ep - 13103*ep^2 + 70075*ep^3 + 638959*ep^4 + 1656916*ep^5 + 
     1465748*ep^6)*INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(24*ep^3*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-505 - 4403*ep + 21945*ep^2 + 
     290950*ep^3 + 875191*ep^4 + 1479967*ep^5 + 3943593*ep^6 + 5977710*ep^7)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^4*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)*(-1747 - 18742*ep + 35068*ep^2 + 
     1056855*ep^3 + 871723*ep^4 - 20926880*ep^5 - 34449994*ep^6 + 
     142789887*ep^7 + 304854390*ep^8)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (96*ep^3*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (85 + 1162*ep + 2310*ep^2 - 38492*ep^3 - 266687*ep^4 - 662310*ep^5 - 
     587836*ep^6 + 21432*ep^7)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (96*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)^2*(11 + 187*ep + 1324*ep^2 + 
     3680*ep^3)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 
      0, 1, 0, 0, 0, 0}])/(36*ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  (2*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 23*ep + 216*ep^2 + 790*ep^3 + 956*ep^4)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(5 + 47*ep + 162*ep^2 + 208*ep^3)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(12*ep*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(10 + 79*ep + 130*ep^2)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(5 + 17*ep)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep^3*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (12 + 185*ep + 944*ep^2 + 1592*ep^3)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^4*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (2*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(1 + 20*ep + 137*ep^2 + 262*ep^3)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 6*ep)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + 4*ep)*(1 + 8*ep)) - 
  (60*ep*(1 + ep)*(1 + 6*ep)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (2*(11 + 77*ep + 62*ep^2)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  (6*ep*(1 + 14*ep + 32*ep^2)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 3*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (30*ep*(1 + 4*ep)*INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 1, 0, 0, 1, 0, 0, 0}])/((1 + 3*ep)*(1 + 8*ep)) + 
  ((4 + 31*ep + 56*ep^2)*INT["B", 10, 20339, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 8*ep)) - ((1 + ep)*(1 + 2*ep)^2*(1 + 4*ep)*
    INT["B", 10, 20339, 11, 0, {2, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(2*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(15 + 127*ep + 296*ep^2 + 264*ep^3)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(12*ep^4*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(4 + 36*ep + 97*ep^2 + 106*ep^3)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep^4*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  (2*(1 + ep)*(-1 + 2*ep)*(-1 + 8*ep)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + (3*ep*(-1 + 10*ep)*(1 + 10*ep)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (3*(-1 + 10*ep)*(1 + 17*ep + 88*ep^2 + 120*ep^3)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(4*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (2*(1 + 6*ep)*INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 1}])/(1 + 8*ep) + 
  ((1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*INT["C", 11, 161205, 11, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1}])/
   (2*ep*(1 + 5*ep)*(1 + 8*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (70 + 10345*ep + 14435*ep^2 - 1150363*ep^3 - 5107719*ep^4 + 
      21036915*ep^5 + 170845351*ep^6 + 434693199*ep^7 - 180837395*ep^8 - 
      14787369080*ep^9 - 76104971046*ep^10 - 64931645496*ep^11 + 
      516273102544*ep^12 + 1679339265440*ep^13 + 1945104057120*ep^14 + 
      765615772800*ep^15)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}])/(8640*ep^8*(1 + ep)*(1 + 2*ep)^2*
    (-1 + 3*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (3020 + 63936*ep - 99981*ep^2 - 8364513*ep^3 - 27562342*ep^4 + 
     325932128*ep^5 + 2005340731*ep^6 - 2289555717*ep^7 - 42544005348*ep^8 - 
     84605152794*ep^9 + 154956995440*ep^10 + 823533592000*ep^11 + 
     1144694461920*ep^12 + 541428650400*ep^13)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (8640*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1160 + 24885*ep + 125388*ep^2 - 677422*ep^3 - 7918620*ep^4 - 
     9902265*ep^5 + 148996492*ep^6 + 811766892*ep^7 + 1808126160*ep^8 + 
     1896328390*ep^9 + 747821100*ep^10)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (720*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-130 - 3529*ep - 14326*ep^2 + 
     189470*ep^3 + 1652672*ep^4 + 1899049*ep^5 - 18223764*ep^6 - 
     39664030*ep^7 + 171610428*ep^8 + 799490960*ep^9 + 1147578240*ep^10 + 
     554169600*ep^11)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1440*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (14 + 41*ep - 4001*ep^2 - 66189*ep^3 - 9474*ep^4 + 6872609*ep^5 + 
     52290818*ep^6 + 70762703*ep^7 - 839354704*ep^8 - 4373755194*ep^9 - 
     5514713085*ep^10 + 16700925118*ep^11 + 68474796896*ep^12 + 
     92449243376*ep^13 + 45688041600*ep^14)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (140 + 1208*ep - 957*ep^2 + 94529*ep^3 + 1289627*ep^4 - 4325759*ep^5 - 
     128645273*ep^6 - 695338589*ep^7 - 889554999*ep^8 + 5805449515*ep^9 + 
     29882963494*ep^10 + 61758186584*ep^11 + 62618598336*ep^12 + 
     25619487840*ep^13)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0, 0, 0}])/(432*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-10110 - 150361*ep + 636013*ep^2 + 21305872*ep^3 + 87543744*ep^4 - 
     468416043*ep^5 - 4796828093*ep^6 - 11402852292*ep^7 + 17735202126*ep^8 + 
     148706230984*ep^9 + 319217191120*ep^10 + 305603390240*ep^11 + 
     110091357600*ep^12)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0, 0}])/(8640*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-118 + 2433*ep + 36046*ep^2 - 333874*ep^3 - 3756009*ep^4 + 
     21614528*ep^5 + 309209325*ep^6 + 485328324*ep^7 - 5572362217*ep^8 - 
     26193546389*ep^9 - 13982427123*ep^10 + 171652768498*ep^11 + 
     511176487552*ep^12 + 597946602576*ep^13 + 263715258240*ep^14)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(432*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(480 + 3583*ep - 4757*ep^2 + 
     62645*ep^3 + 2408925*ep^4 + 17764902*ep^5 + 63038262*ep^6 + 
     121989650*ep^7 + 122992970*ep^8 + 49392700*ep^9)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(720*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-260 - 7332*ep - 40501*ep^2 + 290516*ep^3 + 
     4789665*ep^4 + 28553112*ep^5 + 100855481*ep^6 + 232452024*ep^7 + 
     346948375*ep^8 + 306228640*ep^9 + 121962600*ep^10)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(374 + 16603*ep + 199210*ep^2 + 
     322092*ep^3 - 9904066*ep^4 - 74076381*ep^5 - 124285862*ep^6 + 
     764808830*ep^7 + 4591555688*ep^8 + 10538323896*ep^9 + 
     11627907136*ep^10 + 5095578240*ep^11)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (432*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-424 - 11129*ep - 115122*ep^2 - 363386*ep^3 + 
     2843216*ep^4 + 32479627*ep^5 + 138031746*ep^6 + 305394960*ep^7 + 
     350087912*ep^8 + 166410936*ep^9)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (432*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (727 + 16350*ep + 151405*ep^2 + 746990*ep^3 + 2082888*ep^4 + 
     3105560*ep^5 + 1915080*ep^6)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (360*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (-2792 - 40040*ep + 47721*ep^2 + 2580704*ep^3 + 3672182*ep^4 - 
     85008708*ep^5 - 376176379*ep^6 + 265596908*ep^7 + 5491466388*ep^8 + 
     15358063408*ep^9 + 18518201632*ep^10 + 8556161280*ep^11)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(144*ep^4*(1 + ep)*(1 + 2*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (1940 + 45540*ep + 239203*ep^2 - 2166755*ep^3 - 28110963*ep^4 - 
     63342535*ep^5 + 568972652*ep^6 + 4555066910*ep^7 + 14671625208*ep^8 + 
     24927510160*ep^9 + 21709936480*ep^10 + 7491943200*ep^11)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2880*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-346 - 2085*ep + 43036*ep^2 + 
     499229*ep^3 + 1359328*ep^4 - 2574753*ep^5 - 3381500*ep^6 + 
     131325975*ep^7 + 629117162*ep^8 + 1160941882*ep^9 + 847968368*ep^10 + 
     106533720*ep^11)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(288*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(370 - 7465*ep - 176793*ep^2 - 480793*ep^3 + 7008741*ep^4 + 
     40747169*ep^5 - 51914941*ep^6 - 849949883*ep^7 - 1431803859*ep^8 + 
     4076572228*ep^9 + 17215851546*ep^10 + 21021531928*ep^11 + 
     8084961720*ep^12)*INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(576*ep^5*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-51 + 108*ep + 1499*ep^2)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(288*ep^6*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 19*ep + 383*ep^2 + 1818*ep^3 + 3422*ep^4 + 
     2236*ep^5)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(2*ep^2*(1 + ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (58 + 2143*ep + 30655*ep^2 + 232315*ep^3 + 1042517*ep^4 + 2869882*ep^5 + 
     4764970*ep^6 + 4380660*ep^7 + 1711600*ep^8)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (30*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1 + 9*ep + 12*ep^2)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(12*ep^4*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(-31 + 9*ep + 2614*ep^2 + 11704*ep^3 + 
     14040*ep^4)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(216*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-20 - 103*ep + 2152*ep^2 + 22769*ep^3 + 
     84310*ep^4 + 136436*ep^5 + 80760*ep^6)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^2*(1 + ep)*(1 + 2*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 5*ep)*(-1 + 6*ep)*
    (438 + 10420*ep + 104795*ep^2 + 580335*ep^3 + 1930672*ep^4 + 
     3909520*ep^5 + 4517970*ep^6 + 2315800*ep^7)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (90*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((3156 + 82211*ep + 920490*ep^2 + 5792635*ep^3 + 22448624*ep^4 + 
     54907474*ep^5 + 82659440*ep^6 + 69673490*ep^7 + 24910100*ep^8)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(45*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(2 + 15*ep)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(72*ep^3) + 
  (4*(-1 + 8*ep)*(2 + 40*ep + 293*ep^2 + 960*ep^3 + 1180*ep^4)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-97 - 1369*ep - 728*ep^2 + 
     56284*ep^3 + 253248*ep^4 + 314304*ep^5)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + 2*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-97 - 1271*ep + 886*ep^2 + 65888*ep^3 + 277392*ep^4 + 335712*ep^5)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(97 + 588*ep - 10289*ep^2 - 59664*ep^3 + 227812*ep^4 + 
     1828128*ep^5 + 2651136*ep^6)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + 2*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (5 + 142*ep + 1847*ep^2 + 13404*ep^3 + 56930*ep^4 + 140388*ep^5 + 
     187824*ep^6 + 107792*ep^7)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - (2*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (3 + 71*ep + 645*ep^2 + 2833*ep^3 + 6048*ep^4 + 5052*ep^5)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/(6*ep^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (36 + 848*ep + 8029*ep^2 + 40293*ep^3 + 114342*ep^4 + 172966*ep^5 + 
     105620*ep^6)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(72*ep^5*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-2 + 5*ep + 68*ep^2 + 94*ep^3)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^3*(2 + 5*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 10*ep)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(24*ep^3) - 
  (5*(1 + 4*ep)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(3*(1 + 2*ep)) - 
  (5*(1 + 4*ep)^2*INT["B", 9, 4051, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0}])/(ep*(1 + 5*ep)) + 
  (5*(1 + 4*ep)*INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0}])/(6*ep) + 
  (5*(11 + 215*ep + 1478*ep^2 + 4354*ep^3 + 4700*ep^4)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((107 + 2195*ep + 15538*ep^2 + 46730*ep^3 + 51260*ep^4)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(12*ep*(1 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  (25*(-1 + 2*ep)*(3 + 62*ep + 421*ep^2 + 1120*ep^3 + 968*ep^4)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  (10*(1 + 4*ep)*(2 + 12*ep + 19*ep^2)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((2 + 5*ep)*(1 + 10*ep + 22*ep^2)) + 
  5*INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 
     0, 0}] - ((1 + 6*ep)*INT["B", 10, 4059, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/(3*ep) + 
  ((1 + ep)*(1 + 4*ep)*INT["B", 10, 4059, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 
      1, 1, 1, 0, 0, 0, 0, 0, 0}])/(6*ep^2*(1 + 5*ep)) + 
  ((1 + 4*ep)*INT["B", 10, 20435, 10, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 
      0, 0, 1, 0, 0, 0}])/(3*ep) + (8*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(9*ep^4) - (2*(-1 + 2*ep)^2*(-1 + 6*ep)*
    (6 + 92*ep + 516*ep^2 + 1243*ep^3 + 1080*ep^4)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(17 + 106*ep)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(72*ep^5) + ((-1 + 4*ep)*(5 + 48*ep + 142*ep^2 + 124*ep^3)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(ep*(1 + 2*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*INT["C", 9, 131519, 9, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1}])/(8*ep^2) - 
  ((1 + 22*ep + 181*ep^2 + 685*ep^3 + 1138*ep^4 + 580*ep^5)*
    INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(6*ep^3*(1 + 10*ep + 22*ep^2)) - 
  ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)^2*(3 + 8*ep)*INT["C", 10, 32172, 11, 0, 
     {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((1 + 4*ep)*INT["C", 10, 132543, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 1}])/(3*ep) - 
  ((1 + 6*ep)*INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(3*ep) - 
  ((1 + 4*ep)*INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(6*ep^2) - 
  ((2 + 9*ep)*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(3*ep) - 
  (2*INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*ep), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-4028 - 99810*ep - 738450*ep^2 + 1651810*ep^3 + 
     51584737*ep^4 + 208490166*ep^5 - 638700709*ep^6 - 7553934020*ep^7 - 
     15530609197*ep^8 + 57837516296*ep^9 + 343331883911*ep^10 + 
     424177992630*ep^11 - 1169833179192*ep^12 - 4419004091152*ep^13 - 
     4245798883472*ep^14 + 2843042356320*ep^15 + 8366680454400*ep^16 + 
     4656907123200*ep^17)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}])/(576*ep^6*(1 + 2*ep)^2*(-1 + 3*ep)^2*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (8 + 18946*ep + 221929*ep^2 - 780755*ep^3 - 20037880*ep^4 - 
     51249883*ep^5 + 440359964*ep^6 + 2456101333*ep^7 - 1136053144*ep^8 - 
     35169132439*ep^9 - 69592067897*ep^10 + 112506495190*ep^11 + 
     632191790300*ep^12 + 928141599448*ep^13 + 482093682720*ep^14)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(576*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-90 + 1257*ep + 77875*ep^2 + 975174*ep^3 + 4385132*ep^4 - 7253877*ep^5 - 
     169791099*ep^6 - 822087354*ep^7 - 1992023722*ep^8 - 2392162944*ep^9 - 
     657874592*ep^10 + 1368463968*ep^11 + 1033809120*ep^12)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (120 + 8208*ep + 87128*ep^2 - 208128*ep^3 - 6379984*ep^4 - 
     11758517*ep^5 + 192739881*ep^6 + 905012178*ep^7 - 1341799118*ep^8 - 
     18140824257*ep^9 - 36548446139*ep^10 + 43847225300*ep^11 + 
     285300577776*ep^12 + 430212063168*ep^13 + 226500055920*ep^14)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-6912 - 110178*ep - 177595*ep^2 + 
     5768487*ep^3 + 33997718*ep^4 - 1726419*ep^5 - 440745166*ep^6 - 
     1079198367*ep^7 - 3367466498*ep^8 - 18709132779*ep^9 - 
     10013751443*ep^10 + 239862718920*ep^11 + 804166800184*ep^12 + 
     1006445826384*ep^13 + 441525450960*ep^14)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (1728*ep^5*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-416 - 10580*ep - 85748*ep^2 + 
     148990*ep^3 + 6750189*ep^4 + 37122811*ep^5 - 15113022*ep^6 - 
     923491836*ep^7 - 3365517599*ep^8 - 501543225*ep^9 + 25866673508*ep^10 + 
     68817187392*ep^11 + 70328512864*ep^12 + 23281103760*ep^13)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^5*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-430 - 9567*ep - 71544*ep^2 - 
     32200*ep^3 + 2894032*ep^4 + 21342293*ep^5 + 77632074*ep^6 + 
     164250866*ep^7 + 202047332*ep^8 + 130521192*ep^9 + 32201680*ep^10)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(96*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-2 - 789*ep - 15422*ep^2 - 108549*ep^3 - 176975*ep^4 + 1809312*ep^5 + 
     12119091*ep^6 + 32744646*ep^7 + 43059348*ep^8 + 22678920*ep^9)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-2256 - 72372*ep - 882904*ep^2 - 4274962*ep^3 + 7420833*ep^4 + 
     205567284*ep^5 + 1177571877*ep^6 + 3582082404*ep^7 + 6311536720*ep^8 + 
     6092771632*ep^9 + 2502596400*ep^10)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (144*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*
    (-1 + 5*ep)*(-1 + 6*ep)*(-1216 - 27626*ep - 233353*ep^2 - 674988*ep^3 + 
     2572471*ep^4 + 28555777*ep^5 + 106752938*ep^6 + 210816465*ep^7 + 
     219861968*ep^8 + 95704060*ep^9)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (192*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-652 - 14746*ep - 124030*ep^2 - 341740*ep^3 + 1680319*ep^4 + 
     17889414*ep^5 + 70126940*ep^6 + 151795012*ep^7 + 187178531*ep^8 + 
     119269948*ep^9 + 28193100*ep^10)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (96*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 5*ep)*(1372 + 26086*ep + 148428*ep^2 - 
     334458*ep^3 - 8034655*ep^4 - 37603555*ep^5 - 44381726*ep^6 + 
     254443536*ep^7 + 1243259685*ep^8 + 2449486443*ep^9 + 2385161168*ep^10 + 
     943306140*ep^11)*INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(192*ep^3*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (12 + 220*ep + 1565*ep^2 + 5597*ep^3 + 10252*ep^4 + 7692*ep^5)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(48*ep^3*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^4*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-84 - 2463*ep - 29804*ep^2 - 191687*ep^3 - 
     695054*ep^4 - 1342292*ep^5 - 950648*ep^6 + 751552*ep^7 + 1179456*ep^8)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(-16 - 440*ep - 5110*ep^2 - 
     32388*ep^3 - 119405*ep^4 - 243128*ep^5 - 181351*ep^6 + 254130*ep^7 + 
     623600*ep^8 + 372304*ep^9)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (12*ep*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-298 - 8663*ep - 108019*ep^2 - 755889*ep^3 - 
     3250547*ep^4 - 8800514*ep^5 - 14638846*ep^6 - 13618380*ep^7 - 
     5281816*ep^8 + 207760*ep^9)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (6*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 40*ep + 205*ep^2 + 
     490*ep^3 + 456*ep^4)*INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 
      0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(12*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 15*ep + 31*ep^2 + 14*ep^3)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^3) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(12 + 456*ep + 7301*ep^2 + 
     63998*ep^3 + 335957*ep^4 + 1084880*ep^5 + 2114180*ep^6 + 2285216*ep^7 + 
     1054560*ep^8)*INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(18*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)^2) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (5 + 34*ep + 72*ep^2)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 
      1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/(12*ep*(1 + 4*ep)^3*(1 + 5*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(5 + 35*ep + 58*ep^2)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(4*(1 + 3*ep)*(1 + 4*ep)^3) - 
  (15*ep*(8 + 75*ep + 236*ep^2 + 244*ep^3)*INT["B", 9, 4051, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*ep*(1 + 3*ep)*(1 + 11*ep + 32*ep^2)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)^3*(1 + 5*ep)) - 
  (15*ep^2*(5 + 16*ep)*INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)^2*(1 + 5*ep)) + 
  (30*ep^2*INT["B", 9, 20307, 9, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
      0, 1, 0, 0, 0}])/(1 + 4*ep)^2 + 
  (15*ep*(1 + 2*ep)^2*INT["B", 9, 20433, 9, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 
      1, 1, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)^2*(1 + 6*ep)) + 
  (2*ep*(1 + 3*ep)*INT["B", 10, 20435, 10, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 
      1, 1, 0, 0, 1, 0, 0, 0}])/(1 + 4*ep)^2 - 
  (6*(-1 + 2*ep)^2*(-1 + 6*ep)*(1 + 9*ep + 17*ep^2)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^2*(1 + 4*ep)^2*(1 + 5*ep)) - 
  (3*(-1 + 4*ep)*(1 + 11*ep + 42*ep^2 + 58*ep^3 + 16*ep^4)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/((1 + 2*ep)*(1 + 4*ep)^3*(1 + 5*ep)) + 
  (4*ep^2*(1 + 3*ep)*INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 
      0, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep)^3 + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(5 + 140*ep + 1584*ep^2 + 
     9171*ep^3 + 28476*ep^4 + 44948*ep^5 + 28368*ep^6)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(6*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 10*ep)*(1 + 10*ep)*(3 + 33*ep + 113*ep^2 + 
     122*ep^3)*INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 
      1, 0, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((1 + 6*ep)*(2 + 7*ep)*INT["D", 10, 22513, 10, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)^2) + ((-1 - ep + 20*ep^2 + 44*ep^3)*
    INT["D", 11, 27575, 11, 0, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 2*ep)^2*INT["D", 11, 27575, 12, 0, 
     {2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (20 + 671*ep - 10325*ep^2 + 17919*ep^3 + 295473*ep^4 - 1654274*ep^5 + 
      3053460*ep^6 - 1890864*ep^7 + 604800*ep^8)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^8*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-40 + 4*ep + 3533*ep^2 - 12224*ep^3 - 71863*ep^4 + 574198*ep^5 - 
     1510968*ep^6 + 1728000*ep^7)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^7*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-5 + 184*ep - 221*ep^2 - 4126*ep^3 + 11608*ep^4)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^7*(-1 + 4*ep)*(1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-40 + 384*ep - 219*ep^2 - 8720*ep^3 + 36589*ep^4 - 30298*ep^5 - 
     206616*ep^6 + 489600*ep^7)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(80 + 655*ep - 24513*ep^2 + 
     146855*ep^3 - 111703*ep^4 - 1230918*ep^5 + 2558744*ep^6)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(288*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-25 + 243*ep + 450*ep^2 - 
     10959*ep^3 + 38141*ep^4 - 53778*ep^5 + 39848*ep^6)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(24*ep^7*(-1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-65 - 45*ep + 2066*ep^2)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(96*ep^6*(-1 + 4*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(8*ep^5) - ((-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-193 + 612*ep + 1540*ep^2 - 1104*ep^3 + 5760*ep^4)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(24*ep^4*(-1 + 4*ep)*(1 + 4*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (25 - 37*ep - 926*ep^2 + 4568*ep^3 + 11520*ep^4)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(24*ep^5*(-1 + 4*ep)^2*(1 + 4*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (40 + 473*ep)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(96*ep^6*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(8 - 23*ep + 210*ep^2)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(4*ep^5) + ((-1 + 2*ep)*(-1 + 5*ep)*(-5 - 106*ep + 627*ep^2 - 
     2766*ep^3 + 7200*ep^4)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^5*(-1 + 3*ep)) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 9*ep + 28*ep^2)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep^3*(1 + 4*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(4*ep^3) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 7*ep)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(12*ep^3) + 
  ((35 + 118*ep)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(6*ep^2) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 12*ep + 24*ep^2)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 4*ep)) + (8*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 8*ep)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep^4) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(4*ep^2) + 6*INT["B", 9, 18291, 9, 0, 
    {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] + 
  (15*(1 + 4*ep)*INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/ep + (15*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2) - (9*(-1 + 2*ep)^2*(-1 + 6*ep)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3) - (5*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(4*ep^3) + (3*(-1 + 4*ep)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(2*ep) - 
  ((1 + 3*ep)*(1 + 4*ep)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/(4*ep^3) + 
  (8*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(3*ep^4), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-35 + 725*ep + 20811*ep^2 + 14805*ep^3 - 1967963*ep^4 - 9155849*ep^5 + 
      46655073*ep^6 + 357949327*ep^7 - 144088238*ep^8 - 4806506400*ep^9 - 
      5311619616*ep^10 + 20680814576*ep^11 + 41552755872*ep^12 + 
      20703805056*ep^13 + 19595520000*ep^14)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (576*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(92 + 3452*ep + 44663*ep^2 + 70153*ep^3 - 2946764*ep^4 - 
     17728276*ep^5 + 39410451*ep^6 + 503117433*ep^7 + 174781498*ep^8 - 
     6096336738*ep^9 - 9223989780*ep^10 + 26168667304*ep^11 + 
     65539092624*ep^12 + 27993600000*ep^13)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (576*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (5 - 136*ep - 2402*ep^2 - 5490*ep^3 + 52731*ep^4 + 210278*ep^5 - 
     325654*ep^6 - 2332300*ep^7 - 2173976*ep^8 + 1243056*ep^9)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (29 + 861*ep + 9029*ep^2 + 22415*ep^3 - 201170*ep^4 - 1304452*ep^5 - 
     1633944*ep^6 + 4160448*ep^7 + 9030528*ep^8)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (29 + 1069*ep + 11611*ep^2 - 16543*ep^3 - 924685*ep^4 - 4178277*ep^5 + 
     7914345*ep^6 + 100002431*ep^7 + 153280108*ep^8 - 491327096*ep^9 - 
     1510376928*ep^10 - 405354384*ep^11 + 1321920000*ep^12)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-12 - 249*ep + 9492*ep^2 + 186797*ep^3 + 215778*ep^4 - 15367763*ep^5 - 
     122715360*ep^6 - 265945205*ep^7 + 868349886*ep^8 + 5808361076*ep^9 + 
     11539037112*ep^10 + 8156747808*ep^11)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (144*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-160 + 11*ep + 22359*ep^2 + 61240*ep^3 + 73986*ep^4 + 5601333*ep^5 - 
     11064903*ep^6 - 436973348*ep^7 - 1329742242*ep^8 + 2759320068*ep^9 + 
     17313941448*ep^10 + 20013935760*ep^11)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (576*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-141 - 489*ep + 11799*ep^2 + 6587*ep^3 + 29359*ep^4 + 11954749*ep^5 + 
     78181121*ep^6 - 101226095*ep^7 - 2081093242*ep^8 - 4243345600*ep^9 + 
     9482888464*ep^10 + 43122145584*ep^11 + 41818399776*ep^12)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^6*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(65 + 1043*ep + 4885*ep^2 - 
     4753*ep^3 - 101738*ep^4 - 226514*ep^5 + 230076*ep^6 + 1368472*ep^7 + 
     1294544*ep^8)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(96*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (9 + 235*ep + 2602*ep^2 + 15606*ep^3 + 52724*ep^4 + 90824*ep^5 + 
     54000*ep^6)*INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(24*ep^5*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-3 - 861*ep - 19608*ep^2 - 
     156220*ep^3 - 227101*ep^4 + 4037841*ep^5 + 28447248*ep^6 + 
     83599312*ep^7 + 118981744*ep^8 + 66964272*ep^9)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 3*ep)*(-2 + 5*ep)*(210 + 7653*ep + 84606*ep^2 + 
     119546*ep^3 - 3990154*ep^4 - 26530895*ep^5 - 23466926*ep^6 + 
     305718040*ep^7 + 974480272*ep^8 + 43479824*ep^9 - 3226754656*ep^10 - 
     2681822976*ep^11 + 1399680000*ep^12)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (144*ep^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-555 - 18834*ep - 239112*ep^2 - 
     1070294*ep^3 + 5147251*ep^4 + 89618472*ep^5 + 493310784*ep^6 + 
     1411872464*ep^7 + 2108722544*ep^8 + 1300359936*ep^9)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-13 - 192*ep - 1007*ep^2 - 1860*ep^3 + 132*ep^4)*
    INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
      0, 0}])/(48*ep^5*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(17 + 418*ep + 3799*ep^2 + 
     15690*ep^3 + 28076*ep^4 + 14904*ep^5)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (24*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-386 - 4111*ep + 22986*ep^2 + 344905*ep^3 - 
     186402*ep^4 - 10253024*ep^5 - 14755936*ep^6 + 92965040*ep^7 + 
     224217888*ep^8 + 34560000*ep^9)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (48*ep^4*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-62 + 851*ep + 22365*ep^2 - 64011*ep^3 - 2451217*ep^4 - 6764248*ep^5 + 
     68223142*ep^6 + 491442436*ep^7 + 1177865352*ep^8 + 993756240*ep^9)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(192*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-301 - 4604*ep - 7639*ep^2 + 273106*ep^3 + 2420345*ep^4 + 8160112*ep^5 + 
     3560431*ep^6 - 51433710*ep^7 - 114273700*ep^8 - 2800536*ep^9 + 
     136080000*ep^10)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(96*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(457 - 761*ep - 89581*ep^2 - 415709*ep^3 + 1690701*ep^4 + 
     13602841*ep^5 + 6463649*ep^6 - 118108807*ep^7 - 226423058*ep^8 + 
     339420868*ep^9 + 1570077384*ep^10 + 1555200000*ep^11)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(192*ep^4*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-85 - 846*ep + 873*ep^2 + 35086*ep^3 + 125212*ep^4 + 129656*ep^5)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(96*ep^5*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(3 + 20*ep + 36*ep^2)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/((1 + 4*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(2 + 37*ep + 253*ep^2 + 
     756*ep^3 + 824*ep^4)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 
      0, 0, 1, 1, 0, 0, 0, 0, 0}])/(ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1 + 53*ep + 650*ep^2 + 3252*ep^3 + 7096*ep^4 + 5376*ep^5)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(249 + 8661*ep + 125279*ep^2 + 982551*ep^3 + 
     4529040*ep^4 + 12298092*ep^5 + 18242176*ep^6 + 11415840*ep^7)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(72*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 - 13*ep - 42*ep^2 + 
     156*ep^3 + 1256*ep^4 + 2112*ep^5)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(7 + 44*ep)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 4*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-4 - 77*ep - 523*ep^2 - 869*ep^3 + 6923*ep^4 + 
     41346*ep^5 + 87260*ep^6 + 67256*ep^7)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-7 - 128*ep - 787*ep^2 - 524*ep^3 + 16154*ep^4 + 81252*ep^5 + 
     162632*ep^6 + 122000*ep^7)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-3 - 8*ep + 52*ep^2)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (24*ep*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(7 + 148*ep + 1033*ep^2 + 2780*ep^3 + 
     2212*ep^4)*INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/(16*ep^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) + 
  ((1 + 3*ep)*(-1 - 4*ep + 4*ep^2)*INT["A", 10, 30095, 10, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + 4*ep)*(1 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-9 - 1326*ep - 22477*ep^2 - 79836*ep^3 + 760384*ep^4 + 7211712*ep^5 + 
     21534288*ep^6 + 22074048*ep^7)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-9 - 1056*ep - 14029*ep^2 + 28298*ep^3 + 1485860*ep^4 + 9900792*ep^5 + 
     26744160*ep^6 + 26178624*ep^7)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(9 + 1281*ep + 12571*ep^2 - 92101*ep^3 - 1326568*ep^4 - 
     559400*ep^5 + 38922048*ep^6 + 156976944*ep^7 + 182999232*ep^8)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (10 + 315*ep + 4078*ep^2 + 27683*ep^3 + 103502*ep^4 + 201348*ep^5 + 
     158792*ep^6)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(8*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (1 + 16*ep + 80*ep^2 + 124*ep^3)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 6*ep)*(1 + 11*ep + 32*ep^2 + 20*ep^3)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (19 + 461*ep + 4534*ep^2 + 23960*ep^3 + 76156*ep^4 + 147488*ep^5 + 
     138864*ep^6)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(24*ep^4*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-3 - 42*ep - 191*ep^2 - 192*ep^3 + 732*ep^4 + 1424*ep^5)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 8*ep)) + (5*ep*(1 + 3*ep)*(3 + 16*ep)*
    (3 + 28*ep + 68*ep^2)*INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - (15*(-1 - 19*ep - 122*ep^2 - 260*ep^3 + 8*ep^4)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-11 - 209*ep - 1350*ep^2 - 2908*ep^3 + 56*ep^4)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (15*(-1 - 7*ep + 44*ep^3)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  ((1 + 9*ep + 20*ep^2 + 4*ep^3)*INT["B", 10, 18395, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep^2*(1 + 8*ep)) + ((1 + ep)*(1 + 2*ep)*(1 + 11*ep + 40*ep^2 + 52*ep^3)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)*(-1 - 4*ep + 4*ep^2)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^2*(1 + 6*ep)*(1 + 8*ep)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (1 + 14*ep + 63*ep^2 + 104*ep^3 + 60*ep^4)*INT["C", 8, 507, 8, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^3*(1 + 4*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(8 + 137*ep + 880*ep^2 + 2497*ep^3 + 
     2616*ep^4)*INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 
      0, 1, 1, 0, 0, 0}])/(6*ep^4*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) + 
  (5*(-1 + 2*ep)*(1 + 3*ep)*(-1 - 4*ep + 4*ep^2)*INT["C", 9, 19691, 9, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (4*ep^2*(1 + 4*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 8*ep)*(1 + 7*ep + 8*ep^2)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) + 
  (3*(-1 + 10*ep)*(1 + 16*ep + 81*ep^2 + 120*ep^3)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  ((1 + 3*ep)*(1 + 8*ep + 20*ep^2)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/
   (4*ep^2*(1 + 4*ep)*(1 + 8*ep)) - 
  ((3 + 42*ep + 192*ep^2 + 280*ep^3)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)^2*(1 + 8*ep)) - ((1 + 15*ep + 76*ep^2 + 124*ep^3)*
    INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(2*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  (5*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 8*ep)*INT["E", 9, 42331, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0}])/
   (4*ep*(1 + 4*ep)*(1 + 6*ep)) - ((1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)*
    INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      1, 1, 0}])/(2*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (199 + 7635*ep + 81346*ep^2 - 179031*ep^3 - 8595330*ep^4 - 
      39253359*ep^5 + 231864750*ep^6 + 2767484751*ep^7 + 7406188047*ep^8 - 
      18390628804*ep^9 - 154392097028*ep^10 - 289722003256*ep^11 + 
      271206987840*ep^12 + 2086384963232*ep^13 + 3627625026048*ep^14 + 
      2374982392320*ep^15)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}])/(288*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (634 + 16086*ep + 78463*ep^2 - 1278243*ep^3 - 14571669*ep^4 + 
     3410321*ep^5 + 713422913*ep^6 + 3135474395*ep^7 - 4984074313*ep^8 - 
     73678095099*ep^9 - 170155506756*ep^10 + 172442302588*ep^11 + 
     1412527450056*ep^12 + 2327984540128*ep^13 + 1297821073056*ep^14)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(576*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-10 + 65*ep + 4172*ep^2 + 29931*ep^3 - 73424*ep^4 - 
     1408097*ep^5 - 1124536*ep^6 + 41930945*ep^7 + 224299310*ep^8 + 
     469650580*ep^9 + 364703736*ep^10)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (13 + 355*ep + 3468*ep^2 + 9910*ep^3 - 53319*ep^4 - 360981*ep^5 + 
     221830*ep^6 + 6833948*ep^7 + 20656392*ep^8 + 23040576*ep^9 + 
     5629824*ep^10)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(96*ep^6*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(116 + 2039*ep + 5574*ep^2 - 108887*ep^3 - 757704*ep^4 + 
     1008805*ep^5 + 20696862*ep^6 + 26143655*ep^7 - 219597064*ep^8 - 
     592478700*ep^9 + 538718360*ep^10 + 3125835456*ep^11 + 2586862368*ep^12)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-82 - 2409*ep - 12879*ep^2 + 209177*ep^3 + 2158589*ep^4 - 8395045*ep^5 - 
     211905177*ep^6 - 1116752037*ep^7 - 1270458575*ep^8 + 10152762050*ep^9 + 
     47007770284*ep^10 + 81143569560*ep^11 + 52470455328*ep^12)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (419 + 9866*ep - 15090*ep^2 - 1721776*ep^3 - 9080254*ep^4 + 
     65518454*ep^5 + 690362546*ep^6 + 617253516*ep^7 - 13064624873*ep^8 - 
     49455770772*ep^9 + 6467647460*ep^10 + 382539509400*ep^11 + 
     819599756256*ep^12 + 567334650528*ep^13)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (576*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (245 + 3479*ep - 8796*ep^2 - 341970*ep^3 - 801273*ep^4 + 12456567*ep^5 + 
     66762314*ep^6 - 98967308*ep^7 - 1430199706*ep^8 - 2290762480*ep^9 + 
     7306784496*ep^10 + 27907223200*ep^11 + 26373986400*ep^12 + 
     1078215552*ep^13)*INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(130 + 2903*ep + 22557*ep^2 + 
     40742*ep^3 - 391950*ep^4 - 2351951*ep^5 - 3165197*ep^6 + 9314058*ep^7 + 
     33473644*ep^8 + 29534680*ep^9)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (96*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-137 - 4004*ep - 42275*ep^2 - 
     118348*ep^3 + 1494549*ep^4 + 17989816*ep^5 + 94711327*ep^6 + 
     294455224*ep^7 + 561519240*ep^8 + 614591680*ep^9 + 298600368*ep^10)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-283 - 7373*ep - 53510*ep^2 + 201078*ep^3 + 4866121*ep^4 + 
     22944503*ep^5 - 5248952*ep^6 - 408775808*ep^7 - 1427375200*ep^8 - 
     1672387696*ep^9 + 515019584*ep^10 + 1821743616*ep^11)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-481 - 13094*ep - 124080*ep^2 - 263786*ep^3 + 3826753*ep^4 + 
     34721712*ep^5 + 132160688*ep^6 + 264280432*ep^7 + 265575952*ep^8 + 
     101348736*ep^9)*INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(144*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(17 + 418*ep + 3799*ep^2 + 
     15690*ep^3 + 28076*ep^4 + 14904*ep^5)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (24*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-100 - 1625*ep - 7042*ep^2 + 26752*ep^3 + 356784*ep^4 + 1191728*ep^5 + 
     1235104*ep^6)*INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(48*ep^4*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*
    (-1 + 5*ep)*(194 + 5683*ep + 49963*ep^2 - 91014*ep^3 - 4122072*ep^4 - 
     21277165*ep^5 + 34824287*ep^6 + 810530392*ep^7 + 3763411132*ep^8 + 
     8644023320*ep^9 + 10150216128*ep^10 + 4851230112*ep^11)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(192*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-24 + 769*ep + 16328*ep^2 + 50864*ep^3 - 544682*ep^4 - 3989769*ep^5 - 
     5300206*ep^6 + 24689832*ep^7 + 86602888*ep^8 + 78404496*ep^9)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((-1 + 2*ep)*(216 - 723*ep - 44477*ep^2 - 103904*ep^3 + 
     1822206*ep^4 + 7402829*ep^5 - 20881569*ep^6 - 132753986*ep^7 - 
     22145992*ep^8 + 688820264*ep^9 + 880168656*ep^10)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(96*ep^4*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(-1 + 2*ep)*(-1 + 3*ep)*
    (4 + 71*ep + 477*ep^2 + 1440*ep^3 + 1644*ep^4)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/((1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(15 + 324*ep + 2757*ep^2 + 
     11556*ep^3 + 23876*ep^4 + 19456*ep^5)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 - 26*ep - 215*ep^2 - 518*ep^3 + 
     1428*ep^4 + 8168*ep^5 + 9216*ep^6)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4*ep^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(-31 - 994*ep - 13052*ep^2 - 89982*ep^3 - 
     338717*ep^4 - 598972*ep^5 + 39252*ep^6 + 1772320*ep^7 + 1907520*ep^8)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(72*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)*(-10 - 153*ep - 778*ep^2 - 
     1068*ep^3 + 2088*ep^4 + 3968*ep^5)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-8 - 187*ep - 1763*ep^2 - 8351*ep^3 - 
     19325*ep^4 - 12322*ep^5 + 28124*ep^6 + 40328*ep^7)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((-70 - 1619*ep - 15145*ep^2 - 71473*ep^3 - 166423*ep^4 - 
     115346*ep^5 + 212884*ep^6 + 319624*ep^7)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (6*ep*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-97 - 2775*ep - 27051*ep^2 - 
     50625*ep^3 + 949972*ep^4 + 7890720*ep^5 + 26463120*ep^6 + 
     41715984*ep^7 + 25172928*ep^8)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-97 - 2677*ep - 23813*ep^2 - 5431*ep^3 + 1295150*ep^4 + 9446268*ep^5 + 
     30589848*ep^6 + 47671008*ep^7 + 28782144*ep^8)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(97 + 1994*ep + 4836*ep^2 - 162042*ep^3 - 
     1273165*ep^4 + 483040*ep^5 + 40568760*ep^6 + 180828144*ep^7 + 
     323991408*ep^8 + 210082752*ep^9)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (4 + 107*ep + 1128*ep^2 + 6047*ep^3 + 17494*ep^4 + 25964*ep^5 + 
     15544*ep^6)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(8*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 12*ep + 28*ep^2)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep*(1 + 4*ep)^2*(1 + 8*ep)) - 
  (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(1 + 16*ep + 80*ep^2 + 124*ep^3)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (14 + 446*ep + 6013*ep^2 + 44831*ep^3 + 201448*ep^4 + 550814*ep^5 + 
     856040*ep^6 + 587352*ep^7)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^4*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(7 + 135*ep + 866*ep^2 + 1836*ep^3)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-4 - 57*ep - 259*ep^2 - 232*ep^3 + 
     1108*ep^4 + 2048*ep^5)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  (10*ep*(1 + 6*ep)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 8*ep)) + 
  (5*(-1 - 16*ep - 91*ep^2 - 204*ep^3 - 84*ep^4 + 192*ep^5)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (15*(-1 - 19*ep - 122*ep^2 - 260*ep^3 + 8*ep^4)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-11 - 209*ep - 1350*ep^2 - 2908*ep^3 + 56*ep^4)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (6*ep*(1 + 6*ep)*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/((1 + 5*ep)*(1 + 8*ep)) + 
  (15*(-2 - 17*ep - 28*ep^2 + 28*ep^3)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) + 
  ((1 + 9*ep + 20*ep^2 + 4*ep^3)*INT["B", 10, 18395, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep^2*(1 + 8*ep)) + ((1 + ep)*(1 + 2*ep)*(1 + 11*ep + 40*ep^2 + 52*ep^3)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)*(-1 - 4*ep + 4*ep^2)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^2*(1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-15 - 187*ep - 638*ep^2 + 176*ep^3 + 2680*ep^4)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep^4*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  (6*(-1 + 2*ep)^2*(-1 + 6*ep)*(1 + 19*ep + 140*ep^2 + 468*ep^3 + 584*ep^4)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 8*ep)*(1 + 7*ep + 8*ep^2)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) + 
  (3*(-1 + 4*ep)*(1 + 13*ep + 56*ep^2 + 76*ep^3)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  (3*(-1 + 10*ep)*(1 + 21*ep + 162*ep^2 + 560*ep^3 + 760*ep^4)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(8*ep*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(1 + 37*ep + 166*ep^2)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(12*ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 8*ep)*INT["D", 9, 6621, 9, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (4*ep*(1 + 4*ep)*(1 + 6*ep)) - (3*(1 + 4*ep)*(-1 + 10*ep)*(1 + 10*ep)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((5 + 74*ep + 352*ep^2 + 536*ep^3)*INT["D", 10, 6137, 10, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)^2*(1 + 8*ep)) - ((1 + 15*ep + 76*ep^2 + 124*ep^3)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/((1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  ((1 + 12*ep + 28*ep^2)*INT["D", 10, 22513, 10, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 8*ep)) - ((1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)*
    INT["D", 11, 22521, 11, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(2*ep*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)), 
 INT["B", 10, 82907, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
   1, 0}], INT["B", 10, 4059, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
   0, 0, 0, 0, 0}], INT["C", 10, 32180, 10, 0, {0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
   1, 1, 1, 1, 1, 0, 0, 0}], INT["B", 10, 20339, 10, 0, 
  {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-3 + 57*ep - 422*ep^2 + 1489*ep^3 - 2295*ep^4 + 834*ep^5)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(6*ep^7*(-1 + 3*ep)^2*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-27 + 316*ep - 1133*ep^2 + 972*ep^3)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (5 - 69*ep + 297*ep^2 - 495*ep^3 + 374*ep^4)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (3 - 14*ep - 139*ep^2 + 582*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (4*ep^6*(-1 + 4*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 9*ep)*
    (-9 + 11*ep + 106*ep^2)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(23 - 244*ep + 603*ep^2)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(3*ep^4*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-19 + 147*ep)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-23 + 411*ep - 2388*ep^2 + 4468*ep^3)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(4*ep^4*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(13 - 120*ep + 191*ep^2)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2*ep^5) - ((-1 + 2*ep)*(-13 + 165*ep - 763*ep^2 + 1259*ep^3)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(4*ep^4*(-1 + 3*ep)) - 
  (7*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^4) + (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/ep^3 + (5*(-1 + 5*ep)*(-1 + 6*ep)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^2) + 
  (8*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*INT["C", 8, 25013, 8, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(3*ep^4)}


==> anc/Inpl.res.m <==
{1/(576*ep^8) + zeta[2]/(36*ep^6) + (173*zeta[2]^2)/(288*ep^4) + 
  (43695623*zeta[2]^4)/504000 + (151*zeta[3])/(864*ep^5) + 
  (41719*zeta[2]*zeta[3]^2)/162 + 
  ((6317*zeta[2]^3)/720 + (9895*zeta[3]^2)/2592)/ep^2 - 
  (263897*zeta[3]*zeta[5])/2160 + 
  ((505*zeta[2]*zeta[3])/216 + (5503*zeta[5])/1440)/ep^3 + 
  ((89593*zeta[2]^2*zeta[3])/2160 + (3419*zeta[2]*zeta[5])/45 - 
    (169789*zeta[7])/4032)/ep + (407*zeta[5, 3])/15, 
 1/(192*ep^8) - (19*zeta[2])/(72*ep^6) - (5089*zeta[2]^2)/(1440*ep^4) - 
  (994787867*zeta[2]^4)/504000 - (61*zeta[3])/(32*ep^5) + 
  (88663*zeta[2]*zeta[3]^2)/162 + 
  ((-8259*zeta[2]^3)/112 - (2881*zeta[3]^2)/864)/ep^2 + 
  ((4111*zeta[2]*zeta[3])/216 - (41237*zeta[5])/480)/ep^3 + 
  (1433501*zeta[3]*zeta[5])/240 + ((325133*zeta[2]^2*zeta[3])/2160 + 
    (314971*zeta[2]*zeta[5])/360 - (819241*zeta[7])/224)/ep + 
  (27142*zeta[5, 3])/15, 1/(144*ep^8) - (5*zeta[2])/(18*ep^6) + 
  (19*zeta[2]^2)/(16*ep^4) + (53058307*zeta[2]^4)/126000 - 
  (401*zeta[3])/(216*ep^5) - (378593*zeta[2]*zeta[3]^2)/81 + 
  ((751*zeta[2]^3)/45 + (248513*zeta[3]^2)/1296)/ep^2 + 
  ((13151*zeta[2]*zeta[3])/216 - (16277*zeta[5])/360)/ep^3 + 
  (5465129*zeta[3]*zeta[5])/1080 + 
  ((-653*zeta[2]^2*zeta[3])/5 + (37751*zeta[2]*zeta[5])/36 - 
    (2796859*zeta[7])/4032)/ep - (39277*zeta[5, 3])/60, 
 -5/(576*ep^8) + (65*zeta[2])/(144*ep^6) - (109*zeta[2]^2)/(40*ep^4) + 
  (29437571*zeta[2]^4)/1008000 + (1645*zeta[3])/(864*ep^5) + 
  (134365*zeta[2]*zeta[3]^2)/81 + 
  ((-289223*zeta[2]^3)/10080 - (166229*zeta[3]^2)/2592)/ep^2 - 
  (339469*zeta[3]*zeta[5])/432 + ((-9361*zeta[2]*zeta[3])/216 + 
    (2093*zeta[5])/288)/ep^3 + ((39527*zeta[2]^2*zeta[3])/120 - 
    (24133*zeta[2]*zeta[5])/36 + (995315*zeta[7])/4032)/ep - 
  (1533*zeta[5, 3])/40, 1/(288*ep^8) + zeta[2]/(144*ep^6) + 
  (623*zeta[2]^2)/(120*ep^4) + (69281143*zeta[2]^4)/15750 + 
  (209*zeta[3])/(216*ep^5) - (210472*zeta[2]*zeta[3]^2)/81 + 
  ((38501*zeta[2]^3)/315 + (11621*zeta[3]^2)/162)/ep^2 - 
  (493027*zeta[3]*zeta[5])/135 + ((-205*zeta[2]*zeta[3])/108 + 
    (39449*zeta[5])/360)/ep^3 + ((8023*zeta[2]^2*zeta[3])/90 - 
    (290821*zeta[2]*zeta[5])/180 + (2997077*zeta[7])/504)/ep - 
  (62426*zeta[5, 3])/15, -25/(576*ep^8) + (313*zeta[2])/(288*ep^6) - 
  (3671*zeta[2]^2)/(720*ep^4) + (2984111*zeta[2]^4)/1575 + 
  (1241*zeta[3])/(216*ep^5) + (1847833*zeta[2]*zeta[3]^2)/324 + 
  ((-9349*zeta[2]^3)/105 - (210031*zeta[3]^2)/648)/ep^2 - 
  (3150517*zeta[3]*zeta[5])/540 + 
  ((-7033*zeta[2]*zeta[3])/54 + (275*zeta[5])/9)/ep^3 + 
  ((284633*zeta[2]^2*zeta[3])/540 - (366929*zeta[2]*zeta[5])/180 + 
    (3509717*zeta[7])/2016)/ep - (10763*zeta[5, 3])/6, 
 1/(288*ep^8) + zeta[2]/(144*ep^6) + (43*zeta[2]^2)/(40*ep^4) + 
  (1215668297*zeta[2]^4)/252000 + (209*zeta[3])/(216*ep^5) - 
  (41461*zeta[2]*zeta[3]^2)/81 + 
  ((-17501*zeta[2]^3)/2520 + (27179*zeta[3]^2)/648)/ep^2 + 
  ((59*zeta[2]*zeta[3])/27 - (5761*zeta[5])/360)/ep^3 + 
  (4526447*zeta[3]*zeta[5])/540 + ((11471*zeta[2]^2*zeta[3])/60 + 
    (22139*zeta[2]*zeta[5])/180 + (4704689*zeta[7])/2016)/ep - 
  (64211*zeta[5, 3])/10, -1/(64*ep^8) + (5*zeta[2])/(24*ep^6) + 
  (49*zeta[2]^2)/(320*ep^4) - (412195213*zeta[2]^4)/168000 + 
  (55*zeta[3])/(48*ep^5) + (136097*zeta[2]*zeta[3]^2)/108 + 
  ((-39377*zeta[2]^3)/1680 - (20561*zeta[3]^2)/576)/ep^2 + 
  (882581*zeta[3]*zeta[5])/288 + ((-3395*zeta[2]*zeta[3])/288 + 
    (1183*zeta[5])/240)/ep^3 + ((1617*zeta[2]^2*zeta[3])/20 + 
    (217*zeta[2]*zeta[5])/6 - (8686441*zeta[7])/5376)/ep + 
  (233423*zeta[5, 3])/80, -1/(96*ep^8) + (97*zeta[2])/(288*ep^6) - 
  (3793*zeta[2]^2)/(2880*ep^4) + (1298874221*zeta[2]^4)/2016000 + 
  (271*zeta[3])/(144*ep^5) + (4318261*zeta[2]*zeta[3]^2)/1296 + 
  ((1397*zeta[2]^3)/576 - (19235*zeta[3]^2)/144)/ep^2 - 
  (1003741*zeta[3]*zeta[5])/180 + ((-21359*zeta[2]*zeta[3])/432 + 
    (4291*zeta[5])/120)/ep^3 + ((487043*zeta[2]^2*zeta[3])/4320 - 
    (420149*zeta[2]*zeta[5])/720 + (909513*zeta[7])/896)/ep - 
  (23879*zeta[5, 3])/40, -1/(1152*ep^8) - zeta[2]/(576*ep^6) + 
  (169*zeta[2]^2)/(640*ep^4) + (134849039*zeta[2]^4)/504000 - 
  (13*zeta[3])/(1728*ep^5) - (1324753*zeta[2]*zeta[3]^2)/2592 + 
  ((57191*zeta[2]^3)/5040 + (186637*zeta[3]^2)/10368)/ep^2 + 
  (1612597*zeta[3]*zeta[5])/8640 + 
  ((685*zeta[2]*zeta[3])/1728 + (26357*zeta[5])/2880)/ep^3 + 
  ((13379*zeta[2]^2*zeta[3])/960 - (504581*zeta[2]*zeta[5])/2880 + 
    (4990045*zeta[7])/8064)/ep - (86383*zeta[5, 3])/480, 
 1/(288*ep^8) - zeta[2]/(32*ep^6) - (403*zeta[2]^2)/(720*ep^4) - 
  (7941559*zeta[2]^4)/48000 - (187*zeta[3])/(864*ep^5) + 
  (40867*zeta[2]*zeta[3]^2)/108 + 
  ((-284189*zeta[2]^3)/10080 - (14047*zeta[3]^2)/2592)/ep^2 + 
  ((191*zeta[2]*zeta[3])/36 - (38659*zeta[5])/1440)/ep^3 - 
  (2593651*zeta[3]*zeta[5])/2160 + ((-77089*zeta[2]^2*zeta[3])/1080 + 
    (25019*zeta[2]*zeta[5])/60 - (1150361*zeta[7])/1008)/ep - 
  (7253*zeta[5, 3])/15, 35/(1152*ep^8) - (73*zeta[2])/(192*ep^6) - 
  (4069*zeta[2]^2)/(1440*ep^4) + (4065832699*zeta[2]^4)/2016000 - 
  (1015*zeta[3])/(432*ep^5) - (23653*zeta[2]*zeta[3]^2)/48 + 
  ((-36499*zeta[2]^3)/2240 + (260783*zeta[3]^2)/5184)/ep^2 + 
  ((5809*zeta[2]*zeta[3])/288 - (8693*zeta[5])/144)/ep^3 + 
  (2369983*zeta[3]*zeta[5])/864 + ((85981*zeta[2]^2*zeta[3])/432 + 
    (255661*zeta[2]*zeta[5])/480 - (57455*zeta[7])/288)/ep - 
  (10607*zeta[5, 3])/5, -13/(1152*ep^8) + (35*zeta[2])/(192*ep^6) + 
  (461*zeta[2]^2)/(1440*ep^4) - (12987991*zeta[2]^4)/50400 + 
  (305*zeta[3])/(432*ep^5) - (34495*zeta[2]*zeta[3]^2)/144 + 
  ((4295*zeta[2]^3)/336 + (11243*zeta[3]^2)/324)/ep^2 - 
  (229363*zeta[3]*zeta[5])/108 + ((-461*zeta[2]*zeta[3])/72 + 
    (4001*zeta[5])/180)/ep^3 + ((2686*zeta[2]^2*zeta[3])/27 - 
    (3411*zeta[2]*zeta[5])/16 + (1798807*zeta[7])/8064)/ep + 
  (535*zeta[5, 3])/8, (9*zeta[2]^2)/(320*ep^4) + 
  (13457111*zeta[2]^4)/672000 - zeta[3]/(32*ep^5) + 
  (2945*zeta[2]*zeta[3]^2)/144 + ((653*zeta[2]^3)/576 - (223*zeta[3]^2)/96)/
   ep^2 + ((91*zeta[2]*zeta[3])/48 - (371*zeta[5])/96)/ep^3 + 
  (421943*zeta[3]*zeta[5])/720 + ((2287*zeta[2]^2*zeta[3])/480 + 
    (789*zeta[2]*zeta[5])/8 - (4871*zeta[7])/48)/ep + (7507*zeta[5, 3])/60, 
 -1/(18*ep^8) + (53*zeta[2])/(48*ep^6) - (1423*zeta[2]^2)/(1440*ep^4) - 
  (251120053*zeta[2]^4)/1008000 + (2621*zeta[3])/(432*ep^5) + 
  (664117*zeta[2]*zeta[3]^2)/144 + 
  ((-410153*zeta[2]^3)/10080 - (413683*zeta[3]^2)/1296)/ep^2 - 
  (1866583*zeta[3]*zeta[5])/270 + 
  ((-7751*zeta[2]*zeta[3])/72 + (54437*zeta[5])/720)/ep^3 + 
  ((-221929*zeta[2]^2*zeta[3])/2160 - (386357*zeta[2]*zeta[5])/240 + 
    (12394561*zeta[7])/8064)/ep + (13907*zeta[5, 3])/120, 
 7/(192*ep^8) - (35*zeta[2])/(96*ep^6) - (49*zeta[2]^2)/(160*ep^4) + 
  (2656651*zeta[2]^4)/16800 - (271*zeta[3])/(144*ep^5) - 
  (166087*zeta[2]*zeta[3]^2)/216 + 
  ((1711*zeta[2]^3)/315 + (42271*zeta[3]^2)/864)/ep^2 + 
  ((3343*zeta[2]*zeta[3])/144 - (6037*zeta[5])/240)/ep^3 + 
  (280219*zeta[3]*zeta[5])/720 + ((-3241*zeta[2]^2*zeta[3])/48 + 
    (22439*zeta[2]*zeta[5])/48 - (32891*zeta[7])/96)/ep - 256*zeta[5, 3], 
 (37*zeta[2]^2)/(960*ep^4) + (57616759*zeta[2]^4)/403200 - 
  zeta[3]/(32*ep^5) + (3259*zeta[2]*zeta[3]^2)/48 + 
  ((81401*zeta[2]^3)/20160 - (625*zeta[3]^2)/96)/ep^2 + 
  ((9*zeta[2]*zeta[3])/16 + (49*zeta[5])/96)/ep^3 - 
  (505507*zeta[3]*zeta[5])/720 + ((-81341*zeta[2]^2*zeta[3])/1440 + 
    (703*zeta[2]*zeta[5])/6 + (307*zeta[7])/16)/ep - (3505*zeta[5, 3])/24, 
 1/(288*ep^8) + (11*zeta[2])/(288*ep^6) - (241*zeta[2]^2)/(160*ep^4) - 
  (2039554577*zeta[2]^4)/2016000 - zeta[3]/(864*ep^5) + 
  (1405787*zeta[2]*zeta[3]^2)/1296 + 
  ((-763019*zeta[2]^3)/20160 - (153467*zeta[3]^2)/5184)/ep^2 + 
  ((-9749*zeta[2]*zeta[3])/864 - (18559*zeta[5])/1440)/ep^3 - 
  (5763491*zeta[3]*zeta[5])/4320 + 
  ((2177*zeta[2]^2*zeta[3])/30 - (249299*zeta[2]*zeta[5])/1440 - 
    (1102943*zeta[7])/1008)/ep + (6098*zeta[5, 3])/15, 
 1/(576*ep^8) + (29*zeta[2])/(288*ep^6) + (553*zeta[2]^2)/(360*ep^4) + 
  (203235527*zeta[2]^4)/63000 + (269*zeta[3])/(432*ep^5) - 
  (980735*zeta[2]*zeta[3]^2)/648 + 
  ((142267*zeta[2]^3)/2520 + (57485*zeta[3]^2)/1296)/ep^2 - 
  (6097903*zeta[3]*zeta[5])/1080 + 
  ((-349*zeta[2]*zeta[3])/27 + (43109*zeta[5])/720)/ep^3 + 
  ((2279*zeta[2]^2*zeta[3])/108 - (49408*zeta[2]*zeta[5])/45 + 
    (995699*zeta[7])/252)/ep - (17607*zeta[5, 3])/5, 
 (-515773*zeta[2]^4)/28000 + (13*zeta[2]*zeta[3]^2)/8 + 
  ((31*zeta[2]^3)/140 + zeta[3]^2/4)/ep^2 - 61*zeta[3]*zeta[5] + 
  ((7*zeta[2]^2*zeta[3])/5 - (39*zeta[2]*zeta[5])/8 - (199*zeta[7])/64)/ep + 
  (78*zeta[5, 3])/5, 5/(576*ep^8) + (37*zeta[2])/(288*ep^6) - 
  (541*zeta[2]^2)/(360*ep^4) - (27047381*zeta[2]^4)/67200 + 
  (229*zeta[3])/(432*ep^5) + (2322067*zeta[2]*zeta[3]^2)/1296 + 
  ((-222371*zeta[2]^3)/10080 - (259405*zeta[3]^2)/2592)/ep^2 - 
  (5618761*zeta[3]*zeta[5])/2160 + 
  ((-13385*zeta[2]*zeta[3])/432 + (1799*zeta[5])/144)/ep^3 + 
  ((-61453*zeta[2]^2*zeta[3])/2160 - (397679*zeta[2]*zeta[5])/720 + 
    (858061*zeta[7])/4032)/ep + (7949*zeta[5, 3])/24, 
 1/(144*ep^8) - zeta[2]/(18*ep^6) - (3127*zeta[2]^2)/(720*ep^4) - 
  (30490193*zeta[2]^4)/100800 - (263*zeta[3])/(216*ep^5) + 
  (109561*zeta[2]*zeta[3]^2)/648 + 
  ((-71705*zeta[2]^3)/1008 + (35743*zeta[3]^2)/648)/ep^2 + 
  ((683*zeta[2]*zeta[3])/108 - (27287*zeta[5])/360)/ep^3 + 
  (4183531*zeta[3]*zeta[5])/540 + ((483137*zeta[2]^2*zeta[3])/1080 + 
    (161671*zeta[2]*zeta[5])/360 - (9118279*zeta[7])/4032)/ep + 
  (2023*zeta[5, 3])/12, zeta[2]^2/(4*ep^4) - (780079*zeta[2]^4)/5600 - 
  (111*zeta[2]*zeta[3]^2)/2 + ((-659*zeta[2]^3)/168 + (117*zeta[3]^2)/8)/
   ep^2 + (9349*zeta[3]*zeta[5])/12 + ((3*zeta[2]*zeta[3])/4 + (5*zeta[5])/4)/
   ep^3 + ((421*zeta[2]^2*zeta[3])/6 - (443*zeta[2]*zeta[5])/4 - 65*zeta[7])/
   ep + 69*zeta[5, 3]}


==> anc/Ipl.def.m <==
{INT["A", 12, 4095, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
   0, 0}], 2*INT["G", 11, 95357, 11, 0, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
     1, 1, 1, 0, 1, 0}] + INT["I", 12, 7167, 12, 0, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 -2*INT["G", 11, 110719, 11, 0, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
     1, 1, 0}] - 2*INT["G", 11, 118911, 11, 0, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 1, 0, 1, 1, 1, 0}] - INT["G", 12, 127103, 12, 0, 
   {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0}], 
 2*INT["G", 11, 78463, 11, 0, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 
     0, 1, 0}] + INT["H", 12, 4095, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 0, 0, 0, 0, 0, 0}], 
 4*INT["B", 10, 18363, 10, 0, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] - 4*INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
     0, 1, 0, 1, 1, 0, 0, 0}] + 4*INT["D", 10, 136445, 10, 0, 
    {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}] - 
  4*INT["D", 10, 157927, 10, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
     0, 0, 1}] + 2*INT["D", 11, 157935, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
     0, 1, 0, 1, 1, 0, 0, 1}] + 4*INT["D", 11, 157935, 11, 1, 
    {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}] + 
  4*INT["D", 11, 157935, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 1, 0, 1, 
     1, 0, 0, 1}] - 4*INT["D", 11, 157935, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 
     0, 0, 1, 0, 1, 1, 0, -1, 1}] + INT["J", 12, 4095, 12, 0, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
 -INT["A", 12, 15855, 12, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
    -1, 0, 0}], -INT["A", 11, 11759, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 
     1, 0, 1, 0, 0, 0, 0}] - INT["B", 10, 17403, 10, 0, 
   {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}] - 
  INT["B", 10, 18363, 10, 0, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] - INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] + INT["C", 11, 30173, 11, 0, 
   {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  INT["D", 10, 93491, 10, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
    1, 0}] - INT["D", 10, 136445, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 
    1, 0, 0, 0, 0, 1}] - 2*INT["D", 10, 136893, 10, 0, 
    {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] - 
  INT["D", 11, 136957, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    0, 0, 1}] + INT["D", 11, 136957, 11, 1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 
    1, 0, 1, 0, 0, 0, 0, 1}] + INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 
    0, 0, 1}] + INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
    0, 1, 0, 0, -1, 0, 1}] - INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1}] + 
  INT["E", 11, 62197, 11, 1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 1, 1, 1, 
    1, 0, 0}] + INT["G", 12, 111231, 12, 1, {1, 1, 1, 1, 1, 1, 1, -1, 0, 1, 
    0, 0, 1, 1, 0, 1, 1, 0}] - INT["G", 12, 111231, 12, 1, 
   {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, -1}], 
 -INT["A", 12, 27615, 12, 1, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
    -1, 0}], 2*INT["A", 10, 11215, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
     1, 0, 1, 0, 0, 0, 0}] + 2*INT["A", 10, 18143, 10, 0, 
    {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0}] + 
  2*INT["A", 11, 11231, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
     0, 0, 0}] - 2*INT["B", 10, 3935, 10, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
     1, 1, 0, 0, 0, 0, 0, 0}] - 2*INT["B", 11, 3967, 11, 0, 
    {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  2*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
     0, 0, 1}] + 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, -1, 1, 
     0, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 1, 0, 1, 
     1, 0, 0, 1}] - 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, -1, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 1}] + 2*INT["E", 11, 46551, 11, 1, {1, 1, 1, 0, 1, -1, 1, 1, 1, 
     0, 1, 0, 1, 1, 0, 1, 0, 0}] - 
  2*INT["E", 11, 46551, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
     1, -1, 0}] + INT["G", 11, 120958, 11, 0, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, 1, 1, 0, 1, 1, 1, 0}] - 2*INT["G", 12, 120959, 12, 1, 
    {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, 0, 1, 1, 1, 0}] + 
  2*INT["G", 12, 120959, 12, 1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 
     1, 1, -1}], 2*INT["A", 10, 10975, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 1, 0, 1, 0, 0, 0, 0}] - 2*INT["A", 10, 25551, 10, 0, 
    {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
  2*INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0}] - 2*INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
     0, 0, 0, 0, 1, 0, 0, 0}] - 2*INT["B", 10, 18299, 10, 0, 
    {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] - 
  2*INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 
     0, 0, 0}] + 2*INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 0, 0, 1, -1, 0, 0}] - 2*INT["B", 11, 18427, 11, 1, 
    {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0}] + 
  2*INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, -1}] - 2*INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 
     1, 0, 1, 1, 1, 0, 0, 0}] + 4*INT["C", 10, 31193, 10, 0, 
    {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  4*INT["C", 10, 31980, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
     0, 0, 0}] - 4*INT["C", 11, 32236, 11, 1, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
     1, 1, 1, 1, 1, 0, 0, -1}] + 2*INT["D", 10, 22513, 10, 0, 
    {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 
    0, 0}] + 2*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
     0, 1, 0, 0, 0, 0, 1}] - 2*INT["D", 10, 158062, 10, 0, 
    {0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}] + 
  INT["D", 11, 27119, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    0, 0}] - 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 
     1, 0, 1, 1, 0, 0, 0}] + INT["D", 11, 27119, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
  2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 1, 
     0, 0, 0}] + 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 1, 0, 1, 1, 0, -1, 0}] + INT["D", 11, 27119, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, -1}] - 
  2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 
     0, 0, 0, 1}] - 2*INT["D", 11, 158063, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 0, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
     1, 0, 0, 1}] + 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, -1, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, -1, 1, 
     1, 0, 0, 1}] + 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 0, 1, 0, 1, 1, -1, 0, 1}] - 
  4*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 1}] + 2*INT["D", 11, 158183, 11, 1, {1, 1, 1, 0, 0, 1, 1, 1, 1, 
     -1, 0, 1, 0, 1, 1, 0, 0, 1}] + INT["D", 12, 158191, 12, 1, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 1, 0, 1, 
     1, 0, 0, 1}] - 2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 
     -1, -1, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 1, 0, 1, 
     1, 0, -1, 1}], 
 -2*INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
     0, 0, 0}] - 2*INT["A", 10, 10975, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 1, 0, 1, 0, 0, 0, 0}] + 2*INT["A", 10, 25551, 10, 0, 
    {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
  2*INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] - 2*INT["B", 10, 18363, 10, 0, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 
     1, 0, 0, 0, 1, 0, 0, 0}] + 2*INT["B", 11, 18427, 11, 1, 
    {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 0, 0, 0}] - 
  2*INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
     -1, 0, 0}] + 2*INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 0, 0, 1, 0, -1, 0}] + 2*INT["C", 10, 31980, 10, 0, 
    {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
  4*INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 2*INT["D", 10, 136445, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
     1, 0, 1, 0, 0, 0, 0, 1}] - 2*INT["D", 10, 136893, 10, 0, 
    {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  2*INT["D", 10, 157927, 10, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
     0, 0, 1}] + 2*INT["D", 10, 158062, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
     0, 1, 0, 1, 1, 0, 0, 1}] + 2*INT["D", 11, 136957, 11, 1, 
    {1, 0, 1, 1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 
     0, 0, 0, 1}] + 2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 
     1, 1, 0, 1, 0, -1, 0, 0, 1}] - 
  2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
     0, -1, 1}] - 2*INT["D", 11, 157935, 11, 1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 
     0, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 157935, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 1, 0, 1, 
     1, 0, 0, 1}] + 2*INT["D", 11, 157935, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 
     0, 0, 1, 0, 1, 1, 0, -1, 1}] - 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
     1, 0, 0, 1}] - 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, -1, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, -1, 1, 
     1, 0, 0, 1}] - 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     0, 0, 1, 0, 1, 1, -1, 0, 1}] + 
  4*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 1}] - 2*INT["D", 11, 158183, 11, 1, {1, 1, 1, 0, 0, 1, 1, 1, 1, 
     -1, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 158183, 11, 1, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 
     1, 0, 0, 1}] - 2*INT["D", 11, 158183, 11, 1, {1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 1, 0, 1, 1, -1, 0, 1}] + 
  2*INT["D", 11, 158183, 11, 1, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 1}] + 2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, 
     -1, 0, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 1, 0, 1, 
     1, 0, 0, 1}] + 2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 
     1, 0, 0, 1, 0, 1, 1, -1, 0, 1}] - 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 
     1, 0, -1, 1}] + 2*INT["D", 12, 158191, 12, 2, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 1, 0, 1, 
     1, 0, -1, 1}] + 2*INT["D", 12, 158191, 12, 2, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 1, 0, 1, 1, 0, 0, 1}] + 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 
     1, -1, 0, 1}] - 6*INT["D", 12, 158191, 12, 2, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 1, 0, -1, 1}] + 
  2*INT["D", 12, 158191, 12, 2, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, -2, 1}], INT["A", 12, 31455, 12, 2, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 
   0, 1, 1, 1, 1, 0, 0, -1}], 
 INT["A", 10, 5855, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 
    0, 0}] - INT["A", 10, 6879, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
    1, 0, 0, 0, 0, 0}] - INT["A", 10, 10735, 10, 0, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}] - 
  INT["A", 10, 18143, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] - INT["A", 10, 21470, 10, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
    1, 0, 1, 0, 0, 0}] - INT["A", 10, 21935, 10, 0, 
   {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  INT["A", 10, 22231, 10, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
    0, 0}] - INT["A", 10, 25566, 10, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
    0, 1, 1, 0, 0, 0}] + INT["A", 10, 25579, 10, 0, 
   {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
  INT["A", 10, 29646, 10, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
    0, 0}] + INT["A", 10, 31445, 10, 0, {1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 
    1, 1, 1, 0, 0, 0}] + INT["A", 11, 22239, 11, 1, 
   {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, -1, 0, 0}] + 
  INT["A", 11, 29662, 11, 1, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 
    0, 0, 0}] - INT["A", 11, 31447, 11, 1, {1, 1, 1, 0, 1, -1, 1, 1, 0, 1, 0, 
    1, 1, 1, 1, 0, 0, 0}] + INT["B", 10, 3935, 10, 0, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  2*INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] - INT["B", 10, 19387, 10, 0, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 
    1, 0, 0, 1, 0, 0, 0}] - INT["B", 10, 20283, 10, 0, 
   {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
  INT["B", 11, 20411, 11, 1, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 
    -1, 0, 0}] - INT["B", 11, 20411, 11, 1, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 
    1, 0, 0, 1, 0, 0, -1}] + INT["C", 10, 30172, 10, 0, 
   {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  INT["C", 10, 30188, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] + INT["C", 10, 30196, 10, 0, {0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] - INT["C", 11, 30204, 11, 1, 
   {0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  INT["E", 11, 183006, 11, 1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 1, 
    1, 0, 1}] - INT["E", 11, 183006, 11, 1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
    1, 0, -1, 1, 1, 0, 1}] - INT["E", 12, 183007, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 1, 0, -1, 1, 1, 0, 1}] + 
  INT["E", 12, 183007, 12, 2, {1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 1, 
    1, -1, 1}] + INT["E", 12, 183007, 12, 2, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
    0, 1, 0, -2, 1, 1, 0, 1}] - INT["E", 12, 183007, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, -1, 1}], 
 -INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
     0, 0}] + INT["A", 10, 6879, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
    1, 0, 0, 0, 0, 0}] + INT["A", 10, 10735, 10, 0, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}] - 
  INT["A", 10, 14829, 10, 0, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
    0, 0}] + INT["A", 10, 18383, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 0, 0, 0}] + INT["A", 10, 21935, 10, 0, 
   {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
  INT["A", 10, 29646, 10, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
    0, 0}] + INT["A", 10, 30125, 10, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] - INT["B", 10, 18363, 10, 0, 
   {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] - 
  INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] + INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
    0, 0, 1, 0, 0, 0}] - INT["B", 11, 18427, 11, 1, 
   {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0}] + 
  INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    -1, 0}] - INT["C", 10, 30172, 10, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] + INT["C", 10, 31461, 10, 0, 
   {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  INT["E", 10, 34779, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
    0, 0}] - INT["E", 11, 38623, 11, 1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 1, 0, 
    1, 0, 0, 1, 0, 0}] - INT["E", 11, 38623, 11, 1, 
   {1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 1, 0, 1, 0, 0, 1, 0, 0}] + 
  INT["E", 11, 38623, 11, 1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 
    -1, 0}] - INT["E", 11, 38623, 11, 1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 
    1, 0, 0, 1, 0, -1}] - INT["E", 11, 62197, 11, 1, 
   {1, 0, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 1, 1, 1, 1, 0, 0}] + 
  INT["E", 11, 62197, 11, 1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 1, 1, 1, 
    1, 0, 0}] - INT["E", 11, 183006, 11, 1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 1, 
    0, 1, 0, 0, 1, 1, 0, 1}] + INT["E", 11, 183006, 11, 1, 
   {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, 1}] + 
  INT["F", 10, 1919, 10, 0, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
    0, 0}] - INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, -1, 0, 0, 0}] + INT["F", 11, 2047, 11, 1, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}] - 
  INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    -1, 0}] - INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 0, 0, -1}] + INT["F", 11, 3967, 11, 1, 
   {1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 
    0, 0}] - 2*INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
     0, 0, -1, 0, 0, 0}] + INT["F", 11, 3967, 11, 1, 
   {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
  INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    -1, 0}] - INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
    0, 0, 0, 0, 0, -1}] - INT["F", 12, 4095, 12, 2, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0}] + 
  INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
    -1, 0, 0}] - INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, -1, 0, 0, 0, -1, 0}] - INT["F", 12, 4095, 12, 2, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1}] + 
  INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 
    0, 0}] - INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    0, 0, -1, -1, 0, 0}] + INT["F", 12, 4095, 12, 2, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}] + 
  INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 
    0, -1}], -INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
     1, 0, 0, 0, 0, 0}] + INT["A", 10, 6879, 10, 0, 
   {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
  INT["A", 10, 10735, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
    0, 0}] - INT["A", 10, 10975, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
    0, 1, 0, 0, 0, 0}] + INT["A", 10, 14559, 10, 0, 
   {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}] + 
  INT["A", 10, 18383, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] + INT["A", 10, 25551, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
    0, 1, 1, 0, 0, 0}] + 2*INT["A", 10, 29646, 10, 0, 
    {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
  INT["A", 11, 14831, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
    -1, 0, 0}] + INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 1, 0, 0, 0}] - INT["B", 10, 18299, 10, 0, 
   {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] + 
  INT["B", 10, 19443, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
    0, 0}] - INT["C", 10, 30196, 10, 0, {0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] + 2*INT["C", 10, 31461, 10, 0, 
    {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
  INT["C", 10, 150763, 10, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
    0, 0, 1}] - INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
    0, 1, 0, 0, 0, 0, 1}] + 2*INT["D", 10, 158062, 10, 0, 
    {0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
    0, 0, 1}] - INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
    -1, 1, 0, 1, 1, 0, 0, 1}] - INT["D", 11, 158063, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, 0, 1}] - 
  INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
    -1, 0, 1}] + 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
     0, 1, 0, 1, 1, 0, -1, 1}] - 2*INT["E", 10, 34527, 10, 0, 
    {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0}] + 
  INT["E", 10, 34779, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
    0, 0}] - INT["E", 10, 101694, 10, 0, {0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
    0, 0, 0, 1, 1, 0}] - INT["E", 11, 38623, 11, 1, 
   {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0}] + 
  INT["E", 11, 38623, 11, 1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, -1, 0, 
    1, 0, 0}] - INT["E", 11, 38623, 11, 1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
    0, 1, 0, -1, 1, 0, 0}] - INT["E", 11, 107871, 11, 1, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 0, 0, 1, 0, 1, 1, 0}] + 
  INT["E", 11, 107871, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
    1, 1, -1}] - INT["E", 11, 111447, 11, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
    0, 0, 1, 1, 0, 1, 1, 0}] + INT["E", 11, 111447, 11, 1, 
   {1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0}] + 
  INT["E", 11, 111447, 11, 1, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 1, 1, 0, 
    1, 1, 0}] - INT["E", 11, 111447, 11, 1, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
    0, 1, 1, -1, 1, 1, 0}] - INT["E", 11, 183006, 11, 1, 
   {0, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 1, 0, 0, 1, 1, 0, 1}] + 
  2*INT["F", 10, 1919, 10, 0, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
     0, 0, 0}] - INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    0, 0, 0, -1, 0, 0, 0}] - 2*INT["F", 11, 3967, 11, 0, 
    {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  2*INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0}] + 2*INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
     1, 1, -1, 0, 0, 0, 0, 0}] - 
  3*INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 
     0, 0, 0}] + INT["F", 12, 4095, 12, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 0, 0, -1, 0, 0, 0}] - INT["F", 12, 4095, 12, 2, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0}] + 
  INT["F", 12, 4095, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 
    0, 0}], INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 
    0, 0, 0, 0, 0}] - 2*INT["A", 10, 18383, 10, 0, 
    {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] + 
  INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
    0, 0}] - INT["C", 10, 30133, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 
    1, 1, 1, 0, 0, 0}] + 2*INT["C", 10, 31157, 10, 0, 
    {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
  4*INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 0}] - 2*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 1, 1, 1, 1, 0, 0, 0}] + INT["C", 10, 31980, 10, 0, 
   {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
  2*INT["C", 11, 32236, 11, 1, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, 0, -1}] + 2*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 1, 0, 0, 0, 0, 0}] + INT["D", 10, 7133, 10, 0, 
   {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
  INT["D", 10, 22009, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
    0, 0}] - INT["D", 10, 93491, 10, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 
    0, 1, 1, 0, 1, 0}] + INT["D", 10, 135933, 10, 0, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1}] - 
  INT["D", 10, 136949, 10, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    0, 0, 1}] - INT["D", 11, 22521, 11, 1, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
    0, 1, 0, 1, 0, -1, 0}] + INT["D", 11, 136957, 11, 1, 
   {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 
    0, 0, 1}] + INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
    0, 1, -1, 0, 0, 0, 1}] + INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    -1, 0, 1}] - 2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 
     1, 0, 1, 0, 0, 0, -1, 1}] + INT["E", 11, 4093, 11, 0, 
   {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  INT["E", 11, 4093, 11, 1, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0}] + 2*INT["E", 11, 38871, 11, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 
     0, 1, 0, 0, 1, 0, 0}] + 2*INT["E", 11, 38871, 11, 1, 
    {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}] - 
  4*INT["E", 11, 38871, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 
     1, 0, 0}] + 2*INT["E", 11, 38871, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
     1, 0, 1, 0, 0, 1, -1, 0}] + INT["E", 11, 46807, 11, 0, 
   {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0}] + 
  INT["E", 11, 46807, 11, 1, {1, 1, 1, 0, 1, -1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 
    1, 0, 0}] - INT["E", 11, 46935, 11, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 
    0, 1, 1, 0, 1, 0, 0}] - INT["E", 11, 46935, 11, 1, 
   {1, 1, 1, 0, 1, -1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}] - 
  INT["E", 12, 47063, 12, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
    -1, 0}] - INT["E", 12, 47063, 12, 2, {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 
    0, 1, 1, 0, 1, -1, 0}], INT["A", 10, 6639, 10, 0, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
  4*INT["A", 10, 18383, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] + INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, 1, 0, 0, 0}] - INT["C", 10, 30169, 10, 0, 
   {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  4*INT["C", 10, 31157, 10, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 0}] - 2*INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 
     0, 1, 1, 1, 1, 0, 0, 0}] - 4*INT["C", 10, 31212, 10, 0, 
    {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
  INT["C", 10, 31980, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 
    0, 0}] - INT["D", 10, 93491, 10, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 
    0, 1, 1, 0, 1, 0}] + INT["D", 10, 135933, 10, 0, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1}] - 
  INT["D", 10, 136949, 10, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    0, 0, 1}] - INT["D", 11, 136957, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
    0, 1, 0, 0, 0, 0, 1}] + INT["D", 11, 136957, 11, 1, 
   {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 
    0, 0, 1}] + INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
    0, 1, -1, 0, 0, 0, 1}] + INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    -1, 0, 1}] - 2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 
     1, 0, 1, 0, 0, 0, -1, 1}] + 2*INT["E", 11, 38871, 11, 1, 
    {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}] + 
  4*INT["E", 11, 38871, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
     1, 0, 0}] - 4*INT["E", 11, 38871, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
     1, 0, 1, -1, 0, 1, 0, 0}] - 4*INT["E", 11, 38871, 11, 1, 
    {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 1, 0, 0}] + 
  4*INT["E", 11, 38871, 11, 1, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
     1, 0, -1}] + 2*INT["E", 11, 46551, 11, 1, {1, 1, 1, 0, 1, -1, 1, 1, 1, 
     0, 1, 0, 1, 1, 0, 1, 0, 0}] + 
  2*INT["E", 11, 46807, 11, 1, {1, 1, 1, 0, 1, -1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 
     1, 0, 0}] - 2*INT["E", 11, 46935, 11, 1, {1, 1, 1, 0, 1, -1, 1, 0, 1, 1, 
     1, 0, 1, 1, 0, 1, 0, 0}] - 2*INT["E", 12, 47063, 12, 2, 
    {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0}] + 
  2*INT["E", 12, 47063, 12, 2, {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 1, 
     -1, 1, 0, 0}] - 2*INT["E", 12, 47063, 12, 2, {1, 1, 1, 0, 1, -1, 1, 1, 
     1, 1, 1, 0, 1, 1, 0, 1, 0, -1}], INT["A", 12, 121295, 12, 2, 
  {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, -2}], 
 4*INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, 0}] - 4*INT["C", 10, 30169, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 
     0, 1, 1, 1, 0, 0, 0}] + 4*INT["D", 10, 22513, 10, 0, 
    {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  2*INT["D", 10, 26863, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 
     0, 0, 0}] - 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 
     0, 1, 0, 1, 1, 0, 0, 0}] - 8*INT["D", 11, 27119, 11, 1, 
    {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 1, 0, 1, 1, 0, 0, 0}] + 
  4*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 
     0, -1, 0}] + 2*INT["D", 11, 27119, 11, 1, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     0, 1, 0, 1, 1, 0, 0, -1}] + 2*INT["E", 11, 109918, 11, 0, 
    {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0}] - 
  2*INT["E", 11, 109918, 11, 1, {-1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 
     0, 1, 1, 0}] + 2*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, -1, 1, 0, 
     1, 0, 1, 1, 0, 1, 0, 1, 1, 0}] - 
  4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, -1, 1, 0, 1, 1, 0, 1, 
     0, 1, 1, 0}] - 4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 
     -1, 1, 1, 0, 1, 0, 1, 1, 0}] + 
  4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
     1, 1, -1}] + INT["F", 12, 29183, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 1, 1, 0, 0, 0}] + 2*INT["F", 12, 29183, 12, 1, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
  4*INT["F", 12, 29183, 12, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     0, 0, 0}] - 4*INT["F", 12, 29183, 12, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, -1, 1, 1, 1, 0, 0, 0}] + 2*INT["F", 12, 29183, 12, 1, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, -1, 0, 0}] + 
  INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 1, 1, 1, 
    0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
     -1, 0, 1, 1, 1, 0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 1, 1, 1, 0, 0, 0}] + 
  2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 1, 1, 1, 
     -1, 0, 0}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     -2, 0, 1, 1, 1, 0, 0, 0}] + 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0}] - 
  4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     -1, 0, 0}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     -1, 0, 1, 1, 1, 0, -1, 0}] + 
  4*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 1, 1, 
     0, 0, -1}] + 2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, -2, 1, 1, 1, 0, 0, 0}] - 4*INT["F", 12, 29183, 12, 2, 
    {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 1, 1, 1, -1, 0, 0}] + 
  2*INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 1, 1, 1, 
     0, 0, -1}] + INT["F", 12, 29183, 12, 2, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 1, 1, -2, 0, 0}], 
 -INT["A", 10, 14559, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
     0, 0}] - INT["A", 10, 26815, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 
    0, 1, 1, 0, 0, 0}] - INT["A", 10, 94573, 10, 0, 
   {1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0}] + 
  INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0}] + INT["B", 10, 20409, 10, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, 0, 1, 0, 0, 0}] - INT["C", 10, 30133, 10, 0, 
   {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  INT["C", 10, 31461, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 
    0, 0}] + INT["C", 10, 32165, 10, 0, {1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
    1, 1, 1, 0, 0, 0}] - INT["C", 10, 132799, 10, 0, 
   {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1}] + 
  INT["C", 10, 133039, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0, 1}] - INT["C", 10, 133567, 10, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
    1, 0, 0, 0, 0, 0, 1}] - INT["C", 10, 162981, 10, 0, 
   {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1}] - 
  INT["C", 10, 163013, 10, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
    0, 0, 1}] - INT["C", 10, 163044, 10, 0, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
    1, 1, 1, 1, 0, 0, 1}] + INT["C", 10, 163220, 10, 0, 
   {0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1}] + 
  INT["C", 11, 162997, 11, 1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
    0, -1, 1}] + INT["C", 11, 163045, 11, 1, {1, -1, 1, 0, 0, 1, 1, 1, 0, 0, 
    1, 1, 1, 1, 1, 0, 0, 1}] + INT["C", 11, 163045, 11, 1, 
   {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 1}] + 
  INT["C", 11, 163221, 11, 1, {1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, -1, 1}] + INT["D", 10, 22009, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 
    0, 1, 0, 1, 0, 0, 0}] - INT["D", 10, 22513, 10, 0, 
   {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
  INT["D", 11, 27071, 11, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    0, 0}] + INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 1, 
    0, 1, 1, 0, 0, 0}] + INT["D", 11, 27071, 11, 1, 
   {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0}] - 
  INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
    -1, 0}] - INT["D", 11, 27071, 11, 1, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 
    0, 1, 1, 0, 0, -1}] + INT["E", 11, 44383, 11, 1, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, 1, 0, 0}] + 
  INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, -1, 
    1, 0, 0}] + INT["E", 11, 44383, 11, 1, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
    1, 0, 1, 0, 1, -1, 0}] - 2*INT["E", 11, 44383, 11, 1, 
    {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1}] + 
  INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, -1, 
    1, 1, 0}] - INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 
    1, 0, 1, 0, 1, 1, -1}] + INT["E", 12, 109919, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, -1, 1, 1, 0}] - 
  INT["E", 12, 109919, 12, 2, {1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, 
    1, 1, -1}] - INT["E", 12, 109919, 12, 2, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
    1, 1, 0, 1, -1, 1, 1, -1}] + INT["E", 12, 109919, 12, 2, 
   {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, -2}], 
 -INT["A", 10, 6879, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
     0, 0}] + INT["A", 10, 10735, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
    0, 1, 0, 0, 0, 0}] + INT["A", 11, 14831, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0}], 
 INT["A", 10, 6879, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
    0, 0}] + INT["A", 10, 10735, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
    0, 1, 0, 0, 0, 0}] + INT["B", 10, 17403, 10, 0, 
   {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}] - 
  INT["C", 10, 30172, 10, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
    0, 0}] + INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
    1, 0, 0, 0, 0, 1}] - INT["E", 11, 62197, 11, 1, 
   {1, 0, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 1, 1, 1, 1, 0, 0}], 
 -2*INT["A", 10, 11215, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
     0, 0, 0}] - 2*INT["A", 10, 18143, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
     1, 0, 0, 0, 1, 0, 0, 0}] + 2*INT["B", 10, 3935, 10, 0, 
    {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
  INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
    0, 0}] - 6*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
     0, 1, 0, 0, 0, 0, 1}] + 2*INT["E", 11, 46551, 11, 1, 
    {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, -1, 0}], 
 -2*INT["A", 10, 21935, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
     0, 0, 0}] + 2*INT["A", 10, 29646, 10, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 1, 1, 1, 0, 0, 0}] + 2*INT["B", 10, 18419, 10, 0, 
    {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] + 
  3*INT["B", 10, 19443, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 
     0, 0, 0}] + 2*INT["D", 10, 158062, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
     0, 1, 0, 1, 1, 0, 0, 1}] - 2*INT["E", 11, 183006, 11, 1, 
    {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, 1}], 
 -INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
     0, 0}] - INT["A", 10, 6879, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
    1, 0, 0, 0, 0, 0}] + INT["A", 10, 10735, 10, 0, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}] + 
  INT["A", 10, 21935, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
    0, 0}] - INT["A", 10, 29646, 10, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
    1, 1, 1, 0, 0, 0}] + INT["B", 10, 2043, 10, 0, 
   {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
  INT["F", 10, 1919, 10, 0, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
    0, 0}] - INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, -1, 0, 0, 0}] + INT["F", 11, 2047, 11, 1, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}] - 
  INT["F", 11, 2047, 11, 1, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0, -1}] - INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 
    0, 0, 0, 0, 0, 0}] + INT["F", 11, 3967, 11, 1, 
   {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
  INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 
    0, 0}] + INT["F", 11, 3967, 11, 1, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
    0, 0, 0, 0, 0, -1}], 
 4*INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
     0, 0}] + 2*INT["B", 10, 2043, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
     0, 0, 0, 0, 0, 0, 0}] - INT["B", 10, 19443, 10, 0, 
   {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] - 
  INT["E", 11, 111447, 11, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 
    1, 1, 0}], -INT["A", 10, 10975, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
     1, 0, 1, 0, 0, 0, 0}] + INT["A", 10, 25551, 10, 0, 
   {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
  INT["B", 10, 2043, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
    0, 0}] + INT["B", 10, 3963, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
    0, 0, 0, 0, 0, 0}] + INT["D", 10, 136893, 10, 0, 
   {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  INT["D", 10, 158062, 10, 0, {0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
    0, 0, 1}] + INT["D", 11, 158063, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    1, 0, 1, 1, 0, 0, 1}] - INT["D", 11, 158063, 11, 1, 
   {1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 1, 0, 1, 
     1, 0, 0, 1}] + 2*INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 
     -1, 0, 1, 0, 1, 1, 0, 0, 1}] + INT["D", 11, 158063, 11, 1, 
   {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 1, 0, 1, 1, 0, 0, 1}] - 
  INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, -1, 1, 1, 
    0, 0, 1}] - INT["D", 11, 158063, 11, 1, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    1, 0, 1, 1, -1, 0, 1}], INT["A", 10, 6639, 10, 0, 
   {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
  INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
    0, 0}] - INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
    0, 0, 1, 0, 0, 0}] + INT["B", 11, 18427, 11, 1, 
   {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0}] - 
  INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
    -1, 0}] + INT["B", 11, 18427, 11, 1, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 1, 0, 0, -1}], 
 -2*INT["A", 10, 25311, 10, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 
     0, 0, 0}] + INT["A", 10, 119119, 10, 0, {1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
    0, 0, 1, 0, 1, 1, 1, 0}] + 2*INT["C", 10, 32228, 10, 0, 
    {0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
  2*INT["D", 10, 93491, 10, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
     0, 1, 0}] + INT["D", 11, 162614, 11, 0, {0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 
    0, 1, 1, 1, 1, 0, 0, 1}] + 2*INT["D", 11, 162614, 11, 1, 
    {-1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1}] - 
  2*INT["D", 11, 162614, 11, 1, {0, 1, 1, 0, 1, 1, 0, 0, 1, 1, -1, 1, 1, 1, 
     1, 0, 0, 1}] + 2*INT["D", 11, 162614, 11, 1, {0, 1, 1, 0, 1, 1, 0, 0, 1, 
     1, 0, 1, 1, 1, 1, 0, -1, 1}], 
 -2*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 0}] - 2*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 1, 0, 0, 0, 0, 0}] - INT["E", 11, 38871, 11, 0, 
   {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}], 
 9*INT["A", 10, 6639, 10, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
     0, 0}] + 3*INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
     0, 0, 0, 1, 0, 0, 0}] + INT["C", 10, 30169, 10, 0, 
   {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  6*INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 0}] - 3*INT["C", 10, 31980, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
     1, 1, 1, 1, 1, 0, 0, 0}] + INT["D", 10, 93491, 10, 0, 
   {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0}] + 
  3*INT["D", 10, 135933, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 
     0, 0, 1}] + 4*INT["D", 10, 136445, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
     1, 0, 1, 0, 0, 0, 0, 1}] - 3*INT["D", 10, 136949, 10, 0, 
    {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}] + 
  INT["D", 11, 136957, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
    0, 0, 1}] - INT["D", 11, 136957, 11, 1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 
    1, 0, 1, 0, 0, 0, 0, 1}] - INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0, 0, 1}] + 
  3*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 
     0, 0, 0, 1}] - INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 
    1, 1, 0, 1, 0, -1, 0, 0, 1}] - INT["D", 11, 136957, 11, 1, 
   {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 1}] - 
  2*INT["D", 11, 136957, 11, 1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
     0, -1, 1}], 4*INT["A", 10, 53711, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
     0, 0, 1, 0, 1, 1, 0, 0}] + INT["D", 10, 8156, 10, 0, 
   {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
  4*INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
     0, 0, 0}] - 4*INT["E", 11, 109918, 11, 1, {-1, 1, 1, 1, 1, 0, 1, 0, 1, 
     0, 1, 1, 0, 1, 0, 1, 1, 0}] - 
  4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, -1, 1, 1, 0, 1, 
     0, 1, 1, 0}] + 4*INT["E", 11, 109918, 11, 1, {0, 1, 1, 1, 1, 0, 1, 0, 1, 
     0, 1, 1, 0, 1, 0, 1, 1, -1}]}


==> anc/Ipl.red.m <==
{((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-20 + 370*ep - 2769*ep^2 + 
     10514*ep^3 - 20122*ep^4 + 15213*ep^5)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (18*ep^7*(-1 + 3*ep)*(-1 + 4*ep)) + 
  (9*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 6*ep)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(8*ep^6*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-82 + 846*ep - 2955*ep^2 + 
     3541*ep^3)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(12*ep^6*(-1 + 4*ep)) + 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(4 - 28*ep + 57*ep^2)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/ep^6 + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (13 - 105*ep + 220*ep^2)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^6*(-1 + 4*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (37 - 216*ep + 309*ep^2)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(4*ep^6) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-59 + 708*ep - 2689*ep^2 + 3144*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (48*ep^6*(-1 + 4*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-12 + 41*ep)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(4*ep^5*(-1 + 4*ep)) + 
  ((-1 + 2*ep)^4*(-97 + 349*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^5) + 
  (3*(-1 + 2*ep)^3*(-1 + 4*ep)*(-2 + 5*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^5) - 
  (31*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (9*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)^2*INT["A", 7, 1707, 7, 0, 
     {1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^5) + 
  (11*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*INT["A", 7, 1976, 7, 0, 
     {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^5 + 
  (14*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 2462, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + 2*ep)^4*(-19 + 63*ep)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^5) + 
  (14*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 3271, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^3) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  (13*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(4*ep^3) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  (9*(-1 + 2*ep)^2*(-1 + 3*ep)^2*INT["A", 8, 2735, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(4*ep^4) + 
  (13*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(4*ep^3) + 
  (3*(-1 + 2*ep)^3*(-1 + 3*ep)*INT["A", 8, 3004, 8, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/ep^4 + 
  (3*(-1 + 2*ep)^3*(-1 + 3*ep)*INT["A", 8, 3811, 8, 0, 
     {1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^4) + 
  ((-1 + 2*ep)^4*INT["A", 8, 4080, 8, 0, {0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/ep^4 - INT["A", 9, 2783, 9, 0, 
   {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
  (2*(-1 + 2*ep)*INT["A", 9, 3038, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/ep + 
  (2*(-1 + 2*ep)*INT["A", 9, 3559, 9, 0, {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 
      0, 0, 0, 0, 0, 0}])/ep, 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-32 + 592*ep - 4227*ep^2 + 
     14220*ep^3 - 21870*ep^4 + 11839*ep^5)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (9*ep^7*(-1 + 3*ep)*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1 - 9*ep + 23*ep^2)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^6*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-122 + 1522*ep - 5915*ep^2 + 
     6981*ep^3)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(18*ep^6*(-1 + 4*ep)) + 
  (28*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(9*ep^6) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-75 + 1360*ep - 9147*ep^2 + 20198*ep^3)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)^2) - ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (47 - 316*ep + 575*ep^2)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^6) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-43 + 732*ep - 4589*ep^2 + 9060*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)) + (118*(-1 + 2*ep)^3*(-1 + 4*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (9*ep^6*(-1 + 3*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (227 - 4657*ep + 38991*ep^2 - 146303*ep^3 + 199582*ep^4)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-3 + 8*ep)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^5*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^4*(-119 + 431*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(9*ep^5) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-17 + 76*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  (14*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  (32*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 2462, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + 2*ep)^4*(-5 + 17*ep)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-83 + 1351*ep - 8668*ep^2 + 19508*ep^3)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(24*ep^4*(-1 + 4*ep)^2) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^3 - 
  (6*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^2 - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^3) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^3) + 
  (44*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(9*ep^3) - 
  (10*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep^2) - 
  2*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
     0, 0}] + (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/ep^3 + (4*(-1 + 2*ep)*(-1 + 6*ep)*INT["B", 9, 511, 9, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  (15*(-1 + 2*ep)^2*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 1, 0, 1, 1, 0, 0, 1}])/ep^2 + 
  ((1 + 2*ep)*INT["D", 10, 157807, 10, 0, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
      1, 0, 1, 1, 0, 0, 1}])/ep + 
  ((-1 + 2*ep)^2*INT["G", 10, 61535, 10, 0, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 1, 1, 1, 1, 0, 0}])/ep^2 + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["G", 10, 61814, 10, 0, 
     {0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0}])/(2*ep^2), 
 (-4*(-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (2 - 29*ep + 184*ep^2 - 395*ep^3 + 214*ep^4)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (9*ep^7*(-1 + 3*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*(41 - 331*ep + 406*ep^2)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4*ep^6*(-1 + 4*ep)^2) + 
  (8*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(11 - 89*ep + 144*ep^2)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(9*ep^6) - (59*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*
    (-3 + 4*ep)*(-1 + 4*ep)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^6) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-145 + 817*ep)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(6*ep^6*(-1 + 4*ep)) + 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)^2*(7 - 47*ep + 88*ep^2)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^6) + (27*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(8*ep^6) - 
  ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (1243 - 19013*ep + 106047*ep^2 - 265804*ep^3 + 260372*ep^4)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(36*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-65 + 418*ep)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^5*(-1 + 4*ep)) + 
  (104*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(9*ep^5) - 
  (10*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (8*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (32*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 2462, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (80*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(9*ep^5) + 
  (32*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 3271, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  ((-1 + 3*ep)^4*(-2 + 5*ep)*(-1 + 5*ep)*(29 - 488*ep + 2012*ep^2)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(4*ep^6*(-1 + 4*ep)^2) - 
  (44*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(9*ep^3) - 
  (44*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 10951, 8, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(9*ep^3) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-29 + 198*ep)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(4*ep^4) + ((-29 + 214*ep)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  ((-1 + 4*ep)*(29 - 435*ep + 1662*ep^2)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(4*ep^4) - 
  (4*(-1 + 2*ep)*(-1 + 6*ep)*INT["B", 9, 511, 9, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/ep^2 - 
  (4*(-1 + 5*ep)*(-1 + 6*ep)*(-8 + 61*ep)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 - 
  (4*(1 + ep)*(-17 + 115*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 - 
  (4*(-1 + 2*ep)*(-1 + 6*ep)*INT["C", 9, 30925, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/ep^2 - 
  (10*(-1 + 2*ep)^2*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 1, 0, 1, 1, 0, 0, 1}])/ep^2 + 
  4*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
     0, 0, 1}] - ((-1 + 2*ep)^2*INT["G", 10, 61535, 10, 0, 
     {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0}])/ep^2, 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-18 + 333*ep - 2509*ep^2 + 
     10187*ep^3 - 22000*ep^4 + 19281*ep^5)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3*ep^7*(-1 + 3*ep)*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1 - 9*ep + 38*ep^2)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(4*ep^6*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(10 - 210*ep + 1531*ep^2 - 4299*ep^3 + 
     4066*ep^4)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(6*ep^6*(-1 + 4*ep)) + 
  (6*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/ep^6 - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (44 - 427*ep + 1127*ep^2)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^6*(-1 + 4*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (19 - 104*ep + 139*ep^2)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^6) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-43 + 732*ep - 4589*ep^2 + 9060*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-3 + 16*ep)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(2*ep^5*(-1 + 4*ep)) + 
  ((-1 + 2*ep)^4*(-5 + 17*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-5 + 16*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  (14*(-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  ((-1 + 2*ep)^4*(-13 + 37*ep)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) - 
  (32*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*INT["A", 7, 3271, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^3 + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^3) - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*ep^3) - 
  2*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
     0, 0}] + (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/ep^3 + (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/ep^3 + (10*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3) + (4*(-1 + 2*ep)*(-1 + 6*ep)*
    INT["C", 9, 29853, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/ep^2 + (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    INT["D", 9, 134207, 9, 0, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0, 1}])/ep^3 + (15*(-1 + 2*ep)^2*INT["D", 9, 135421, 9, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1}])/ep^2 - 
  (12*(-1 + 2*ep)*(-1 + 3*ep)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/ep^2 + 
  ((1 + 2*ep)*INT["D", 10, 136445, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 1}])/ep + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["E", 10, 45751, 10, 0, 
     {1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0}])/(2*ep^2) + 
  ((-1 + 2*ep)^2*INT["H", 10, 1023, 10, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/ep^2, 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (-198 - 225*ep + 14952*ep^2 - 7220*ep^3 - 380120*ep^4 + 1411317*ep^5 + 
      6137006*ep^6 - 28688632*ep^7 - 45048432*ep^8 + 171893952*ep^9)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(3*ep^6*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)^2) + (2*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (-3 + 5*ep)*(-2 + 5*ep)*(-5 + 29*ep + 722*ep^2 + 2392*ep^3 + 960*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^4*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (126 + 469*ep - 14378*ep^2 - 30931*ep^3 + 576298*ep^4 + 1211264*ep^5 - 
     6599144*ep^6 - 8773616*ep^7 + 27859776*ep^8)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3*ep^5*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (8*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(1 + 13*ep - 68*ep^2 - 120*ep^3 + 
     936*ep^4)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/(ep^5*(1 + 3*ep)*(1 + 6*ep)^2) + 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-99 - 310*ep + 10175*ep^2 + 18280*ep^3 - 449058*ep^4 - 1131156*ep^5 + 
     5215936*ep^6 + 15695808*ep^7)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (3*ep^5*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (4*(-1 + 2*ep)^2*(-2 + 3*ep)^2*(-8 - 68*ep - 7*ep^2 + 905*ep^3 + 1134*ep^4)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^4*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (4*(-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-7 + 22*ep + 849*ep^2 - 3160*ep^3 - 38420*ep^4 + 34944*ep^5 + 
     392544*ep^6)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0}])/(ep^5*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2) + (4*(-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (117 + 127*ep - 5808*ep^2 - 6604*ep^3 + 46128*ep^4)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(9*ep^5*(-1 + 3*ep)*(1 + 3*ep)*(1 + 6*ep)^2) + 
  (2*(-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(3 - 183*ep - 707*ep^2 + 
     25787*ep^3 + 40880*ep^4 - 741044*ep^5 - 521808*ep^6 + 5909472*ep^7)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(3*ep^5*(-1 + 3*ep)^2*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2) + (2*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (17 + 115*ep + 102*ep^2)*INT["A", 7, 1199, 7, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (16*(-1 + 2*ep)^4*(1 + 11*ep + 33*ep^2)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (4*(-1 + 2*ep)^3*(-2 + 5*ep)*(-6 - 33*ep + 71*ep^2 + 432*ep^3)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^4*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (24*(-1 + 2*ep)^4*(-1 + 4*ep)*(1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^4*(1 + 3*ep)*(1 + 6*ep)) + (16*(-1 + 2*ep)^4*(1 + 11*ep + 33*ep^2)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-81 + 131*ep + 8814*ep^2 - 16588*ep^3 - 
     309912*ep^4 + 285440*ep^5 + 3301824*ep^6)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(9 + 79*ep + 168*ep^2)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (12*(-1 + 2*ep)*(-1 + 3*ep)*(3 + 22*ep + 36*ep^2)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  (12*(-1 + 2*ep)*(-1 + 3*ep)^2*(1 + 8*ep + 14*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (48*(-1 + 2*ep)*(-1 + 3*ep)*(5 + 18*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   ((1 + 3*ep)*(1 + 6*ep)^2) - (12*(-1 + 2*ep)*(-1 + 3*ep)^2*
    (1 + 8*ep + 14*ep^2)*INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (4*(-1 + 4*ep)*(-1 + 5*ep)*(27 + 208*ep + 420*ep^2)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 3*ep)*(1 + 6*ep)^2) - 
  (24*ep*(1 + 4*ep)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
      1, 0, 0, 0, 0, 0, 0}])/((1 + 3*ep)*(1 + 6*ep)) - 
  (12*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(3 + 57*ep + 332*ep^2 + 612*ep^3)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (12*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(3 + 57*ep + 332*ep^2 + 612*ep^3)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (12*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(3 + 41*ep + 191*ep^2 + 306*ep^3)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (4*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(45 + 935*ep + 7122*ep^2 + 
     23746*ep^3 + 29436*ep^4)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (2*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 6*ep)*(11 + 78*ep)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + 3*ep)*(1 + 6*ep)^2) + 
  (18*(1 + 4*ep)*(-1 + 10*ep)*(1 + 10*ep)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   ((1 + 3*ep)*(1 + 6*ep)^2) + (30*(-1 + 2*ep)^2*(1 + 4*ep)*
    INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 1}])/(ep*(1 + 3*ep)*(1 + 6*ep)) - 
  (12*(-1 + 2*ep)*(-1 + 3*ep)*(2 + 9*ep)*(3 + 14*ep)*
    INT["D", 9, 136437, 9, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (30*(-1 + 2*ep)^2*(1 + 4*ep)*INT["D", 9, 157743, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (ep*(1 + 3*ep)*(1 + 6*ep)) + 
  (2*(3 + 20*ep + 36*ep^2)*INT["D", 10, 136445, 10, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   ((1 + 3*ep)*(1 + 6*ep)) + (2*(3 + 20*ep + 36*ep^2)*
    INT["D", 10, 157807, 10, 0, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 
      0, 0, 1}])/((1 + 3*ep)*(1 + 6*ep)) + INT["J", 12, 4095, 12, 0, 
   {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(2 - 67*ep + 606*ep^2 - 
      1510*ep^3 - 4847*ep^4 + 38617*ep^5 - 82737*ep^6 + 53932*ep^7)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(18*ep^7*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-49 + 265*ep + 1432*ep^2 - 10591*ep^3 + 15867*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(-1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-164 + 73*ep + 9066*ep^2 - 
     13861*ep^3 - 103210*ep^4 + 211704*ep^5)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-71 + 261*ep + 1475*ep^2 - 
     9645*ep^3 - 15084*ep^4 + 20304*ep^5)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (45*ep^6*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4 - 8*ep - 261*ep^2 + 3*ep^3 + 2244*ep^4)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(1 + 3*ep)*(3 - 34*ep - 61*ep^2 + 1094*ep^3)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^6*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-94 + 173*ep + 4972*ep^2 - 10553*ep^3 - 53346*ep^4 + 125064*ep^5)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-1 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (457 + 4441*ep + 10127*ep^2)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (45*ep^6*(-1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-363 + 1123*ep + 20335*ep^2 - 
     72475*ep^3 - 233092*ep^4 + 884592*ep^5)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (90*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-22 - 85*ep + 621*ep^2 + 
     1956*ep^3)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(12*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-29 - 256*ep + 377*ep^2 + 4084*ep^3)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(1 + 3*ep)*(-2 + 5*ep)*(-15 - 2*ep + 484*ep^2)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(11 + 51*ep + 6*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  (2*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*
    INT["A", 7, 1976, 7, 0, {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^5*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(27 + 229*ep + 105*ep^2 - 661*ep^3 + 3084*ep^4)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  (10*(-1 + 2*ep)^3*(-2 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*
    INT["A", 7, 3271, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 5*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-11 - 68*ep + 87*ep^2 + 444*ep^3)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (12*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(4*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-49 - 40*ep + 1791*ep^2)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(9*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-11 - 123*ep - 112*ep^2 + 1152*ep^3)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (18*ep^4*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-169 - 154*ep + 4533*ep^2)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(45*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(15 + 142*ep + 310*ep^2)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 13453, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (3*ep^4*(1 + 5*ep)) + (2*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (19 + 106*ep)*INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 1, 1, 0, 0, 0, 0}])/(15*ep^5*(1 + 5*ep)) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 6*ep)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-3 - 7*ep + 36*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 45*ep + 116*ep^2)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(2 + 18*ep + 43*ep^2)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*
    INT["A", 8, 6614, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(ep^4*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1 + 23*ep + 91*ep^2)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(5*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(5 + 45*ep + 87*ep^2)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(3*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(29 + 269*ep + 504*ep^2)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(13 + 123*ep + 251*ep^2)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(20 + 113*ep)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^2*(1 + 4*ep)*(1 + 5*ep)) - 
  (8*(-1 + 2*ep)^3*(-1 + 4*ep)*INT["A", 8, 15557, 8, 0, 
     {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
   (3*ep^2*(1 + 3*ep)*(1 + 5*ep)) + 
  ((1 + 3*ep)*(1 + 6*ep)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 9, 3559, 9, 0, 
     {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - (2*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 9, 6878, 9, 0, 
     {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) + (2*(1 + 11*ep + 27*ep^2)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)) - 
  (2*ep^2*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
      0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  (8*(-1 + 8*ep)*(2 + 13*ep)*INT["A", 9, 14765, 9, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (5*ep*(1 + 5*ep)) + (4*(-1 + 2*ep)*INT["A", 9, 14797, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/(1 + 5*ep) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)*INT["A", 10, 13743, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) - (3*(1 + 6*ep)*INT["A", 10, 14767, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/ep - 
  ((1 + 3*ep)*(1 + 4*ep)*INT["A", 11, 14831, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - ((-1 + 2*ep)*(1 + 3*ep)^2*INT["A", 11, 15847, 11, 0, 
     {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/
   (2*ep^2*(1 + 5*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-2058 + 29281*ep - 107982*ep^2 - 239951*ep^3 + 2437818*ep^4 - 
     5350100*ep^5 + 3747792*ep^6)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^7*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (2759 - 32675*ep + 64811*ep^2 + 442543*ep^3 - 1800502*ep^4 + 
     1571320*ep^5)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(288*ep^6*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(350 - 3279*ep + 2807*ep^2 + 
     50010*ep^3 - 185704*ep^4 + 201408*ep^5)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^6*(-1 + 4*ep)*(1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)*
    (57 + 467*ep + 860*ep^2)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^6*(1 + 4*ep)*(1 + 5*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(221 - 1588*ep - 2285*ep^2 + 23244*ep^3)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^6*(-1 + 4*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(10 - 39*ep - 79*ep^2 + 360*ep^3)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^6*(1 + 4*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-257 + 5100*ep - 36199*ep^2 + 78276*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (144*ep^6*(-1 + 4*ep)) - ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(2783 - 42376*ep + 234333*ep^2 - 588368*ep^3 + 589180*ep^4)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(288*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (183 - 1913*ep + 5546*ep^2)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (36*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(285 - 3179*ep + 8674*ep^2)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^5*(-1 + 4*ep)) + 
  ((-1 + 2*ep)^4*(7 + 17*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(9*ep^5) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-7 + 27*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^5) + 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(7 + 59*ep + 152*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  (4*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*INT["A", 7, 1976, 7, 0, 
     {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + 4*ep)*(1 + 5*ep)) + (2*(-1 + 2*ep)^4*(-1 + 4*ep)*(5 + 14*ep)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(9*ep^5*(1 + 4*ep)) + ((-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*
    (5 + 17*ep)*(9 + 44*ep)*INT["A", 7, 3271, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-11 + 73*ep)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(6*ep^5*(-1 + 4*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-139 + 983*ep)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(9*ep^5) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-493 + 2794*ep)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(36*ep^4*(-1 + 4*ep)) - 
  (11*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/(9*ep^5) - 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-368 + 6175*ep - 33784*ep^2 + 
     55028*ep^3)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(96*ep^6*(-1 + 4*ep)^2) - 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^3) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 6*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)) - (5*(-1 + 2*ep)*(-1 + 3*ep)^2*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(2*ep^3) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(3*ep^3) - (41*(-1 + 4*ep)*(-1 + 5*ep)^2*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3) + (7*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3) - ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (67 + 561*ep + 1148*ep^2)*INT["A", 8, 10951, 8, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (9*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(3 + 27*ep + 68*ep^2)*INT["A", 9, 3559, 9, 0, 
     {1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 4*ep)*(1 + 5*ep)) - 2*INT["A", 9, 10671, 9, 0, 
    {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}] + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-23 + 157*ep)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^4) + ((-46 + 337*ep)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^2) + 
  ((-1 + 4*ep)*(23 - 345*ep + 1318*ep^2)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^4) - 
  (6*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/ep^3 + 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/ep^4 + (6*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(2 + 9*ep)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)) - (2*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (4 + 9*ep)*INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 1, 0, 0, 0}])/(3*ep^3*(1 + 4*ep)) - 
  10*INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
     0, 0, 0}] - 12*INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
     0, 0, 0, 0, 1, 0, 0, 0}] - 
  (3*INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/ep + (6*(-1 + 2*ep)^2*(-1 + 6*ep)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/ep^3 - (3*(-1 + 5*ep)*(-1 + 6*ep)*(-3 + 26*ep)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/ep^3 - (3*(1 + ep)*(-7 + 50*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 + 
  (5*(-1 + 2*ep)^2*INT["C", 9, 28893, 9, 0, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
      0, 1, 1, 1, 0, 0, 0}])/ep^2 - 
  (2*(-1 + 2*ep)*(-1 + 6*ep)*(1 + 8*ep + 14*ep^2)*INT["C", 9, 29853, 9, 0, 
     {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)*(-1 + 6*ep)*(1 + 8*ep + 14*ep^2)*INT["C", 9, 30925, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) - ((-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    INT["C", 10, 30939, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(2*ep^2*(1 + 5*ep)) - 
  (5*(-1 + 2*ep)^2*(1 + 3*ep)*INT["D", 9, 135421, 9, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1}])/
   (ep^2*(1 + 4*ep)) - (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/ep^2 + 
  (2*(-1 + 2*ep)*INT["D", 10, 136949, 10, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
      1, 0, 1, 0, 0, 0, 0, 1}])/ep + 
  ((-1 + 2*ep)*(1 + 3*ep)*INT["E", 10, 62181, 10, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/ep^2 + 
  ((-1 + 2*ep)*(1 + 3*ep)*INT["G", 11, 111199, 11, 0, 
     {1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0}])/
   (2*ep*(1 + 5*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-3030 + 35445*ep - 46611*ep^2 - 953716*ep^3 + 3173412*ep^4 + 
     7851845*ep^5 - 33029619*ep^6 - 26092294*ep^7 + 109780728*ep^8 + 
     7355520*ep^9)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(720*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (2573 - 22054*ep - 84102*ep^2 + 1507000*ep^3 - 5907047*ep^4 + 
     7978350*ep^5)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(1440*ep^6*(-1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-3490 - 2765*ep + 161224*ep^2 + 
     200054*ep^3 - 2768250*ep^4 - 2791953*ep^5 + 16209660*ep^6)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(360*ep^6*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(233 + 872*ep - 5405*ep^2 - 
     21050*ep^3 + 31662*ep^4 + 147168*ep^5)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (45*ep^6*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (123 - 1136*ep - 3596*ep^2 + 56850*ep^3 - 58327*ep^4 - 629938*ep^5 + 
     1396776*ep^6)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(24*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(15 + 64*ep - 262*ep^2 - 
     1770*ep^3 + 219*ep^4 + 12006*ep^5)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^6*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-94 + 173*ep + 4972*ep^2 - 10553*ep^3 - 53346*ep^4 + 125064*ep^5)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(2703 + 3211*ep - 204656*ep^2 - 
     164718*ep^3 + 6213011*ep^4 - 4544677*ep^5 - 51617394*ep^6 + 
     79688520*ep^7)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(1440*ep^6*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (109 - 750*ep - 1814*ep^2 + 30696*ep^3 - 68687*ep^4 - 312042*ep^5 + 
     1162056*ep^6)*INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (1 + 3*ep + 89*ep^2 + 612*ep^3)*INT["A", 7, 1199, 7, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(19 + 117*ep - 319*ep^2 + 1131*ep^3 + 11916*ep^4)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-9 - 35*ep + 100*ep^2 + 132*ep^3)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(33 + 229*ep + 366*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  (2*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*
    INT["A", 7, 1976, 7, 0, {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^5*(1 + 5*ep)) + (10*(-1 + 2*ep)^3*(-2 + 3*ep)*(1 + 3*ep)*
    (-1 + 4*ep)*INT["A", 7, 2462, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(3*ep^5*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-29 - 256*ep + 377*ep^2 + 4084*ep^3)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-135 - 614*ep + 3153*ep^2 + 
     10916*ep^3)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(120*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-169 - 154*ep + 4533*ep^2)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(45*ep^5*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-163 - 597*ep + 6424*ep^2 + 24480*ep^3)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (18*ep^4*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-49 - 40*ep + 1791*ep^2)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(9*ep^5*(1 + 5*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (13 + 145*ep + 336*ep^2)*INT["A", 7, 9389, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  (11*(-1 + 2*ep)^3*(1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 5*ep)) + (2*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (19 + 106*ep)*INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 1, 1, 0, 0, 0, 0}])/(15*ep^5*(1 + 5*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-13 + 46*ep)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(24*ep^4*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(7 + 81*ep)*
    INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^4*(1 + 3*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (1199 + 6631*ep)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(480*ep^5*(-1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-173 - 144*ep + 4797*ep^2)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^5*(1 + 5*ep)) - ((-1 + 2*ep)*(-1 + 5*ep)*
    (505 - 1897*ep - 15849*ep^2 + 56601*ep^3)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (48*ep^4*(-1 + 3*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(5 + 45*ep + 106*ep^2)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 45*ep + 116*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-3 - 7*ep + 36*ep^2)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 23*ep + 91*ep^2)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(2 + 18*ep + 43*ep^2)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*
    INT["A", 8, 9148, 8, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(ep^4*(1 + 5*ep)) - ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (13 + 128*ep + 291*ep^2)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (3*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(29 + 269*ep + 504*ep^2)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(10 + 70*ep + 87*ep^2)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(13 + 123*ep + 251*ep^2)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  (10*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep^2) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(31 + 239*ep)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (15*ep^2*(1 + 5*ep)) + (2*(47 + 493*ep)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (15*ep*(1 + 5*ep)) - (10*(-1 + 2*ep)*(-1 + 5*ep)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep*(1 + 3*ep)) - 
  (8*(-1 + 2*ep)^3*(-1 + 4*ep)*INT["A", 8, 26218, 8, 0, 
     {0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 3*ep)*(1 + 5*ep)) + 
  ((1 + 3*ep)*(1 + 6*ep)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  (2*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 9, 3038, 9, 0, 
     {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - (2*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 9, 9917, 9, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - (2*ep^2*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 5*ep)) + (2*(1 + 11*ep + 27*ep^2)*
    INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/((1 + 4*ep)*(1 + 5*ep)) + 
  (4*(-1 + 2*ep)*INT["A", 9, 27051, 9, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(1 + 5*ep) - 
  (8*(-1 + 8*ep)*(2 + 13*ep)*INT["A", 9, 27339, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (5*ep*(1 + 5*ep)) - (3*(1 + 6*ep)*INT["A", 10, 27343, 10, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/ep - 
  ((1 + 3*ep)*(1 + 4*ep)*INT["A", 11, 27359, 11, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - ((-1 + 2*ep)*(1 + 3*ep)^2*INT["A", 11, 27614, 11, 0, 
     {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (2*ep^2*(1 + 5*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-494 - 125*ep + 39960*ep^2 - 77696*ep^3 - 1587106*ep^4 + 4702230*ep^5 + 
     33683358*ep^6 - 103232512*ep^7 - 379631952*ep^8 + 989358095*ep^9 + 
     2068055626*ep^10 - 3785958792*ep^11 - 4153356448*ep^12 + 
     3096002400*ep^13 + 1143363456*ep^14)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1355 - 11857*ep - 174743*ep^2 + 598525*ep^3 + 8127977*ep^4 + 
     2047409*ep^5 - 134554537*ep^6 - 366645333*ep^7 + 223565676*ep^8 + 
     2879613448*ep^9 + 5345771168*ep^10 + 3138448368*ep^11)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2018 - 15771*ep + 102596*ep^2 + 1148810*ep^3 + 937194*ep^4 - 
     16010111*ep^5 - 44696772*ep^6 + 14180688*ep^7 + 173584728*ep^8 + 
     158099040*ep^9)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(144*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)*
    (19 + 1073*ep + 15585*ep^2 + 92075*ep^3 + 238308*ep^4 + 244892*ep^5 + 
     62960*ep^6)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(36*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-122 + 1694*ep + 12589*ep^2 - 113835*ep^3 - 674953*ep^4 + 
     1009641*ep^5 + 10700009*ep^6 + 20631715*ep^7 - 10769329*ep^8 - 
     206861355*ep^9 - 393769658*ep^10 + 169480620*ep^11 + 628080984*ep^12)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(17 + 16*ep - 445*ep^2 - 220*ep^3 + 5800*ep^4)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^6*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (94 - 1661*ep - 15986*ep^2 + 90207*ep^3 + 998298*ep^4 + 1915149*ep^5 - 
     7045750*ep^6 - 44495923*ep^7 - 70954336*ep^8 + 43401156*ep^9 + 
     148684752*ep^10)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(72*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-557 - 30742*ep - 221863*ep^2 + 697196*ep^3 + 11252893*ep^4 + 
     28266266*ep^5 - 60143457*ep^6 - 446464608*ep^7 - 774872152*ep^8 + 
     510197616*ep^9 + 2983423536*ep^10 + 1655252928*ep^11)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(288*ep^6*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-361 - 8817*ep - 13458*ep^2 + 
     576415*ep^3 + 2956098*ep^4 - 3501705*ep^5 - 64198118*ep^6 - 
     190029999*ep^7 + 35599083*ep^8 + 1796047202*ep^9 + 4435812276*ep^10 + 
     3360262824*ep^11)*INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(72*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(39 + 289*ep - 3350*ep^2 - 
     40910*ep^3 - 90761*ep^4 + 465577*ep^5 + 2682616*ep^6 + 4799076*ep^7 + 
     3067488*ep^8)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(24*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (4*(-1 + 2*ep)^4*(-1 + 4*ep)*(61 + 232*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (9*ep^5*(1 + 4*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (31 + 239*ep + 476*ep^2)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  (16*(-1 + 2*ep)^4*(-1 + 4*ep)*(1 + 8*ep + 23*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  (8*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*INT["A", 7, 1976, 7, 0, 
     {0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^3*(1 + 4*ep)*(1 + 5*ep)) - (2*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)*
    (5 + 17*ep)*(9 + 44*ep)*INT["A", 7, 2462, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(33 + 19*ep - 2907*ep^2 - 11339*ep^3 + 5754*ep^4 + 
     47032*ep^5)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(18*ep^5*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-227 - 2176*ep - 2821*ep^2 + 33256*ep^3 + 121056*ep^4 + 102312*ep^5)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(48*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-97 - 1089*ep - 2341*ep^2 + 17145*ep^3 + 
     78734*ep^4 + 75648*ep^5)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (18*(-1 + ep)*ep^5*(1 + 3*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1465 - 3002*ep + 74508*ep^2 + 
     280110*ep^3 - 685815*ep^4 - 4802148*ep^5 - 5615708*ep^6 + 6188240*ep^7 + 
     10613280*ep^8)*INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(36*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(569 + 2576*ep - 13636*ep^2 - 113878*ep^3 - 
     307213*ep^4 - 315418*ep^5 + 75000*ep^6)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (18*(-1 + ep)*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(11 + 99*ep + 241*ep^2 + 114*ep^3)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 2*ep)*(1 + 3*ep)^2) + 
  (3*(-1 + 3*ep)^2*(-2 + 5*ep)*(-7 - 171*ep + 1231*ep^2 + 6992*ep^3 - 
     8641*ep^4 - 42075*ep^5 - 260707*ep^6 - 883874*ep^7 - 320836*ep^8 + 
     1076088*ep^9)*INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(8*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)) + 
  (25*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^5) + ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-696 + 1669*ep + 48625*ep^2 + 1967*ep^3 - 1197577*ep^4 - 3289596*ep^5 + 
     1843224*ep^6 + 15983232*ep^7 + 12144240*ep^8)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(96*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (281 + 698*ep - 10940*ep^2 - 45926*ep^3 - 16617*ep^4 + 148236*ep^5 + 
     350604*ep^6 + 401760*ep^7)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (12*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(209 - 1853*ep - 9114*ep^2 + 66182*ep^3 + 92329*ep^4 - 
     775509*ep^5 + 36672*ep^6 + 3662316*ep^7 + 1218240*ep^8)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep^4*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 116*ep + 781*ep^2 + 
     1702*ep^3 + 744*ep^4)*INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 
      0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(4*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*
    (11 + 18*ep)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
      1, 0, 0, 0, 0, 0}])/(2*ep^3*(1 + 3*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 91*ep + 276*ep^2)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^3*(1 + 3*ep)^2) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(121 + 1352*ep + 6461*ep^2 + 16978*ep^3 + 
     17088*ep^4)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(36*(-1 + ep)*ep^3*(1 + 3*ep)^2*(1 + 6*ep)) + 
  (4*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(37 + 291*ep + 548*ep^2)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 5*ep)*(33 + 271*ep + 478*ep^2)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 91*ep + 381*ep^2 + 690*ep^3 + 432*ep^4)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)) - 
  (5*(37 + 413*ep + 1644*ep^2 + 2712*ep^3 + 1512*ep^4)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(3 + 11*ep)*INT["A", 8, 25546, 8, 0, 
     {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 5*ep)) + (2*(-1 + 2*ep)*(3 + 27*ep + 68*ep^2)*
    INT["A", 9, 3038, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(ep*(1 + 4*ep)*(1 + 5*ep)) + 
  ((1 + 4*ep)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
      0, 1, 0, 0, 0, 0}])/(1 + 3*ep) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-29 - 130*ep + 889*ep^2 + 6838*ep^3 + 
     15468*ep^4 + 9416*ep^5)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)) - 
  ((-29 - 114*ep + 1085*ep^2 + 7610*ep^3 + 16620*ep^4 + 9688*ep^5)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(29 - 107*ep - 1899*ep^2 + 915*ep^3 + 42362*ep^4 + 
     120644*ep^5 + 79304*ep^6)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)) - 
  (7*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (1 + 8*ep + 22*ep^2 + 30*ep^3)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^4*(1 + ep)*(1 + 3*ep)*(1 + 6*ep)) + 
  (12*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(1 + 9*ep + 34*ep^2 + 76*ep^3 + 
     78*ep^4)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)) + 
  (8*(-1 + 2*ep)*(-1 + 6*ep)*(1 + 8*ep + 14*ep^2)*INT["B", 9, 511, 9, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) - 
  (10*(-1 + 2*ep)^2*INT["B", 9, 1407, 9, 0, {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  ((-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*INT["B", 10, 6623, 10, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) + ((-1 + 5*ep)*(-1 + 6*ep)*(5 + 39*ep + 134*ep^2 + 
     576*ep^3 + 920*ep^4)*INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 
      1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 3*ep)*(1 + 6*ep)) + 
  ((5 + 21*ep + 98*ep^2 + 1200*ep^3 + 2360*ep^4)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep^3*(1 + 3*ep)*(1 + 6*ep)) - ((-1 - 3*ep + 14*ep^2 + 36*ep^3)*
    INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(ep^2*(1 + 3*ep)) + 
  ((1 + ep)*(1 + 4*ep)*INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 
      0, 0, 1, 1, 1, 1, 0, 0, 0}])/(ep^2*(1 + 3*ep)) + 
  (5*(-1 + 2*ep)^2*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 1, 0, 1, 1, 0, 0, 1}])/(ep^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)*(1 + 3*ep)*INT["G", 11, 55423, 11, 0, 
     {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0}])/
   (ep*(1 + 5*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-129960 - 10509240*ep - 
      297549850*ep^2 - 3799737102*ep^3 - 16652293051*ep^4 + 
      100965810889*ep^5 + 934762041183*ep^6 - 7919829889087*ep^7 - 
      125684277588648*ep^8 - 321982961474730*ep^9 + 3984526981519708*ep^10 + 
      35862714465776904*ep^11 + 85595140323663405*ep^12 - 
      356546846272323283*ep^13 - 3062701051376802753*ep^14 - 
      7513537600663252407*ep^15 + 5731389300290731438*ep^16 + 
      83221952880592277052*ep^17 + 205944672054623328624*ep^18 + 
      95431455098293105964*ep^19 - 654958166864856930560*ep^20 - 
      1762569042401027332416*ep^21 - 1903441162813315452832*ep^22 - 
      386448988095487847872*ep^23 + 1264526292427513397376*ep^24 + 
      1327566536206445872128*ep^25 + 450189525905946961920*ep^26 + 
      13462040786680627200*ep^27)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (34560*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-174960 - 8844084*ep - 190786548*ep^2 - 2175750495*ep^3 - 
     11524953121*ep^4 + 24789605594*ep^5 + 858387742768*ep^6 + 
     5866567123252*ep^7 + 10097325656896*ep^8 - 131203016406610*ep^9 - 
     1188223167474730*ep^10 - 4202192225999413*ep^11 + 
     1162500906609349*ep^12 + 90563566179214492*ep^13 + 
     518585087581205614*ep^14 + 1768875483839806184*ep^15 + 
     4395807737056414484*ep^16 + 9458403375052045448*ep^17 + 
     21141874573650043480*ep^18 + 48034678398018144640*ep^19 + 
     91635237320207739040*ep^20 + 127147901552209509248*ep^21 + 
     117086238155944859904*ep^22 + 63740339362081259520*ep^23 + 
     15527076583245004800*ep^24)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (17280*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-8640 - 170220*ep + 5141980*ep^2 + 
     237174597*ep^3 + 3882620220*ep^4 + 31746560422*ep^5 + 86805223539*ep^6 - 
     758917924694*ep^7 - 7737733176969*ep^8 - 8437196762002*ep^9 + 
     312865236769345*ep^10 + 2847170377344951*ep^11 + 
     12864382072167721*ep^12 + 31278170497980360*ep^13 + 
     12303179588964628*ep^14 - 196520020193881862*ep^15 - 
     738933177547846768*ep^16 - 1235057710093689424*ep^17 - 
     429608866906088848*ep^18 + 2564663862868569152*ep^19 + 
     6026018564462927680*ep^20 + 6560049401806670208*ep^21 + 
     3743559049766400000*ep^22 + 899221636983398400*ep^23)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2880*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (2340 + 171216*ep + 6104755*ep^2 + 136306580*ep^3 + 2063634205*ep^4 + 
     21692683635*ep^5 + 155344043299*ep^6 + 673587480949*ep^7 + 
     600200610003*ep^8 - 14645524711513*ep^9 - 120570050941894*ep^10 - 
     521550416042597*ep^11 - 1361680658943680*ep^12 - 
     1615211819440014*ep^13 + 2744609725936700*ep^14 + 
     17634034136209280*ep^15 + 42355900792577376*ep^16 + 
     61347218893650560*ep^17 + 55797468355385344*ep^18 + 
     29520409593331712*ep^19 + 6953708724879360*ep^20)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1440*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (13140 + 652314*ep + 15011442*ep^2 + 230837901*ep^3 + 2892668638*ep^4 + 
     29468800521*ep^5 + 187176777405*ep^6 - 106093101459*ep^7 - 
     16369774274353*ep^8 - 179281154383051*ep^9 - 1017703300855956*ep^10 - 
     2605739335900231*ep^11 + 6339068167610672*ep^12 + 
     88281060027456855*ep^13 + 385520354275625793*ep^14 + 
     817871213265979671*ep^15 - 115040967507039681*ep^16 - 
     6691290771194743175*ep^17 - 23196827517975639740*ep^18 - 
     43710216136702607850*ep^19 - 46107745433942265776*ep^20 - 
     12464189062139501384*ep^21 + 37390152787403261216*ep^22 + 
     57803957066969598528*ep^23 + 36920000514553516800*ep^24 + 
     9478267581363701760*ep^25)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (576*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(204 + 7530*ep + 117308*ep^2 + 992257*ep^3 + 
     4757247*ep^4 + 11140632*ep^5 - 1331136*ep^6 - 63702069*ep^7 - 
     31341443*ep^8 + 549001514*ep^9 + 1642681428*ep^10 + 1929370680*ep^11 + 
     837694656*ep^12)*INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(72*ep^6*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1344 + 111316*ep + 8175442*ep^2 + 202750536*ep^3 + 2502935978*ep^4 + 
     13663578962*ep^5 - 30146014867*ep^6 - 819298724744*ep^7 - 
     938072755487*ep^8 + 69954811564450*ep^9 + 829864233963450*ep^10 + 
     5062867190068336*ep^11 + 17961510375248248*ep^12 + 
     24241043588130790*ep^13 - 115330836147485923*ep^14 - 
     858420677580116632*ep^15 - 2947389409507039899*ep^16 - 
     6463928392556291214*ep^17 - 9199151545539486294*ep^18 - 
     7069553107780262808*ep^19 + 1142112038897361944*ep^20 + 
     9759694288035611616*ep^21 + 11379506051676399232*ep^22 + 
     6367681458252774912*ep^23 + 1490370255419904000*ep^24)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(576*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-215640 - 9520872*ep - 158368076*ep^2 - 775536315*ep^3 + 
     12822083811*ep^4 + 251481119882*ep^5 + 1702940629174*ep^6 - 
     284187502914*ep^7 - 98346025621250*ep^8 - 817260750250420*ep^9 - 
     2693641021671756*ep^10 + 5062492402850537*ep^11 + 
     93425317518581611*ep^12 + 422948748097763106*ep^13 + 
     712295600053053586*ep^14 - 1853762648738484676*ep^15 - 
     14266039388013768012*ep^16 - 38284697583608465848*ep^17 - 
     43913546264483773880*ep^18 + 34493919297949282560*ep^19 + 
     216289117329494862432*ep^20 + 379957877008335630464*ep^21 + 
     363113602461682354944*ep^22 + 190388913685121802240*ep^23 + 
     43213348390157107200*ep^24)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (17280*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-112440 - 5368724*ep - 109817048*ep^2 - 1269149956*ep^3 - 
     9762510212*ep^4 - 61489624586*ep^5 - 255649792676*ep^6 + 
     2687296541411*ep^7 + 74267252531143*ep^8 + 795740212455114*ep^9 + 
     4725816193086172*ep^10 + 12436960365184660*ep^11 - 
     38739424606182588*ep^12 - 532034207568231180*ep^13 - 
     2470361949174205466*ep^14 - 5662146919632744923*ep^15 + 
     793724377904932569*ep^16 + 56341880541101032000*ep^17 + 
     227780192484774130682*ep^18 + 539982036180215642088*ep^19 + 
     866995168425233920344*ep^20 + 961227584455131036192*ep^21 + 
     710894284170826495552*ep^22 + 317400989912568558336*ep^23 + 
     64943410974471014400*ep^24)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (2880*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-3656 - 134340*ep - 1923726*ep^2 - 10972737*ep^3 + 31931509*ep^4 + 
     939716135*ep^5 + 6643005353*ep^6 + 22045736233*ep^7 + 8708589375*ep^8 - 
     247510561463*ep^9 - 1183172918463*ep^10 - 2902259927908*ep^11 - 
     4226794609112*ep^12 - 3384066589488*ep^13 - 793373851760*ep^14 + 
     805356540096*ep^15 + 496607851008*ep^16)*INT["A", 7, 1199, 7, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(-1152 - 51478*ep - 993773*ep^2 - 10636367*ep^3 - 
     64932348*ep^4 - 167747852*ep^5 + 646421839*ep^6 + 8284617301*ep^7 + 
     39942035858*ep^8 + 116687082428*ep^9 + 220996685256*ep^10 + 
     266128531040*ep^11 + 185562982592*ep^12 + 57015866880*ep^13)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-36 - 1248*ep - 17878*ep^2 - 137299*ep^3 - 602245*ep^4 - 1408989*ep^5 - 
     931377*ep^6 + 3342424*ep^7 + 8259044*ep^8 + 5807904*ep^9)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^4*(-1 + 4*ep)*
    (14 + 420*ep + 5278*ep^2 + 36253*ep^3 + 147910*ep^4 + 361211*ep^5 + 
     493598*ep^6 + 293424*ep^7)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-740 - 27644*ep - 432903*ep^2 - 3311617*ep^3 - 
     5373632*ep^4 + 146800902*ep^5 + 1714087705*ep^6 + 10390802247*ep^7 + 
     41260399026*ep^8 + 112984313344*ep^9 + 213029934176*ep^10 + 
     265613516304*ep^11 + 197963598496*ep^12 + 66981566720*ep^13)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-15600 - 973410*ep - 
     27710397*ep^2 - 473492617*ep^3 - 5348920003*ep^4 - 40954679606*ep^5 - 
     200768279238*ep^6 - 410552524341*ep^7 + 2477835861735*ep^8 + 
     29355904634408*ep^9 + 162251894249177*ep^10 + 612091492136932*ep^11 + 
     1710682740581946*ep^12 + 3633775140399522*ep^13 + 
     5883736883675676*ep^14 + 7170124003712648*ep^15 + 
     6380439260628224*ep^16 + 3912319630691008*ep^17 + 
     1471879523580864*ep^18 + 253381108170240*ep^19)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(2880*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (9120 + 480008*ep + 10009824*ep^2 + 87671310*ep^3 - 199457666*ep^4 - 
     12222405938*ep^5 - 107232258675*ep^6 + 20652228693*ep^7 + 
     9601436849970*ep^8 + 114745987885150*ep^9 + 811124959045918*ep^10 + 
     4057824431888832*ep^11 + 15224361670520258*ep^12 + 
     43832737539723450*ep^13 + 97485103124688721*ep^14 + 
     166776531338638805*ep^15 + 216480446317627846*ep^16 + 
     208063960987687610*ep^17 + 142489030737251212*ep^18 + 
     65499368519524960*ep^19 + 18289548774049472*ep^20 + 
     2463933142341120*ep^21)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (1440*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(2724 + 69790*ep - 1261378*ep^2 - 
     83774978*ep^3 - 1707318042*ep^4 - 18848165816*ep^5 - 111609476527*ep^6 - 
     96197646191*ep^7 + 4313065956861*ep^8 + 40073427377911*ep^9 + 
     176223778393583*ep^10 + 254947957431899*ep^11 - 1805727269180315*ep^12 - 
     14538511405477645*ep^13 - 56136432127299430*ep^14 - 
     139090354563598474*ep^15 - 225194676883060868*ep^16 - 
     204585872069819856*ep^17 + 1054659089090880*ep^18 + 
     274669302987739808*ep^19 + 370125520020754112*ep^20 + 
     230358333170807552*ep^21 + 59147895287654400*ep^22)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-40920 - 2817112*ep - 86150418*ep^2 - 1531852294*ep^3 - 
     17191187500*ep^4 - 119593349006*ep^5 - 396908060917*ep^6 + 
     1131926534221*ep^7 + 20186527724110*ep^8 + 93315992958186*ep^9 + 
     3498546669892*ep^10 - 2549343555547648*ep^11 - 17810849504234084*ep^12 - 
     72459947938852102*ep^13 - 203109561373165617*ep^14 - 
     406983742527205247*ep^15 - 575986070407005678*ep^16 - 
     540583303946099046*ep^17 - 274320704673584580*ep^18 + 
     5231102968601248*ep^19 + 89403863108587712*ep^20 + 
     35854520040076800*ep^21)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (1440*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-144 - 6093*ep - 113821*ep^2 - 
     1239409*ep^3 - 8729029*ep^4 - 41604598*ep^5 - 136004298*ep^6 - 
     301039468*ep^7 - 430868696*ep^8 - 357004464*ep^9 - 123801920*ep^10 + 
     8397312*ep^11)*INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 1, 0, 0, 0, 0}])/(48*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (1800 + 77592*ep + 1193922*ep^2 + 2262792*ep^3 - 198964162*ep^4 - 
     3630195226*ep^5 - 34575575057*ep^6 - 209680342235*ep^7 - 
     817180323302*ep^8 - 1691075200654*ep^9 + 1246733623693*ep^10 + 
     22852660970713*ep^11 + 87704710062326*ep^12 + 199424014173002*ep^13 + 
     297165631558796*ep^14 + 286669203211744*ep^15 + 163456825121472*ep^16 + 
     41997329487360*ep^17)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (720*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(17784 + 1063500*ep + 28106708*ep^2 + 
     410039004*ep^3 + 3168172448*ep^4 + 4684001034*ep^5 - 140326922546*ep^6 - 
     1004003033267*ep^7 + 4586317093401*ep^8 + 122229295644761*ep^9 + 
     962157149943773*ep^10 + 3869417428921521*ep^11 + 
     3643428367687717*ep^12 - 53810218837774043*ep^13 - 
     381095966939734671*ep^14 - 1425629335941077266*ep^15 - 
     3510186634297900174*ep^16 - 5791146811914305676*ep^17 - 
     5762773132214190392*ep^18 - 1544121006877019408*ep^19 + 
     4474767093757595392*ep^20 + 6974596933204711040*ep^21 + 
     4509269387582722560*ep^22 + 1176371412869836800*ep^23)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(576*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-23280 - 1327560*ep - 
     32560164*ep^2 - 426483372*ep^3 - 2674351837*ep^4 + 4450270328*ep^5 + 
     235051082653*ep^6 + 1981306628412*ep^7 + 6035994616059*ep^8 - 
     31054089683628*ep^9 - 460085859278149*ep^10 - 2710153441901956*ep^11 - 
     9834157673037902*ep^12 - 22367277910797984*ep^13 - 
     23579065754548236*ep^14 + 33734316593484048*ep^15 + 
     194160208302009464*ep^16 + 409230538038358304*ep^17 + 
     515533046254722976*ep^18 + 404032582925774208*ep^19 + 
     182268072677166336*ep^20 + 36206482456258560*ep^21)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(5760*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (13932 + 326106*ep - 7747776*ep^2 - 463699425*ep^3 - 9731436061*ep^4 - 
     120144200278*ep^5 - 964728315932*ep^6 - 4959080929962*ep^7 - 
     12647039465562*ep^8 + 27908849273226*ep^9 + 441407144115536*ep^10 + 
     2253330932255855*ep^11 + 7019954898640039*ep^12 + 
     14199976915841394*ep^13 + 17654983173789396*ep^14 + 
     12673708285686324*ep^15 + 18385127794530188*ep^16 + 
     75536316710126600*ep^17 + 177113736768099856*ep^18 + 
     225765460286992224*ep^19 + 154275332388651648*ep^20 + 
     44909694920678400*ep^21)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (1152*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(95580 + 3982662*ep + 51865182*ep^2 - 277367013*ep^3 - 
     17960621828*ep^4 - 270261296285*ep^5 - 2182017710042*ep^6 - 
     9025851349218*ep^7 + 3476396782144*ep^8 + 287889100630796*ep^9 + 
     1806236962841654*ep^10 + 5272691248102899*ep^11 + 
     1434164543747888*ep^12 - 52299882767569225*ep^13 - 
     224548698654711154*ep^14 - 454940888642250140*ep^15 - 
     294182409190662552*ep^16 + 904858672062454868*ep^17 + 
     2937544601982534120*ep^18 + 4186384065011718448*ep^19 + 
     3353863721862421152*ep^20 + 1428471039453293952*ep^21 + 
     238795246708761600*ep^22)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (2304*ep^5*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(180 + 5670*ep + 77070*ep^2 + 
     590992*ep^3 + 2801331*ep^4 + 8415172*ep^5 + 15650991*ep^6 + 
     16472206*ep^7 + 7506096*ep^8)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(96 + 3578*ep + 58007*ep^2 + 
     536020*ep^3 + 3108245*ep^4 + 11720410*ep^5 + 28713548*ep^6 + 
     44016728*ep^7 + 38240544*ep^8 + 14304000*ep^9)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)^2*
    (384 + 18682*ep + 405959*ep^2 + 5193201*ep^3 + 43340679*ep^4 + 
     246964473*ep^5 + 976791498*ep^6 + 2669875964*ep^7 + 4914537256*ep^8 + 
     5755201632*ep^9 + 3807999936*ep^10 + 1051799040*ep^11)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(96*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-5076 - 269262*ep - 6510702*ep^2 - 
     95036119*ep^3 - 934356900*ep^4 - 6530827278*ep^5 - 33341004200*ep^6 - 
     125445616629*ep^7 - 345059701854*ep^8 - 671374172372*ep^9 - 
     842434975836*ep^10 - 461903657388*ep^11 + 422761113680*ep^12 + 
     1042834819248*ep^13 + 824554303488*ep^14 + 250368537600*ep^15)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(24*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(1692 + 73232*ep + 1435265*ep^2 + 
     16858176*ep^3 + 132268752*ep^4 + 730837878*ep^5 + 2918173623*ep^6 + 
     8490751342*ep^7 + 17881836592*ep^8 + 26608071984*ep^9 + 
     26578657872*ep^10 + 16018133088*ep^11 + 4408968960*ep^12)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(96*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1956 - 61396*ep - 76003*ep^2 + 
     27544983*ep^3 + 670133904*ep^4 + 8731821464*ep^5 + 75526095141*ep^6 + 
     466937783895*ep^7 + 2132482665470*ep^8 + 7289509127166*ep^9 + 
     18644664835788*ep^10 + 35219609665000*ep^11 + 47725713123360*ep^12 + 
     43903137709504*ep^13 + 24556970253632*ep^14 + 6303631403520*ep^15)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(240*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-720 - 36192*ep - 808182*ep^2 - 
     10521419*ep^3 - 87391007*ep^4 - 467590857*ep^5 - 1444336571*ep^6 - 
     745323084*ep^7 + 15898599216*ep^8 + 84933257264*ep^9 + 
     239268056192*ep^10 + 424690489824*ep^11 + 477022453376*ep^12 + 
     311539373568*ep^13 + 90486067200*ep^14)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (240*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (322 + 13665*ep + 259418*ep^2 + 2893936*ep^3 + 20970300*ep^4 + 
     103023159*ep^5 + 347327916*ep^6 + 793369812*ep^7 + 1175263704*ep^8 + 
     1019819984*ep^9 + 393739392*ep^10)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (48*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(80 + 3243*ep + 57632*ep^2 + 600146*ep^3 + 
     4319734*ep^4 + 26520389*ep^5 + 169087080*ep^6 + 1054524358*ep^7 + 
     5353517726*ep^8 + 20038400004*ep^9 + 53217524712*ep^10 + 
     97338634656*ep^11 + 116634282560*ep^12 + 82466872864*ep^13 + 
     26095554816*ep^14)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(144*(-1 + ep)*ep^4*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(264 + 12661*ep + 264777*ep^2 + 
     3193569*ep^3 + 24680543*ep^4 + 128035618*ep^5 + 452685008*ep^6 + 
     1080078552*ep^7 + 1669638512*ep^8 + 1515581824*ep^9 + 615905280*ep^10)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(144*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (1142 + 50513*ep + 1003076*ep^2 + 11791044*ep^3 + 91076248*ep^4 + 
     485017371*ep^5 + 1816282266*ep^6 + 4782710940*ep^7 + 8684371104*ep^8 + 
     10373288672*ep^9 + 7359599968*ep^10 + 2362383104*ep^11)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(792 + 52644*ep + 1689562*ep^2 + 34856290*ep^3 + 
     516586252*ep^4 + 5801757451*ep^5 + 50725105226*ep^6 + 
     349828192189*ep^7 + 1913456652954*ep^8 + 8303981488148*ep^9 + 
     28484037620016*ep^10 + 76585071634964*ep^11 + 159139132868692*ep^12 + 
     249879380525600*ep^13 + 286026941492336*ep^14 + 224688195363264*ep^15 + 
     108034616107520*ep^16 + 23906581708800*ep^17)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-4800 - 293496*ep - 8341290*ep^2 - 
     146202019*ep^3 - 1766948849*ep^4 - 15580828890*ep^5 - 
     103315561468*ep^6 - 522208394977*ep^7 - 2010682561419*ep^8 - 
     5789238216570*ep^9 - 11811994103854*ep^10 - 14332610912568*ep^11 - 
     136098185096*ep^12 + 38744687354224*ep^13 + 82655260853280*ep^14 + 
     91529642599552*ep^15 + 55662173970432*ep^16 + 14740921221120*ep^17)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(720*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  ((-8400 - 472086*ep - 11831961*ep^2 - 170125024*ep^3 - 1447885383*ep^4 - 
     5401554029*ep^5 + 33252745397*ep^6 + 684823496500*ep^7 + 
     5792406668639*ep^8 + 32717607929451*ep^9 + 136153015463786*ep^10 + 
     431779607260328*ep^11 + 1053965189879026*ep^12 + 
     1972330014266468*ep^13 + 2783464811816584*ep^14 + 
     2869105057370752*ep^15 + 2039136764313664*ep^16 + 
     893301686411712*ep^17 + 181785928158720*ep^18)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(180*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-6 - 174*ep - 2132*ep^2 - 14161*ep^3 - 
     53255*ep^4 - 101518*ep^5 - 34616*ep^6 + 193472*ep^7 + 236544*ep^8)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(36*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) - ((30 + 784*ep + 8366*ep^2 + 46703*ep^3 + 144076*ep^4 + 
     233445*ep^5 + 155688*ep^6)*INT["A", 9, 2783, 9, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (6*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-8 - 225*ep - 2580*ep^2 - 14863*ep^3 - 39164*ep^4 + 5264*ep^5 + 
     298280*ep^6 + 684224*ep^7 + 512000*ep^8)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (8*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((106 + 3525*ep + 50703*ep^2 + 412073*ep^3 + 2070687*ep^4 + 6592694*ep^5 + 
     12997456*ep^6 + 14517912*ep^7 + 7038656*ep^8)*
    INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(8*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 8*ep)*(12 + 610*ep + 14478*ep^2 + 201375*ep^3 + 1758195*ep^4 + 
     9857535*ep^5 + 35322807*ep^6 + 77987972*ep^7 + 96441648*ep^8 + 
     51024000*ep^9)*INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 1, 1, 1, 0, 0, 0, 0}])/(30*ep*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 8*ep)*(216 + 12080*ep + 306357*ep^2 + 4659164*ep^3 + 47333890*ep^4 + 
     338496160*ep^5 + 1747623345*ep^6 + 6564994900*ep^7 + 17812376340*ep^8 + 
     34048170724*ep^9 + 43528461488*ep^10 + 33420528848*ep^11 + 
     11654743680*ep^12)*INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 1, 0, 1, 1, 0, 0, 0}])/(15*ep*(1 + 3*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  (3*ep*(1 + 5*ep)*(6 + 81*ep + 322*ep^2 + 400*ep^3)*
    INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^4) + 
  ((4 + 110*ep + 1285*ep^2 + 7954*ep^3 + 27161*ep^4 + 48346*ep^5 + 
     35088*ep^6)*INT["A", 10, 27343, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^4) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-194 - 7923*ep - 135626*ep^2 - 
     1180962*ep^3 - 4005115*ep^4 + 22619361*ep^5 + 356313276*ep^6 + 
     2168943124*ep^7 + 8050440327*ep^8 + 19701012544*ep^9 + 
     31881761732*ep^10 + 32708011024*ep^11 + 19161660960*ep^12 + 
     4864462080*ep^13)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(96*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-194 - 7727*ep - 126156*ep^2 - 973720*ep^3 - 1288959*ep^4 + 
     46359247*ep^5 + 502020446*ep^6 + 2812384322*ep^7 + 10108102239*ep^8 + 
     24424674934*ep^9 + 39466205856*ep^10 + 40792188704*ep^11 + 
     24306303744*ep^12 + 6349578240*ep^13)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 4*ep)*(194 + 6361*ep + 72203*ep^2 + 106528*ep^3 - 
     5122283*ep^4 - 49929016*ep^5 - 132032139*ep^6 + 948114080*ep^7 + 
     10438906345*ep^8 + 48096947075*ep^9 + 132715778240*ep^10 + 
     231934281004*ep^11 + 250665150352*ep^12 + 152162831328*ep^13 + 
     39554292480*ep^14)*INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(96*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-144 - 8934*ep - 244515*ep^2 - 3836085*ep^3 - 36724163*ep^4 - 
     193608486*ep^5 - 43766215*ep^6 + 8596220047*ep^7 + 81770410955*ep^8 + 
     451173872172*ep^9 + 1719955516568*ep^10 + 4737503669718*ep^11 + 
     9473820691402*ep^12 + 13473669774716*ep^13 + 12954740165188*ep^14 + 
     7562336450328*ep^15 + 2026236657600*ep^16)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(2376 + 136950*ep + 3611107*ep^2 + 
     57751462*ep^3 + 626088982*ep^4 + 4869712104*ep^5 + 28039226793*ep^6 + 
     121479370140*ep^7 + 398158845998*ep^8 + 982929403328*ep^9 + 
     1799905901648*ep^10 + 2371602710976*ep^11 + 2126285498976*ep^12 + 
     1161433653120*ep^13 + 291689579520*ep^14)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (12*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 71*ep + 992*ep^2 + 7076*ep^3 + 27530*ep^4 + 
     56555*ep^5 + 51506*ep^6 + 9296*ep^7)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (8*ep^2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(216 + 10944*ep + 248100*ep^2 + 
     3320044*ep^3 + 29142493*ep^4 + 176262671*ep^5 + 750103894*ep^6 + 
     2248293041*ep^7 + 4659305737*ep^8 + 6380594152*ep^9 + 5246800164*ep^10 + 
     2050047552*ep^11 + 115534080*ep^12)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(-72 + 5280*ep + 438444*ep^2 + 12793129*ep^3 + 
     214984914*ep^4 + 2402853530*ep^5 + 19099071058*ep^6 + 
     111882335683*ep^7 + 492073812960*ep^8 + 1635757053070*ep^9 + 
     4094941825732*ep^10 + 7605799954824*ep^11 + 10169224574304*ep^12 + 
     9255414651712*ep^13 + 5133467066368*ep^14 + 1309123768320*ep^15)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(144*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(-12 + 136*ep + 14925*ep^2 + 
     297806*ep^3 + 3023109*ep^4 + 18545070*ep^5 + 72847026*ep^6 + 
     184963892*ep^7 + 294315912*ep^8 + 267322288*ep^9 + 105909120*ep^10)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(4*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (108 + 7848*ep + 237195*ep^2 + 4063467*ep^3 + 44665093*ep^4 + 
     335235533*ep^5 + 1773997330*ep^6 + 6702937394*ep^7 + 18017023762*ep^8 + 
     33699035078*ep^9 + 41730846840*ep^10 + 30777070056*ep^11 + 
     10238737728*ep^12)*INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(32 + 1824*ep + 47758*ep^2 + 
     759280*ep^3 + 8167546*ep^4 + 62719363*ep^5 + 353536034*ep^6 + 
     1480674883*ep^7 + 4607119480*ep^8 + 10518144126*ep^9 + 
     17126286238*ep^10 + 18834164100*ep^11 + 12538294288*ep^12 + 
     3816009600*ep^13)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(24*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(4 + 67*ep + 363*ep^2 + 632*ep^3)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(2 + 67*ep + 1036*ep^2 + 9725*ep^3 + 60647*ep^4 + 256900*ep^5 + 
     727479*ep^6 + 1310472*ep^7 + 1350520*ep^8 + 603584*ep^9)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)) + (5*(72 + 6420*ep + 240708*ep^2 + 5203896*ep^3 + 
     73722157*ep^4 + 731217611*ep^5 + 5270103421*ep^6 + 28162432809*ep^7 + 
     112485611890*ep^8 + 334974954032*ep^9 + 733428273324*ep^10 + 
     1146490107996*ep^11 + 1210860127176*ep^12 + 774053370464*ep^13 + 
     226116737280*ep^14)*INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(4*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((396 + 34428*ep + 1280037*ep^2 + 27635441*ep^3 + 392214656*ep^4 + 
     3902915016*ep^5 + 28238140310*ep^6 + 151505440066*ep^7 + 
     607522600135*ep^8 + 1815932247291*ep^9 + 3989845498526*ep^10 + 
     6256897783214*ep^11 + 6627514899860*ep^12 + 4247922823744*ep^13 + 
     1243868186880*ep^14)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((18 + 522*ep + 7453*ep^2 + 68311*ep^3 + 411275*ep^4 + 1565979*ep^5 + 
     3572694*ep^6 + 4423988*ep^7 + 2275872*ep^8)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(3 + 8*ep)) - 
  (25*(-1 + 2*ep)*(288 + 14022*ep + 309874*ep^2 + 4120238*ep^3 + 
     36807933*ep^4 + 233307259*ep^5 + 1077961963*ep^6 + 3662215307*ep^7 + 
     9081872142*ep^8 + 16022662482*ep^9 + 19063752388*ep^10 + 
     13709771344*ep^11 + 4497761664*ep^12)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (48*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(48 + 2352*ep + 52074*ep^2 + 686066*ep^3 + 5964368*ep^4 + 
     35869779*ep^5 + 152107937*ep^6 + 454495784*ep^7 + 937404576*ep^8 + 
     1270854686*ep^9 + 1019260724*ep^10 + 366400800*ep^11)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((4 + 67*ep + 363*ep^2 + 632*ep^3)*INT["B", 10, 2043, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((4 + 55*ep + 255*ep^2 + 376*ep^3)*INT["B", 10, 8115, 10, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (8*ep*(1 + 5*ep)*(1 + 6*ep)) - 
  (9*ep*(37 + 754*ep + 5939*ep^2 + 22686*ep^3 + 42232*ep^4 + 30784*ep^5)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)) - 
  ((4 + 181*ep + 3162*ep^2 + 28383*ep^3 + 143330*ep^4 + 410836*ep^5 + 
     623400*ep^6 + 388672*ep^7)*INT["B", 10, 17403, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((18 + 702*ep + 11929*ep^2 + 109717*ep^3 + 577929*ep^4 + 1732961*ep^5 + 
     2742608*ep^6 + 1774656*ep^7)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (48*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(3 + 8*ep)) + 
  ((18 + 810*ep + 16507*ep^2 + 193895*ep^3 + 1423845*ep^4 + 6735589*ep^5 + 
     20496670*ep^6 + 38723070*ep^7 + 41287060*ep^8 + 18966816*ep^9)*
    INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(24*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)) + 
  ((4 + 94*ep + 927*ep^2 + 4830*ep^3 + 13829*ep^4 + 20428*ep^5 + 12064*ep^6)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(8*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)) + 
  ((1 + ep)*(2 + 41*ep + 347*ep^2 + 1503*ep^3 + 3465*ep^4 + 3988*ep^5 + 
     1760*ep^6)*INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(4*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) + ((8 + 220*ep + 2605*ep^2 + 17100*ep^3 + 66763*ep^4 + 
     154096*ep^5 + 193608*ep^6 + 101568*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (3*(2 + 41*ep + 305*ep^2 + 1030*ep^3 + 1568*ep^4 + 832*ep^5)*
    INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)) - 
  ((2 + 41*ep + 305*ep^2 + 1030*ep^3 + 1568*ep^4 + 832*ep^5)*
    INT["B", 11, 18427, 11, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(-72 - 2702*ep - 43621*ep^2 - 394959*ep^3 - 
     2182677*ep^4 - 7413475*ep^5 - 14152186*ep^6 - 8587432*ep^7 + 
     20678564*ep^8 + 45270904*ep^9 + 27359424*ep^10)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(468 + 16468*ep + 239389*ep^2 + 1779894*ep^3 + 
     5989252*ep^4 - 6945010*ep^5 - 157355053*ep^6 - 707249524*ep^7 - 
     1673204804*ep^8 - 2176283696*ep^9 - 1237191040*ep^10 + 187248192*ep^11 + 
     398881280*ep^12)*INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 
      0, 1, 0, 1, 1, 0, 0, 0}])/(8*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((852 + 29236*ep + 407533*ep^2 + 2773752*ep^3 + 6542242*ep^4 - 
     37736056*ep^5 - 375145459*ep^6 - 1454836984*ep^7 - 3061143644*ep^8 - 
     3229260512*ep^9 - 482181184*ep^10 + 2218956480*ep^11 + 1519961600*ep^12)*
    INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(8*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)^2*(-2 - 39*ep - 252*ep^2 - 447*ep^3 + 1604*ep^4 + 
     7468*ep^5 + 8288*ep^6)*INT["C", 9, 27884, 9, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
   (4*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(108 + 4475*ep + 81254*ep^2 + 851161*ep^3 + 5697508*ep^4 + 
     25473218*ep^5 + 77064784*ep^6 + 155831568*ep^7 + 201648488*ep^8 + 
     150911632*ep^9 + 49698432*ep^10)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((2 + 21*ep + 56*ep^2)*INT["C", 10, 31193, 10, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 6*ep)) + 
  ((-14 - 287*ep - 2057*ep^2 - 4487*ep^3 + 16303*ep^4 + 111306*ep^5 + 
     229048*ep^6 + 167744*ep^7)*INT["C", 10, 31212, 10, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (8*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^3) - 
  ((1 + ep)*(14 + 427*ep + 5439*ep^2 + 37529*ep^3 + 151759*ep^4 + 
     360520*ep^5 + 466956*ep^6 + 254816*ep^7)*INT["C", 10, 31212, 11, 0, 
     {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (8*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 12*ep + 41*ep^2 + 24*ep^3)*INT["C", 10, 31980, 10, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 8*ep)*(42 + 1334*ep + 17607*ep^2 + 125081*ep^3 + 517089*ep^4 + 
     1246253*ep^5 + 1623786*ep^6 + 882576*ep^7)*INT["C", 10, 32172, 10, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (24*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((1 + ep)*(126 + 4968*ep + 85237*ep^2 + 835403*ep^3 + 5158275*ep^4 + 
     20829343*ep^5 + 55062730*ep^6 + 91974330*ep^7 + 88153564*ep^8 + 
     36959328*ep^9)*INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(12*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  ((2 + 43*ep + 370*ep^2 + 1575*ep^3 + 3286*ep^4 + 2672*ep^5)*
    INT["C", 11, 32236, 11, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(8*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(81 + 3182*ep + 53916*ep^2 + 
     517352*ep^3 + 3085425*ep^4 + 11717036*ep^5 + 27596028*ep^6 + 
     36691920*ep^7 + 20992896*ep^8)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 6*ep)^2) - 
  ((-1 + 10*ep)*(-9 - 138*ep + 500*ep^2 + 24752*ep^3 + 216007*ep^4 + 
     866872*ep^5 + 1683204*ep^6 + 1276704*ep^7)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)^2*(37 + 822*ep + 7425*ep^2 + 33488*ep^3 + 74424*ep^4 + 
     64704*ep^5)*INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 1, 0, 0, 0, 0, 1}])/(24*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*
    (24 + 850*ep + 12781*ep^2 + 103006*ep^3 + 475177*ep^4 + 1254550*ep^5 + 
     1762360*ep^6 + 1021248*ep^7)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (4*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)^2*(12 + 271*ep + 2251*ep^2 + 8968*ep^3 + 
     17544*ep^4 + 13632*ep^5)*INT["D", 9, 157743, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (24*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) + 
  ((2 + 45*ep + 339*ep^2 + 1059*ep^3 + 1211*ep^4 + 88*ep^5)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^3) + 
  ((24 + 379*ep + 2026*ep^2 + 4231*ep^3 + 2808*ep^4)*
    INT["D", 10, 136445, 10, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (2*(2 + 21*ep + 56*ep^2)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   ((1 + 5*ep)*(1 + 6*ep)) + 
  (3*(-1 + 2*ep)*(1 + 50*ep + 477*ep^2 + 1636*ep^3 + 1888*ep^4)*
    INT["D", 10, 136949, 10, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(4*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)) + 
  ((1 + 8*ep)*(12 + 49*ep + 45*ep^2)*INT["D", 10, 157807, 10, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (24*ep*(1 + 3*ep)*(1 + 6*ep)) + 
  ((2 + 39*ep + 274*ep^2 + 851*ep^3 + 1102*ep^4 + 368*ep^5)*
    INT["D", 11, 136957, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((6 + 97*ep + 561*ep^2 + 1414*ep^3 + 1328*ep^4)*INT["D", 11, 158063, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) - 
  ((3 + 41*ep + 168*ep^2 + 264*ep^3 + 128*ep^4)*INT["D", 12, 158191, 12, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (4*ep*(1 + 4*ep)^2*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 2*ep)*(1 + 8*ep)*INT["D", 12, 158191, 13, 0, 
     {2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (2*ep*(1 + 4*ep)^2*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-45720 + 1497960*ep + 
      81884170*ep^2 + 913128286*ep^3 - 2397045493*ep^4 - 98411940380*ep^5 - 
      145295355497*ep^6 + 8304837476612*ep^7 + 63546729124346*ep^8 - 
      53470758847228*ep^9 - 2940015624016748*ep^10 - 
      14088485538481130*ep^11 + 3896792363897047*ep^12 + 
      291026321131046036*ep^13 + 1112242806154065335*ep^14 + 
      539619495615301808*ep^15 - 8768443859190367508*ep^16 - 
      29681479560292661396*ep^17 - 26545384252540679036*ep^18 + 
      73305951230067369128*ep^19 + 250562684342451594208*ep^20 + 
      293338659155015120608*ep^21 + 58469398171563844736*ep^22 - 
      203021278192350576384*ep^23 - 185115904202720298240*ep^24 - 
      27964670724710737920*ep^25 + 17741620446233702400*ep^26)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(8640*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*
    (1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (930168 + 35039658*ep + 421496799*ep^2 - 867048313*ep^3 - 
     74166283709*ep^4 - 763870522720*ep^5 - 2012833290204*ep^6 + 
     25819520691313*ep^7 + 291349332837273*ep^8 + 1178390408681492*ep^9 - 
     342940247919161*ep^10 - 27706755557204170*ep^11 - 
     144056849181774282*ep^12 - 324539907608962868*ep^13 + 
     188026410495610980*ep^14 + 4066572074837321624*ep^15 + 
     15878378809846575016*ep^16 + 37733828981351055824*ep^17 + 
     61925507307213756192*ep^18 + 71337020565494268352*ep^19 + 
     55621619077544317440*ep^20 + 26495925836747051520*ep^21 + 
     5833560097646899200*ep^22)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (4320*ep^6*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2880 + 88920*ep + 8871860*ep^2 + 
     214264002*ep^3 + 2273372973*ep^4 + 5721460867*ep^5 - 126694712238*ep^6 - 
     1463942579824*ep^7 - 4058764643211*ep^8 + 47025586718819*ep^9 + 
     592806942867676*ep^10 + 3296492820303612*ep^11 + 
     10236249788079784*ep^12 + 12213649193045356*ep^13 - 
     39152359772449004*ep^14 - 221404098925177112*ep^15 - 
     470104999807213120*ep^16 - 343320648340286176*ep^17 + 
     672792795717125312*ep^18 + 2155049101164544128*ep^19 + 
     2665650826319400960*ep^20 + 1662143070934033920*ep^21 + 
     427991058643046400*ep^22)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (1440*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-35298 - 1294119*ep - 
     14460377*ep^2 + 86156000*ep^3 + 4339537347*ep^4 + 58328057623*ep^5 + 
     445260483828*ep^6 + 2086798012328*ep^7 + 5344291488831*ep^8 + 
     1840760597270*ep^9 - 23496195804293*ep^10 + 67709338661018*ep^11 + 
     1198995744564066*ep^12 + 5934662814771832*ep^13 + 
     17373487132506728*ep^14 + 33845474068314656*ep^15 + 
     44686947767462336*ep^16 + 38661878797445376*ep^17 + 
     19838754196310016*ep^18 + 4578485254963200*ep^19)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(360*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-3564 - 366858*ep - 11555016*ep^2 - 155126025*ep^3 - 499366901*ep^4 + 
     11527386727*ep^5 + 144420720220*ep^6 + 189328717939*ep^7 - 
     9837412482054*ep^8 - 106792588239847*ep^9 - 512972051928127*ep^10 - 
     659456076426530*ep^11 + 6932171477830350*ep^12 + 
     49371110506769802*ep^13 + 151471401167222385*ep^14 + 
     152915199925587576*ep^15 - 640534427584033923*ep^16 - 
     3277835327608261556*ep^17 - 7383871198862195362*ep^18 - 
     9172601711760717340*ep^19 - 4157674718669580168*ep^20 + 
     5519733561763414672*ep^21 + 10831018266146826240*ep^22 + 
     7616079360894061440*ep^23 + 2091709422816145920*ep^24)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(-48 - 804*ep - 4364*ep^2 - 7641*ep^3 - 
     26979*ep^4 - 282138*ep^5 - 335952*ep^6 + 6364953*ep^7 + 34904987*ep^8 + 
     82506798*ep^9 + 99271548*ep^10 + 50410728*ep^11)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(18*ep^6*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (165960 + 8093070*ep + 163748965*ep^2 + 1637228362*ep^3 + 
     5584743573*ep^4 - 45305483289*ep^5 - 444250410354*ep^6 + 
     1885600017102*ep^7 + 57921156846815*ep^8 + 493304792673944*ep^9 + 
     2320970976832212*ep^10 + 5565095283118466*ep^11 - 
     3772797495850390*ep^12 - 88556613079952049*ep^13 - 
     382296293749223259*ep^14 - 969945578462974698*ep^15 - 
     1572992275815417306*ep^16 - 1451460635368039772*ep^17 - 
     145509062463050744*ep^18 + 1532017908046926288*ep^19 + 
     2083511248272105408*ep^20 + 1268843098234680576*ep^21 + 
     316863771798021120*ep^22)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (144*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (33120 + 4124880*ep + 131306836*ep^2 + 1804509532*ep^3 + 
     9198460648*ep^4 - 48989584029*ep^5 - 931832713100*ep^6 - 
     4208512384847*ep^7 + 6477354580772*ep^8 + 135021253389895*ep^9 + 
     398176229713960*ep^10 - 839594536377741*ep^11 - 7437415999484132*ep^12 - 
     7329418446347726*ep^13 + 60759847367132528*ep^14 + 
     189408762730071388*ep^15 - 110309932260617240*ep^16 - 
     1619383074928611432*ep^17 - 3286829976757732880*ep^18 - 
     1173442201676226848*ep^19 + 5926890831703713856*ep^20 + 
     11202174154801568256*ep^21 + 8537974961774261760*ep^22 + 
     2564505796454092800*ep^23)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (4320*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-14040 - 316704*ep - 1737794*ep^2 - 92128862*ep^3 - 4119401546*ep^4 - 
     69762408915*ep^5 - 464713742182*ep^6 + 1835157568484*ep^7 + 
     62730467994244*ep^8 + 562457056610057*ep^9 + 2458975618287652*ep^10 + 
     1538453438318961*ep^11 - 48695639438168186*ep^12 - 
     321774549425212600*ep^13 - 997700897604920780*ep^14 - 
     948723679347398943*ep^15 + 5639248379396804980*ep^16 + 
     31104978751960013058*ep^17 + 84413517053720256804*ep^18 + 
     148736585313126681032*ep^19 + 177655120705864476240*ep^20 + 
     140069342114881744896*ep^21 + 66208539278168376192*ep^22 + 
     14269598790475461120*ep^23)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (720*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-2324 - 62262*ep - 578342*ep^2 - 885578*ep^3 + 23578628*ep^4 + 
     193315843*ep^5 + 523060588*ep^6 - 898631818*ep^7 - 11018120234*ep^8 - 
     36048728609*ep^9 - 58680443244*ep^10 - 38095861400*ep^11 + 
     23301214944*ep^12 + 53362722672*ep^13 + 25233584832*ep^14)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-120 - 7594*ep - 185901*ep^2 - 2457765*ep^3 - 
     19784980*ep^4 - 100542088*ep^5 - 308828805*ep^6 - 420814109*ep^7 + 
     664620774*ep^8 + 4300206324*ep^9 + 8832483256*ep^10 + 8949181792*ep^11 + 
     3748246080*ep^12)*INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-82 - 1780*ep - 14585*ep^2 - 44945*ep^3 + 
     85497*ep^4 + 1135689*ep^5 + 3790314*ep^6 + 5885604*ep^7 + 3641688*ep^8)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (2*(-1 + 2*ep)^4*(-1 + 4*ep)*
    (6 + 152*ep + 1572*ep^2 + 8585*ep^3 + 26431*ep^4 + 44196*ep^5 + 
     31572*ep^6)*INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(3*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 6*ep)) + ((-1 + 2*ep)^4*(1104 + 33088*ep + 410464*ep^2 + 
     2645976*ep^3 + 8751705*ep^4 + 9871002*ep^5 - 10355169*ep^6 + 
     79075526*ep^7 + 760864256*ep^8 + 2181202896*ep^9 + 2861649936*ep^10 + 
     1480798560*ep^11)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(36*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(5940 + 1020348*ep + 
     43917175*ep^2 + 968152544*ep^3 + 13386825412*ep^4 + 127286413594*ep^5 + 
     873957881329*ep^6 + 4450733568358*ep^7 + 17030857922120*ep^8 + 
     49105304690304*ep^9 + 106099150903640*ep^10 + 169762512899252*ep^11 + 
     198802936009136*ep^12 + 172286219476352*ep^13 + 120062723565984*ep^14 + 
     75801057236224*ep^15 + 37686777905280*ep^16 + 8636898666240*ep^17)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(1440*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (191664 + 9524808*ep + 209909548*ep^2 + 2627992782*ep^3 + 
     19110702932*ep^4 + 56952219311*ep^5 - 359187549166*ep^6 - 
     5443347332328*ep^7 - 33601093886806*ep^8 - 121002842168954*ep^9 - 
     210393631111456*ep^10 + 311300360303716*ep^11 + 3350452263551086*ep^12 + 
     11748692447565879*ep^13 + 25862647447944774*ep^14 + 
     39222108339424970*ep^15 + 41296372285970624*ep^16 + 
     29071822934588856*ep^17 + 12390408082180800*ep^18 + 
     2433990797976960*ep^19)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (360*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-167544 - 9245022*ep - 
     224501043*ep^2 - 3064950783*ep^3 - 23890243240*ep^4 - 71542260820*ep^5 + 
     570594886801*ep^6 + 8277159407039*ep^7 + 47697452888758*ep^8 + 
     124591100044580*ep^9 - 197893012022328*ep^10 - 3302618455428830*ep^11 - 
     15522432093203692*ep^12 - 43951074295871396*ep^13 - 
     80468719159501264*ep^14 - 86359538575525616*ep^15 - 
     20909547067895168*ep^16 + 87386935893923520*ep^17 + 
     140488683257955840*ep^18 + 95608922653571328*ep^19 + 
     26236487538938880*ep^20)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (72*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-170532 - 7012746*ep - 111269388*ep^2 - 634693710*ep^3 + 
     4087017938*ep^4 + 82813850425*ep^5 + 248435929970*ep^6 - 
     5542349709566*ep^7 - 85198830105142*ep^8 - 657303691165454*ep^9 - 
     3392983958960324*ep^10 - 12635162264982010*ep^11 - 
     34734459445540244*ep^12 - 70228623164864965*ep^13 - 
     101371636741820342*ep^14 - 96695048996545774*ep^15 - 
     47665710868312080*ep^16 + 6276657375980760*ep^17 + 
     21871774016046144*ep^18 + 8688756800327040*ep^19)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(360*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (271 + 8292*ep + 110846*ep^2 + 847804*ep^3 + 4075004*ep^4 + 
     12698206*ep^5 + 25435708*ep^6 + 31113976*ep^7 + 20475024*ep^8 + 
     5136192*ep^9)*INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 1, 0, 0, 0, 0}])/(12*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-55836 - 3107286*ep - 79413000*ep^2 - 1234954456*ep^3 - 
     13048762586*ep^4 - 99027462439*ep^5 - 556023834162*ep^6 - 
     2342402349524*ep^7 - 7418402402322*ep^8 - 17485128265565*ep^9 - 
     29884125758482*ep^10 - 35071454079302*ep^11 - 24860901001248*ep^12 - 
     6257664227272*ep^13 + 3998500204992*ep^14 + 2592321033600*ep^15)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(180*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(3384 + 236808*ep + 6548210*ep^2 + 
     81473288*ep^3 + 166856434*ep^4 - 7798058189*ep^5 - 87202851916*ep^6 + 
     3459019797*ep^7 + 8192190001158*ep^8 + 88932037740668*ep^9 + 
     480103949079532*ep^10 + 1128818711664487*ep^11 - 
     3070629090314608*ep^12 - 38996187833675661*ep^13 - 
     177940766225449602*ep^14 - 502872225255283438*ep^15 - 
     937770304867875440*ep^16 - 1077623904132720704*ep^17 - 
     474478969690492480*ep^18 + 623389742031483744*ep^19 + 
     1234284771757702528*ep^20 + 882441985834003200*ep^21 + 
     247752482284108800*ep^22)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (144*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (36600 + 1681068*ep + 33605316*ep^2 + 375432740*ep^3 + 2423760280*ep^4 + 
     6923687501*ep^5 - 25069184959*ep^6 - 397134141091*ep^7 - 
     2476330816351*ep^8 - 10601187057110*ep^9 - 32408880081522*ep^10 - 
     52755397888460*ep^11 + 88002217212460*ep^12 + 886430799528448*ep^13 + 
     2933875509570040*ep^14 + 5689114208443056*ep^15 + 
     6812775703458656*ep^16 + 4772046491686848*ep^17 + 
     1648689121589760*ep^18 + 165407004910080*ep^19)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1440*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (7020 + 165762*ep - 2493972*ep^2 - 164632731*ep^3 - 3362331592*ep^4 - 
     40506447554*ep^5 - 326760195724*ep^6 - 1828295382256*ep^7 - 
     6961245431080*ep^8 - 15989691933664*ep^9 - 8147889311360*ep^10 + 
     89161153051887*ep^11 + 412601053349476*ep^12 + 1332644006361184*ep^13 + 
     4484947459622512*ep^14 + 14269768192861276*ep^15 + 
     34777700146576464*ep^16 + 58616692861923008*ep^17 + 
     64104807234977664*ep^18 + 41043507896091456*ep^19 + 
     11715433975330560*ep^20)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (288*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(33372 + 1448910*ep + 21183522*ep^2 - 22675755*ep^3 - 
     5130539729*ep^4 - 81329576194*ep^5 - 647465556870*ep^6 - 
     2462721221148*ep^7 + 2861339516560*ep^8 + 86374254604104*ep^9 + 
     458355959516864*ep^10 + 996354940060523*ep^11 - 1206626379353831*ep^12 - 
     14498819430959700*ep^13 - 41525335044218428*ep^14 - 
     42810147130276356*ep^15 + 70829713013629452*ep^16 + 
     319159618526705696*ep^17 + 516805647353488352*ep^18 + 
     446045814041054208*ep^19 + 194713332058678464*ep^20 + 
     30099475514845440*ep^21)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (576*ep^5*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-12 - 198*ep - 564*ep^2 + 
     11110*ep^3 + 127375*ep^4 + 620990*ep^5 + 1629335*ep^6 + 2244336*ep^7 + 
     1275012*ep^8)*INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(3*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(12 + 464*ep + 6895*ep^2 + 53894*ep^3 + 
     246901*ep^4 + 683258*ep^5 + 1113436*ep^6 + 966264*ep^7 + 332640*ep^8)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(216 + 9082*ep + 170025*ep^2 + 
     1846113*ep^3 + 12772701*ep^4 + 58469313*ep^5 + 178244946*ep^6 + 
     354520268*ep^7 + 434774568*ep^8 + 289858464*ep^9 + 75476160*ep^10)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(24*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*
    (-756 - 21546*ep - 26472*ep^2 + 7830125*ep^3 + 172273652*ep^4 + 
     2022764594*ep^5 + 15726572724*ep^6 + 87180147867*ep^7 + 
     356066907684*ep^8 + 1085472774136*ep^9 + 2468587845292*ep^10 + 
     4132900949068*ep^11 + 4946502018408*ep^12 + 4004059753296*ep^13 + 
     1962884350368*ep^14 + 439680648960*ep^15)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (6*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(624 + 19184*ep + 264664*ep^2 + 2168344*ep^3 + 
     11762809*ep^4 + 44515627*ep^5 + 120006922*ep^6 + 228876224*ep^7 + 
     295833216*ep^8 + 232962192*ep^9 + 84155040*ep^10)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(24*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (4272 + 300176*ep + 9484744*ep^2 + 180132280*ep^3 + 2310843241*ep^4 + 
     21282182319*ep^5 + 145711511979*ep^6 + 756567127047*ep^7 + 
     3007665235532*ep^8 + 9164382026666*ep^9 + 21245900163536*ep^10 + 
     36826970493072*ep^11 + 46225139903184*ep^12 + 39680869602688*ep^13 + 
     20836251733440*ep^14 + 5045974750080*ep^15)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (60*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-432 - 18894*ep - 338225*ep^2 - 
     3237643*ep^3 - 17281363*ep^4 - 39953727*ep^5 + 96015276*ep^6 + 
     1097220528*ep^7 + 4140742928*ep^8 + 8971384384*ep^9 + 
     11779432672*ep^10 + 8755321728*ep^11 + 2839841280*ep^12)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(60*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(178 + 6300*ep + 94638*ep^2 + 
     790341*ep^3 + 4024625*ep^4 + 12831528*ep^5 + 25077348*ep^6 + 
     27531672*ep^7 + 13027248*ep^8)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(540 + 21063*ep + 385194*ep^2 + 4365751*ep^3 + 
     33925472*ep^4 + 188278456*ep^5 + 754690412*ep^6 + 2167391320*ep^7 + 
     4342702448*ep^8 + 5754318336*ep^9 + 4522960704*ep^10 + 1594010304*ep^11)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(72*(-1 + ep)*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (108 + 4199*ep + 71225*ep^2 + 692491*ep^3 + 4260087*ep^4 + 
     17250538*ep^5 + 46207392*ep^6 + 79467704*ep^7 + 80206384*ep^8 + 
     36432384*ep^9)*INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 1, 0, 1, 0, 0, 0, 0}])/(36*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (408 + 14912*ep + 236390*ep^2 + 2136287*ep^3 + 12142799*ep^4 + 
     45093602*ep^5 + 109739108*ep^6 + 169679712*ep^7 + 152639424*ep^8 + 
     61702176*ep^9)*INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 1, 0, 0, 0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(72 + 4806*ep + 199219*ep^2 + 5835296*ep^3 + 
     119626176*ep^4 + 1743344623*ep^5 + 18562704507*ep^6 + 
     148002739627*ep^7 + 899479429378*ep^8 + 4212010989360*ep^9 + 
     15260743010088*ep^10 + 42676355857364*ep^11 + 91209128665932*ep^12 + 
     146112831896504*ep^13 + 169626195330928*ep^14 + 134557530039520*ep^15 + 
     65122655856000*ep^16 + 14469951283200*ep^17)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(16392 + 895308*ep + 22665638*ep^2 + 
     353342730*ep^3 + 3800287671*ep^4 + 29929645610*ep^5 + 
     178674723907*ep^6 + 824843956078*ep^7 + 2972877082378*ep^8 + 
     8370098990532*ep^9 + 18251131056696*ep^10 + 30221784695488*ep^11 + 
     36690893326400*ep^12 + 30720625393856*ep^13 + 15790173100800*ep^14 + 
     3735134300160*ep^15)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 
      0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(180*ep^2*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - 
  ((155724 + 9111480*ep + 248129497*ep^2 + 4176632641*ep^3 + 
     48659342637*ep^4 + 416239888267*ep^5 + 2705405667534*ep^6 + 
     13633180277860*ep^7 + 53841002776552*ep^8 + 167205823836860*ep^9 + 
     406942121547996*ep^10 + 767846111830208*ep^11 + 1100798311894176*ep^12 + 
     1158696694757792*ep^13 + 844222771220992*ep^14 + 380313139681920*ep^15 + 
     79806138289920*ep^16)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (90*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(12 + 336*ep + 3992*ep^2 + 25827*ep^3 + 
     97475*ep^4 + 212886*ep^5 + 246152*ep^6 + 113664*ep^7)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(9*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)) + (2*(6 + 124*ep + 964*ep^2 + 3543*ep^3 + 6219*ep^4 + 
     4230*ep^5)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(3*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 6*ep)) + 
  ((4 + 109*ep + 1267*ep^2 + 7988*ep^3 + 28344*ep^4 + 52728*ep^5 + 
     39808*ep^6)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)^4*(1 + 5*ep)) - 
  ((24 + 560*ep + 5290*ep^2 + 25983*ep^3 + 70250*ep^4 + 99496*ep^5 + 
     57864*ep^6)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)) - 
  (2*(-1 + 8*ep)*(12 + 574*ep + 12664*ep^2 + 163753*ep^3 + 1337785*ep^4 + 
     7075657*ep^5 + 24101377*ep^6 + 50905686*ep^7 + 60527448*ep^8 + 
     30912480*ep^9)*INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 1, 1, 1, 0, 0, 0, 0}])/(15*ep*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (4*(-1 + 8*ep)*(168 + 9056*ep + 221597*ep^2 + 3256204*ep^3 + 
     32012432*ep^4 + 221889288*ep^5 + 1112085777*ep^6 + 4061227306*ep^7 + 
     10726040932*ep^8 + 19980132284*ep^9 + 24916411912*ep^10 + 
     18676046640*ep^11 + 6362442720*ep^12)*INT["A", 9, 27339, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (15*ep*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - (6*ep*(1 + 5*ep)*(1 + 6*ep)*(5 + 14*ep)*
    INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(1 + 4*ep)^4 - 
  (3*(1 + 5*ep)*(1 + 6*ep)*(6 + 37*ep + 58*ep^2)*INT["A", 10, 27343, 10, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(1 + 4*ep)^4 - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-305 - 6668*ep - 51143*ep^2 - 
     75631*ep^3 + 1334057*ep^4 + 10402175*ep^5 + 37313935*ep^6 + 
     78543532*ep^7 + 101435140*ep^8 + 75055824*ep^9 + 22791456*ep^10)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)) + 
  ((305 + 6970*ep + 61457*ep^2 + 231951*ep^3 + 39639*ep^4 - 2730015*ep^5 - 
     9214649*ep^6 - 11295862*ep^7 - 111248*ep^8 + 12466656*ep^9 + 
     10547712*ep^10)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(6*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(305 + 4047*ep - 6333*ep^2 - 368692*ep^3 - 2026320*ep^4 + 
     1041138*ep^5 + 54108532*ep^6 + 257187051*ep^7 + 625478484*ep^8 + 
     893222092*ep^9 + 715761360*ep^10 + 233332704*ep^11)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (54 + 15759*ep + 726987*ep^2 + 16411288*ep^3 + 229163869*ep^4 + 
     2186731488*ep^5 + 15007663669*ep^6 + 76105060758*ep^7 + 
     288514896120*ep^8 + 817281913328*ep^9 + 1707943510598*ep^10 + 
     2558611053420*ep^11 + 2601204688580*ep^12 + 1608109444896*ep^13 + 
     456457394160*ep^14)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0}])/(6*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (2268 + 118608*ep + 2822929*ep^2 + 40503179*ep^3 + 391042413*ep^4 + 
     2683946835*ep^5 + 13479776592*ep^6 + 50182472214*ep^7 + 
     138542025452*ep^8 + 280263906736*ep^9 + 403979618880*ep^10 + 
     393075123168*ep^11 + 231499434816*ep^12 + 62353393920*ep^13)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(5 + 114*ep + 991*ep^2 + 4117*ep^3 + 8183*ep^4 + 
     6238*ep^5)*INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/(2*ep^2*(1 + 4*ep)^4*(1 + 5*ep)) + 
  (2*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(162 + 8181*ep + 184524*ep^2 + 
     2454205*ep^3 + 21396545*ep^4 + 128469373*ep^5 + 542436212*ep^6 + 
     1611974077*ep^7 + 3308290583*ep^8 + 4476657798*ep^9 + 3617966436*ep^10 + 
     1362646008*ep^11 + 51261120*ep^12)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(3348 + 188340*ep + 4816681*ep^2 + 74461906*ep^3 + 
     779714256*ep^4 + 5867449342*ep^5 + 32814056315*ep^6 + 
     138906845786*ep^7 + 448230407118*ep^8 + 1098963357064*ep^9 + 
     2017196659936*ep^10 + 2688750406672*ep^11 + 2459287773440*ep^12 + 
     1380468441984*ep^13 + 358365312000*ep^14)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(-12 + 136*ep + 13609*ep^2 + 
     258432*ep^3 + 2518221*ep^4 + 14920116*ep^5 + 56896062*ep^6 + 
     140860304*ep^7 + 219378656*ep^8 + 195670752*ep^9 + 76344480*ep^10)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (108 + 7128*ep + 199941*ep^2 + 3228858*ep^3 + 33861586*ep^4 + 
     244830447*ep^5 + 1257980752*ep^6 + 4645548630*ep^7 + 12271027342*ep^8 + 
     22658031330*ep^9 + 27803975628*ep^10 + 20382421080*ep^11 + 
     6756393456*ep^12)*INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(9*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(156 + 7072*ep + 144402*ep^2 + 
     1753678*ep^3 + 14080037*ep^4 + 78504979*ep^5 + 310283138*ep^6 + 
     869574384*ep^7 + 1693730486*ep^8 + 2183780112*ep^9 + 1677360600*ep^10 + 
     581395680*ep^11)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(6*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  (10*ep*(1 + 3*ep)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) + 
  (10*(7 + 172*ep + 1736*ep^2 + 9097*ep^3 + 25901*ep^4 + 37912*ep^5 + 
     22312*ep^6)*INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/((1 + 2*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)) - 
  (5*(1800 + 99984*ep + 2531784*ep^2 + 38720755*ep^3 + 399271035*ep^4 + 
     2932693855*ep^5 + 15792253267*ep^6 + 63143681552*ep^7 + 
     187510504732*ep^8 + 408514487500*ep^9 + 634727957956*ep^10 + 
     666082896208*ep^11 + 423148786320*ep^12 + 122906024640*ep^13)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((9018 + 508161*ep + 13026272*ep^2 + 201334390*ep^3 + 2095120621*ep^4 + 
     15511763556*ep^5 + 84111718216*ep^6 + 338366860907*ep^7 + 
     1010200441325*ep^8 + 2211229923496*ep^9 + 3449960334978*ep^10 + 
     3633625117400*ep^11 + 2315801078520*ep^12 + 674544911040*ep^13)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((18 + 252*ep + 583*ep^2 - 7819*ep^3 - 59579*ep^4 - 170315*ep^5 - 
     213872*ep^6 - 73800*ep^7 + 38808*ep^8)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(3 + 8*ep)) + 
  (25*(-1 + 2*ep)*(144 + 6618*ep + 140194*ep^2 + 1818048*ep^3 + 
     16129143*ep^4 + 103284853*ep^5 + 489109769*ep^6 + 1720634125*ep^7 + 
     4442830072*ep^8 + 8170715206*ep^9 + 10111198208*ep^10 + 
     7529560296*ep^11 + 2543862816*ep^12)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (10*(180 + 7428*ep + 136142*ep^2 + 1459510*ep^3 + 10137133*ep^4 + 
     47678715*ep^5 + 153852314*ep^6 + 336482552*ep^7 + 477579598*ep^8 + 
     397432920*ep^9 + 147328920*ep^10)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (2*ep*(1 + 3*ep)*INT["B", 10, 2043, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) + 
  ((5 + 19*ep)*INT["B", 10, 8115, 10, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0}])/(2*(1 + 5*ep)) + 
  (9*(4 + 103*ep + 1013*ep^2 + 4748*ep^3 + 10612*ep^4 + 9104*ep^5)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)^3*(1 + 5*ep)) + 
  ((8 + 203*ep + 1983*ep^2 + 9226*ep^3 + 20356*ep^4 + 17112*ep^5)*
    INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 4*ep)^3*(1 + 5*ep)) - 
  ((18 + 648*ep + 9919*ep^2 + 82271*ep^3 + 395207*ep^4 + 1094047*ep^5 + 
     1614366*ep^6 + 980784*ep^7)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(3 + 8*ep)) - 
  ((18 + 756*ep + 14245*ep^2 + 155325*ep^3 + 1068699*ep^4 + 4785187*ep^5 + 
     13911572*ep^6 + 25312178*ep^7 + 26173176*ep^8 + 11732184*ep^9)*
    INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)) - ((1 + 6*ep)*(6 + 53*ep + 139*ep^2 + 108*ep^3)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 4*ep)) - 
  ((1 + ep)*(3 + 16*ep + 23*ep^2 + 4*ep^3)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep^2*(1 + 2*ep)*(1 + 4*ep)^2) - 
  ((12 + 169*ep + 861*ep^2 + 1864*ep^3 + 1432*ep^4)*
    INT["B", 10, 18395, 11, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  (3*(4 + 65*ep + 382*ep^2 + 964*ep^3 + 896*ep^4)*INT["B", 10, 18419, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 4*ep)^3*(1 + 5*ep)) + ((3 + 30*ep + 94*ep^2 + 96*ep^3)*
    INT["B", 11, 18427, 11, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(ep*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(-138 - 5419*ep - 93155*ep^2 - 914841*ep^3 - 
     5585667*ep^4 - 21289556*ep^5 - 45362432*ep^6 - 19880744*ep^7 + 
     165561736*ep^8 + 468898376*ep^9 + 549040128*ep^10 + 252946080*ep^11)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(388 + 9878*ep + 98258*ep^2 + 440958*ep^3 + 
     398701*ep^4 - 4703321*ep^5 - 21954096*ep^6 - 40782532*ep^7 - 
     28143952*ep^8 + 9427264*ep^9 + 16378560*ep^10)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  ((652 + 15806*ep + 143024*ep^2 + 484170*ep^3 - 922301*ep^4 - 
     13347131*ep^5 - 45369036*ep^6 - 64064620*ep^7 - 6584608*ep^8 + 
     78000640*ep^9 + 60494400*ep^10)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (2*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (5*(-1 + 2*ep)^2*(-4 - 46*ep - 175*ep^2 - 216*ep^3 + 
     36*ep^4)*INT["C", 9, 27884, 9, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
      0, 1, 1, 0, 0, 0}])/(ep^2*(1 + 2*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(147 + 5675*ep + 96883*ep^2 + 962741*ep^3 + 6165096*ep^4 + 
     26580278*ep^5 + 78143412*ep^6 + 154733952*ep^7 + 197641736*ep^8 + 
     147248448*ep^9 + 48708576*ep^10)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  (4*ep^2*INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
      1, 1, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  ((-12 - 190*ep - 904*ep^2 + 247*ep^3 + 14464*ep^4 + 42156*ep^5 + 
     38736*ep^6)*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      1, 1, 1, 1, 0, 0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 4*ep)^3) + 
  ((1 + ep)*(12 + 238*ep + 1832*ep^2 + 6869*ep^3 + 12628*ep^4 + 9156*ep^5)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((1 + 8*ep)*INT["C", 10, 31980, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
      1, 1, 1, 0, 0, 0}])/(1 + 5*ep) + 
  ((42 + 1430*ep + 20313*ep^2 + 155774*ep^3 + 695337*ep^4 + 1804628*ep^5 + 
     2520804*ep^6 + 1462176*ep^7)*INT["C", 10, 32172, 10, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 4*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((1 + ep)*(126 + 4626*ep + 74395*ep^2 + 687837*ep^3 + 4030257*ep^4 + 
     15526177*ep^5 + 39347756*ep^6 + 63294902*ep^7 + 58678152*ep^8 + 
     23899464*ep^9)*INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(3*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  ((1 + 3*ep)*(3 + 14*ep)*INT["C", 11, 32236, 11, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(1 + 5*ep)) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (78 + 2987*ep + 49526*ep^2 + 464896*ep^3 + 2705377*ep^4 + 9993402*ep^5 + 
     22844052*ep^6 + 29465496*ep^7 + 16373664*ep^8)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(9*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 6*ep)^2) + 
  ((-1 + 10*ep)*(18 + 645*ep + 9614*ep^2 + 79072*ep^3 + 388295*ep^4 + 
     1130298*ep^5 + 1791972*ep^6 + 1187352*ep^7)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) - 
  (5*(-1 + 2*ep)^2*(6 + 151*ep + 1463*ep^2 + 6894*ep^3 + 15768*ep^4 + 
     13968*ep^5)*INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 1, 0, 0, 0, 0, 1}])/(6*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-48 - 1022*ep - 8221*ep^2 - 
     28584*ep^3 - 19259*ep^4 + 147236*ep^5 + 400380*ep^6 + 313776*ep^7)*
    INT["D", 9, 136437, 9, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(6 + 121*ep + 953*ep^2 + 3762*ep^3 + 7560*ep^4 + 
     6192*ep^5)*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      1, 0, 1, 1, 0, 0, 1}])/(6*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)) - (3*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(ep*(1 + 4*ep)^3) - 
  ((6 + 61*ep + 129*ep^2 + 18*ep^3)*INT["D", 10, 136445, 10, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (6*ep*(1 + 3*ep)*(1 + 6*ep)) + 
  (3*(-1 + 2*ep)*(1 + 6*ep)*(4 + 21*ep + 28*ep^2)*INT["D", 10, 136949, 10, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (ep*(1 + 4*ep)^3) - ((6 + 67*ep + 183*ep^2 + 126*ep^3)*
    INT["D", 10, 157807, 10, 0, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 
      0, 0, 1}])/(6*ep*(1 + 3*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(2 + 5*ep)*INT["D", 11, 136957, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/(1 + 4*ep)^2 + 
  ((1 + 2*ep)*(2 + 5*ep)*INT["D", 11, 158063, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/(1 + 4*ep)^2 + 
  (3*(1 + 2*ep)^3*INT["D", 12, 158191, 12, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 1, 0, 1, 1, 0, 0, 1}])/(ep*(1 + 4*ep)^2) + 
  (2*(1 + ep)*(1 + 2*ep)*INT["D", 12, 158191, 13, 0, 
     {2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (ep*(1 + 4*ep)^2), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (24180 + 74160*ep - 2411497*ep^2 - 6169956*ep^3 + 91522685*ep^4 + 
     198675442*ep^5 - 1632492343*ep^6 - 3012465080*ep^7 + 13556878455*ep^8 + 
     20513615338*ep^9 - 42426767880*ep^10 - 45663829104*ep^11 + 
     3505988160*ep^12)*INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(2880*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (10742 + 102827*ep - 448195*ep^2 - 6588244*ep^3 - 2715762*ep^4 + 
     125746023*ep^5 + 228209521*ep^6 - 816980882*ep^7 - 1970010434*ep^8 + 
     1761071284*ep^9 + 4953613680*ep^10)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2880*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-7060 - 46820*ep + 86059*ep^2 + 705036*ep^3 - 2032246*ep^4 - 
     7995352*ep^5 + 27333247*ep^6 + 92685408*ep^7 + 23380080*ep^8)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2880*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (302 + 4443*ep + 7711*ep^2 - 109157*ep^3 - 328647*ep^4 + 668336*ep^5 + 
     2286696*ep^6)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(90*ep^6*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (616 + 482*ep - 56055*ep^2 - 63505*ep^3 + 1824994*ep^4 + 2624640*ep^5 - 
     25051543*ep^6 - 42531325*ep^7 + 124027460*ep^8 + 240163500*ep^9)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (5 + 66*ep - 90*ep^2 - 1702*ep^3 + 6807*ep^4 + 60770*ep^5 + 96000*ep^6)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^6*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-350 - 115*ep + 18622*ep^2 + 2399*ep^3 - 279104*ep^4 - 4624*ep^5 + 
     1251300*ep^6)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0}])/(72*ep^6*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-9443 - 102544*ep + 124951*ep^2 + 4279474*ep^3 + 6714810*ep^4 - 
     49629669*ep^5 - 117921860*ep^6 + 159089611*ep^7 + 434989598*ep^8)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1440*ep^6*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (5594 + 18089*ep - 435566*ep^2 - 1428679*ep^3 + 11220622*ep^4 + 
     36953087*ep^5 - 108451810*ep^6 - 365193957*ep^7 + 306480168*ep^8 + 
     1060297668*ep^9)*INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(1440*ep^6*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-346 - 3403*ep + 1822*ep^2 + 
     117479*ep^3 + 429712*ep^4 + 473688*ep^5)*INT["A", 7, 1199, 7, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (96*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-167 - 1241*ep + 2139*ep^2 + 29543*ep^3 + 48638*ep^4)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-13 - 165*ep - 60*ep^2 + 6270*ep^3 + 
     27064*ep^4 + 33528*ep^5)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^5*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(9 + 146*ep + 484*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-167 - 1241*ep + 2139*ep^2 + 29543*ep^3 + 48638*ep^4)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(7 + 37*ep)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-730 - 15001*ep - 94589*ep^2 - 
     51631*ep^3 + 1598183*ep^4 + 5778152*ep^5 + 6109408*ep^6)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(960*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (22 + 285*ep + 1181*ep^2 + 1602*ep^3)*INT["A", 7, 5518, 7, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (24*ep^5*(1 + 3*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-439 - 5747*ep - 14365*ep^2 + 93214*ep^3 + 
     518390*ep^4 + 690943*ep^5)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (90*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-169 - 1180*ep + 5658*ep^2 + 65716*ep^3 + 172639*ep^4 + 132942*ep^5)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-439 - 5747*ep - 14365*ep^2 + 93214*ep^3 + 
     518390*ep^4 + 690943*ep^5)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (90*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(27 + 361*ep + 1585*ep^2 + 
     2562*ep^3 + 966*ep^4)*INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(24*ep^5*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 16*ep)*
    INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(142 + 2107*ep + 11020*ep^2 + 
     24237*ep^3 + 18758*ep^4)*INT["A", 7, 13453, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (96*ep^5*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(81 + 1496*ep + 9738*ep^2 + 
     26653*ep^3 + 26469*ep^4)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (30*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-22 - 325*ep - 890*ep^2 + 6657*ep^3 + 41352*ep^4 + 62380*ep^5)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(96*ep^4*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(22 + 190*ep + 387*ep^2)*
    INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(12*ep^5*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-2043 - 32264*ep - 126056*ep^2 + 485242*ep^3 + 5087342*ep^4 + 
     13925053*ep^5 + 12968346*ep^6)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (480*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-330 - 3993*ep + 934*ep^2 + 222004*ep^3 + 1284836*ep^4 + 2953325*ep^5 + 
     2488296*ep^6)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(96*ep^5*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*(1954 + 21079*ep - 22619*ep^2 - 
     973302*ep^3 - 2854728*ep^4 + 5588807*ep^5 + 35352961*ep^6 + 
     40954776*ep^7)*INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(192*ep^4*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) - (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*
    (1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 7*ep)*INT["A", 7, 29769, 7, 0, 
     {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (2*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (86 + 1716*ep + 13255*ep^2 + 49927*ep^3 + 92038*ep^4 + 66516*ep^5)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(192*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(9 + 144*ep + 853*ep^2 + 2210*ep^3 + 
     2116*ep^4)*INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(4*ep^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(6 + 73*ep + 302*ep^2 + 412*ep^3)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(15 + 200*ep + 857*ep^2 + 1174*ep^3)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(8*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  (6*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 4*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)^2*
    (15 + 200*ep + 857*ep^2 + 1174*ep^3)*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (8*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(22 + 347*ep + 1886*ep^2 + 4061*ep^3 + 
     2768*ep^4)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
      1, 0, 0, 0, 0, 0}])/(20*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (22 + 347*ep + 1886*ep^2 + 4061*ep^3 + 2768*ep^4)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(20*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(26 + 384*ep + 1984*ep^2 + 4267*ep^3 + 
     3192*ep^4)*INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 0}])/(12*ep^3*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(58 + 683*ep + 2303*ep^2 + 2212*ep^3)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(26 + 271*ep + 751*ep^2 + 464*ep^3)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(26 + 271*ep + 751*ep^2 + 464*ep^3)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 14*ep + 64*ep^2 + 109*ep^3 + 46*ep^4)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 5*ep)*(1 + 5*ep)*
    INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0}])/(6*ep^4*(1 + 3*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(1 + 4*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(12*ep^3*(1 + 3*ep)^2) - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 7*ep)*
    INT["A", 8, 25195, 8, 0, {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(4*ep^4*(1 + 4*ep)*(1 + 6*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(114 + 2506*ep + 22699*ep^2 + 103678*ep^3 + 
     234077*ep^4 + 206818*ep^5)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (120*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1218 + 25397*ep + 211688*ep^2 + 877661*ep^3 + 1799824*ep^4 + 
     1454816*ep^5)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(60*ep*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(1 + 12*ep + 38*ep^2)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 4*ep)*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 121*ep + 639*ep^2 + 1420*ep^3 + 1122*ep^4)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(48*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) + 
  (15*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 11*ep + 13*ep^2)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(32*ep^3*(1 + 3*ep)*(1 + 4*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 7*ep)*
    INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(4*ep^4*(1 + 4*ep)*(1 + 6*ep)) - 
  ((1 + 10*ep + 20*ep^2)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(1 + 4*ep)*INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 1, 0, 0, 0, 0, 0}])/(ep*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(1 + 4*ep)*INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 
      1, 1, 0, 0, 1, 0, 0, 0, 0}])/(ep*(1 + 6*ep)) - 
  ((2 + 27*ep + 107*ep^2 + 128*ep^3)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((2 + 27*ep + 107*ep^2 + 128*ep^3)*INT["A", 9, 10959, 9, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
  (2*(-1 + 8*ep)*(6 + 106*ep + 678*ep^2 + 1853*ep^3 + 1824*ep^4)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(5*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(1 + 3*ep)*(1 + 7*ep)*INT["A", 9, 14797, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (ep*(1 + 4*ep)*(1 + 6*ep)) - (2*(-1 + 2*ep)*(1 + 3*ep)*(1 + 7*ep)*
    INT["A", 9, 27051, 9, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(ep*(1 + 4*ep)*(1 + 6*ep)) + 
  (2*(-1 + 8*ep)*(6 + 106*ep + 678*ep^2 + 1853*ep^3 + 1824*ep^4)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(5*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(1 + 3*ep)*(1 + 7*ep)*INT["A", 9, 29899, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(1 + 6*ep)) + (5*(1 + 3*ep)*(1 + 7*ep)*
    INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/((1 + 4*ep)*(1 + 6*ep)) - 
  (3*(-1 + 2*ep)*(1 + 4*ep)*INT["A", 10, 13743, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)) + (3*(1 + 5*ep)*(2 + 5*ep)*INT["A", 10, 14767, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)) + (3*(1 + 5*ep)*(2 + 5*ep)*INT["A", 10, 27343, 10, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)) - (9*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 10, 30059, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + 4*ep)) + ((1 + 4*ep)*(1 + 5*ep)*INT["A", 10, 30095, 10, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)) + (3*ep*INT["A", 10, 30123, 10, 0, 
     {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) - 
  (3*(1 + 3*ep)*INT["A", 10, 30155, 10, 0, {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) - 
  (3*(1 + 3*ep)*INT["A", 10, 31149, 10, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) - 
  (9*(-1 + 2*ep)*(1 + 3*ep)*INT["A", 10, 31437, 10, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (2*ep*(1 + 4*ep)) + ((1 + 4*ep)*(2 + 13*ep + 22*ep^2)*
    INT["A", 11, 14831, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 6*ep)) + 
  ((1 + 4*ep)*(2 + 13*ep + 22*ep^2)*INT["A", 11, 27359, 11, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(1 + 4*ep)*(2 + 19*ep + 63*ep^2 + 74*ep^3)*
    INT["A", 11, 30943, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(4*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(1 + 4*ep)^2*INT["A", 12, 31455, 12, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(207360 - 6775488*ep - 
      904287168*ep^2 - 24121218096*ep^3 - 272192767920*ep^4 - 
      859303464388*ep^5 + 12085879589716*ep^6 + 147349665041995*ep^7 + 
      484525080527843*ep^8 - 2401147393183031*ep^9 - 
      28396997697100360*ep^10 - 90710152668885164*ep^11 + 
      126409697322141899*ep^12 + 2016246425043438391*ep^13 + 
      6443027756141320934*ep^14 + 2084567087802334240*ep^15 - 
      49524809231100191797*ep^16 - 169091107734499044485*ep^17 - 
      196506225141024994252*ep^18 + 272866756083021538216*ep^19 + 
      1390040345500102339997*ep^20 + 2299479849241134753253*ep^21 + 
      1679595439954594784738*ep^22 - 221393421690251632759*ep^23 - 
      1217044866580103187782*ep^24 - 120573834755323829052*ep^25 + 
      1440491588526144173592*ep^26 + 1608101772064083147168*ep^27 + 
      766831321009318147200*ep^28 + 149714129517673075200*ep^29 + 
      2683488890880000000*ep^30)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (31104*(-1 + ep)*ep^9*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*
    (3 + 5*ep)*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-34560 - 7198848*ep - 194110032*ep^2 - 1158666636*ep^3 + 
     27131269032*ep^4 + 586700163833*ep^5 + 4695106448642*ep^6 + 
     9145417733540*ep^7 - 158984825444595*ep^8 - 1667164783480781*ep^9 - 
     7177073298941431*ep^10 - 4744640450763784*ep^11 + 
     125297196344671272*ep^12 + 813318681893717939*ep^13 + 
     2573819680139825316*ep^14 + 3263088575337637108*ep^15 - 
     9530228336932690555*ep^16 - 65656571262426551371*ep^17 - 
     198979807029858170199*ep^18 - 399804883438000060900*ep^19 - 
     575379663741787066914*ep^20 - 600626712167931613892*ep^21 - 
     446032086352271031496*ep^22 - 223529184756813215088*ep^23 - 
     67387628945555292800*ep^24 - 8900050062492883200*ep^25 + 
     170380247040000000*ep^26)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (20736*ep^8*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-51840 - 959040*ep - 26571744*ep^2 - 1218015792*ep^3 - 
     29891350152*ep^4 - 428449823884*ep^5 - 3970485001970*ep^6 - 
     24019478126545*ep^7 - 77420533083601*ep^8 + 136339224405968*ep^9 + 
     3421871483652180*ep^10 + 22692023046643538*ep^11 + 
     89327952672628978*ep^12 + 206472570835433408*ep^13 + 
     114351283049197322*ep^14 - 1078340357945151409*ep^15 - 
     4508299855726086201*ep^16 - 9110520712984962268*ep^17 - 
     8790226427422831700*ep^18 + 4274855930497849880*ep^19 + 
     28373980982701568456*ep^20 + 47320878517414378976*ep^21 + 
     45663934896642373152*ep^22 + 27317367959287989888*ep^23 + 
     9473345562015475200*ep^24 + 1466287866629683200*ep^25)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(20736*ep^8*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (-32736 - 855960*ep - 2140004*ep^2 + 193733090*ep^3 + 3538454093*ep^4 + 
     30439142410*ep^5 + 139855713328*ep^6 + 193291676776*ep^7 - 
     1685048370034*ep^8 - 12162162151560*ep^9 - 36920052382416*ep^10 - 
     37970013682210*ep^11 + 140661951746285*ep^12 + 735077966884070*ep^13 + 
     1743332474182236*ep^14 + 2610000259066120*ep^15 + 
     2596496863597504*ep^16 + 1676478661415424*ep^17 + 
     639191846329344*ep^18 + 109589252106240*ep^19)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(5184*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^3*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-414720 - 24732864*ep - 731577888*ep^2 - 12571146144*ep^3 - 
     124024100112*ep^4 - 538633312636*ep^5 + 2213848856626*ep^6 + 
     46849207775152*ep^7 + 294306021982167*ep^8 + 762244922690342*ep^9 - 
     1529323338472010*ep^10 - 21392162274381078*ep^11 - 
     92995937108820637*ep^12 - 239486318664319436*ep^13 - 
     307333868928131682*ep^14 + 694556791665310724*ep^15 + 
     6261690500194827565*ep^16 + 22105369343089934814*ep^17 + 
     41818766632609838450*ep^18 + 15841207792294692418*ep^19 - 
     136641560989508007207*ep^20 - 391397615319375601564*ep^21 - 
     488419950516625081496*ep^22 - 145440107698934341472*ep^23 + 
     483021294492670412944*ep^24 + 845481865133258852544*ep^25 + 
     675480978541261958400*ep^26 + 288420328580467276800*ep^27 + 
     56066899390636032000*ep^28 + 1737878519808000000*ep^29)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(10368*(-1 + ep)*ep^8*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*
    (1 + 3*ep)^3*(2 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(25056 + 1059840*ep + 19667928*ep^2 + 
     206681314*ep^3 + 1298510665*ep^4 + 4366418330*ep^5 + 1125550031*ep^6 - 
     56292435318*ep^7 - 205988041809*ep^8 + 102112459586*ep^9 + 
     3468253803101*ep^10 + 14935163614960*ep^11 + 36730518629140*ep^12 + 
     59272205396904*ep^13 + 64092684920880*ep^14 + 44935148230464*ep^15 + 
     18499336132608*ep^16 + 3393396357120*ep^17)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (1296*ep^7*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (521280 + 18821424*ep + 239750496*ep^2 + 445979088*ep^3 - 
     20544563296*ep^4 - 196691684051*ep^5 + 545897071697*ep^6 + 
     27215513336977*ep^7 + 294977402890787*ep^8 + 1870893252866392*ep^9 + 
     7493774681587646*ep^10 + 15065212178661574*ep^11 - 
     26445090519558874*ep^12 - 344664660905129075*ep^13 - 
     1482245067271014355*ep^14 - 4003377176588295803*ep^15 - 
     7215280266902058505*ep^16 - 7765741078295934530*ep^17 - 
     1249129206736033900*ep^18 + 12012750224034511684*ep^19 + 
     23709384638763963248*ep^20 + 24689795672714886160*ep^21 + 
     15660094804214262336*ep^22 + 5736366482590483200*ep^23 + 
     938022537800678400*ep^24)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (10368*(-1 + ep)*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (23040 + 9995424*ep + 396047496*ep^2 + 6721794216*ep^3 + 
     54901057642*ep^4 + 88018507678*ep^5 - 2540338707344*ep^6 - 
     25056140359359*ep^7 - 79728007340030*ep^8 + 331067636233811*ep^9 + 
     4613829504813040*ep^10 + 21751819739283088*ep^11 + 
     43760896345192846*ep^12 - 69519280200731580*ep^13 - 
     774248144980167680*ep^14 - 2584585323520146943*ep^15 - 
     4500612300219815834*ep^16 - 2016128500664775701*ep^17 + 
     10737197954236448632*ep^18 + 32366440533205868310*ep^19 + 
     49198476799078022752*ep^20 + 47015124265091641616*ep^21 + 
     28547494079723818080*ep^22 + 10126999438417994400*ep^23 + 
     1603692158350032000*ep^24)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (20736*ep^8*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-43200 - 4902912*ep - 168734640*ep^2 - 2872164696*ep^3 - 
     26655633968*ep^4 - 106518936502*ep^5 + 464930605994*ep^6 + 
     9179496802219*ep^7 + 58128058927520*ep^8 + 160732989773687*ep^9 - 
     310764171354818*ep^10 - 5196020673609262*ep^11 - 
     25279003954155808*ep^12 - 64358468802653120*ep^13 - 
     24119778202616146*ep^14 + 538722804759617591*ep^15 + 
     2612416859517072568*ep^16 + 7184245297488183407*ep^17 + 
     13531301859787402010*ep^18 + 18103180957567921588*ep^19 + 
     17020761011724947768*ep^20 + 10729427375814512000*ep^21 + 
     4078331984532289920*ep^22 + 707162558538931200*ep^23)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(10368*ep^8*(1 + ep)^2*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-466560 - 17498592*ep - 246619952*ep^2 - 1007617440*ep^3 + 
     15159838032*ep^4 + 265567371574*ep^5 + 1928117475123*ep^6 + 
     7019578246521*ep^7 + 2044640930644*ep^8 - 114742856667312*ep^9 - 
     618511383048354*ep^10 - 1551119428906214*ep^11 - 881009602957872*ep^12 + 
     7870156231603326*ep^13 + 32831473837805431*ep^14 + 
     71481671079479157*ep^15 + 101538676005860004*ep^16 + 
     97414003271450548*ep^17 + 61294080068763024*ep^18 + 
     22943625212106432*ep^19 + 3882634528308480*ep^20)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(5184*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(-29592 - 1481508*ep - 33713274*ep^2 - 459081797*ep^3 - 
     4125402717*ep^4 - 25174056851*ep^5 - 100090027977*ep^6 - 
     194469374837*ep^7 + 423746378433*ep^8 + 4967676715751*ep^9 + 
     21081764991219*ep^10 + 57698537476022*ep^11 + 111778775984688*ep^12 + 
     156002891332844*ep^13 + 154326601276212*ep^14 + 103041544314984*ep^15 + 
     41728313844000*ep^16 + 7750249257600*ep^17)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (648*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-480 - 21648*ep - 400832*ep^2 - 3912466*ep^3 - 
     19905189*ep^4 - 21601184*ep^5 + 403669856*ep^6 + 3109772928*ep^7 + 
     12143092601*ep^8 + 30039214714*ep^9 + 48940161372*ep^10 + 
     51223531256*ep^11 + 31370867392*ep^12 + 8573652480*ep^13)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(216*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(-648 - 15620*ep - 154751*ep^2 - 791947*ep^3 - 
     2076097*ep^4 - 1715317*ep^5 + 4604240*ep^6 + 13753132*ep^7 + 
     13763680*ep^8 + 4892928*ep^9)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (108*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^4*(190848 + 8902992*ep + 187702512*ep^2 + 
     2358375752*ep^3 + 19585196072*ep^4 + 112633136093*ep^5 + 
     458498165661*ep^6 + 1359501614347*ep^7 + 3357727764665*ep^8 + 
     9966613126577*ep^9 + 39180668886039*ep^10 + 140469944537617*ep^11 + 
     377668894446603*ep^12 + 733003315197998*ep^13 + 1016190353178352*ep^14 + 
     984843670598672*ep^15 + 635487539189248*ep^16 + 245708819375232*ep^17 + 
     43114898718720*ep^18)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 
      0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(2592*ep^6*(1 + ep)^2*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(2 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*
    (866 + 12443*ep + 37628*ep^2 - 275654*ep^3 - 2362637*ep^4 - 
     6826679*ep^5 - 8167978*ep^6 - 1339756*ep^7 + 4332521*ep^8 + 
     2049726*ep^9)*INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
      0, 1, 0, 0, 0, 0, 0}])/(72*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (2 + 3*ep)*(1 + 6*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (18720 - 23952*ep - 21434016*ep^2 - 571295280*ep^3 - 7685544086*ep^4 - 
     63580894647*ep^5 - 332910665085*ep^6 - 949710861171*ep^7 + 
     431240540163*ep^8 + 18855650938035*ep^9 + 102308516807281*ep^10 + 
     336662026875783*ep^11 + 775965372643551*ep^12 + 1299830724172488*ep^13 + 
     1584461839691256*ep^14 + 1374004541725992*ep^15 + 
     804710416640968*ep^16 + 285605817144000*ep^17 + 46414249603200*ep^18)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(6912*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-2880 + 76032*ep + 5262260*ep^2 + 
     100002224*ep^3 + 981537251*ep^4 + 5427634976*ep^5 + 13672134005*ep^6 - 
     27339344914*ep^7 - 381203799323*ep^8 - 1631807915708*ep^9 - 
     4126131848489*ep^10 - 6646572072242*ep^11 - 6509044120136*ep^12 - 
     2937245744336*ep^13 + 789283242432*ep^14 + 1555429966848*ep^15 + 
     532438272000*ep^16)*INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 
      0, 1, 0, 1, 0, 0, 0, 0, 0}])/(5184*ep^6*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)^2*(2 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-24672 - 1326936*ep - 37200636*ep^2 - 
     678586622*ep^3 - 8509496639*ep^4 - 74835946855*ep^5 - 
     463443319485*ep^6 - 1979111576207*ep^7 - 5316961200415*ep^8 - 
     5124889581485*ep^9 + 24473426710397*ep^10 + 134895000343369*ep^11 + 
     354208590363354*ep^12 + 595283051878352*ep^13 + 669129249932704*ep^14 + 
     489865071382240*ep^15 + 212184370169472*ep^16 + 41373995480064*ep^17)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 3*ep)*(-2 + 5*ep)*(4965984 + 194298648*ep + 3140284092*ep^2 + 
     24457407982*ep^3 + 44486946511*ep^4 - 900844644171*ep^5 - 
     9118050489680*ep^6 - 36972982536912*ep^7 - 14254563781562*ep^8 + 
     620621634398866*ep^9 + 3453369367852244*ep^10 + 9298253519948606*ep^11 + 
     10295431649935603*ep^12 - 16788771785671367*ep^13 - 
     88097255239762344*ep^14 - 157585714496327588*ep^15 - 
     118588995378125376*ep^16 + 61221453524673904*ep^17 + 
     237059423009950528*ep^18 + 245404740871687232*ep^19 + 
     124250118363392000*ep^20 + 26440436113996800*ep^21 + 
     212975308800000*ep^22)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^5*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-144624 - 5811828*ep - 104312568*ep^2 - 
     1083575213*ep^3 - 6780161226*ep^4 - 19369593426*ep^5 + 
     80815870258*ep^6 + 1332887839592*ep^7 + 8721379971774*ep^8 + 
     37546709656274*ep^9 + 116084704918646*ep^10 + 262918089219573*ep^11 + 
     433424071783268*ep^12 + 506834679024724*ep^13 + 399674070887784*ep^14 + 
     192767897753328*ep^15 + 45420719548288*ep^16 + 1976747525376*ep^17)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(2028 + 82938*ep + 1515795*ep^2 + 
     16321040*ep^3 + 114849566*ep^4 + 553465074*ep^5 + 1859061291*ep^6 + 
     4338385524*ep^7 + 6864280152*ep^8 + 6974464624*ep^9 + 4065913600*ep^10 + 
     1020648192*ep^11)*INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 
      1, 0, 0, 1, 0, 0, 0, 0}])/(864*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(171 + 4392*ep + 47265*ep^2 + 
     275264*ep^3 + 934068*ep^4 + 1843904*ep^5 + 1961424*ep^6 + 870272*ep^7)*
    INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(108*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*(-43200 + 4116672*ep + 
     210786624*ep^2 + 3753302304*ep^3 + 30523212332*ep^4 + 51346840680*ep^5 - 
     1229987735184*ep^6 - 11920118635969*ep^7 - 45115134943674*ep^8 - 
     1599343072710*ep^9 + 783156261720506*ep^10 + 3948689347278216*ep^11 + 
     10506074876054970*ep^12 + 17529286497468254*ep^13 + 
     23861698010076702*ep^14 + 49705377535621353*ep^15 + 
     127635521661893948*ep^16 + 229133296558523712*ep^17 + 
     241960127823040848*ep^18 + 119981563445246768*ep^19 - 
     13342219338310272*ep^20 - 42126222662657280*ep^21 - 
     12098886892185600*ep^22 + 1135868313600000*ep^23)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(10368*(-1 + ep)*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) - (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (378 + 11826*ep + 161255*ep^2 + 1262668*ep^3 + 6286651*ep^4 + 
     20748046*ep^5 + 45600376*ep^6 + 64520032*ep^7 + 53295008*ep^8 + 
     19510656*ep^9)*INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(2592*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 6*ep)^2) + ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-574848 - 29406144*ep - 643839096*ep^2 - 7413632096*ep^3 - 
     38012017974*ep^4 + 129766686894*ep^5 + 3545716853818*ep^6 + 
     24522572139565*ep^7 + 50442452260448*ep^8 - 487956396286758*ep^9 - 
     5263923125310808*ep^10 - 26919616797237310*ep^11 - 
     87313226189031882*ep^12 - 178663928137964742*ep^13 - 
     160175468655733610*ep^14 + 302375401268241113*ep^15 + 
     1489780760456164528*ep^16 + 3083847964267823206*ep^17 + 
     4051670729774886224*ep^18 + 3576503606151675152*ep^19 + 
     2070243620567298720*ep^20 + 713659527764992800*ep^21 + 
     111343594109328000*ep^22)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (6912*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(1087992 + 40377744*ep + 
     635577762*ep^2 + 5239756814*ep^3 + 19235909079*ep^4 - 50808421692*ep^5 - 
     1059535717439*ep^6 - 6727616684661*ep^7 - 26453274140673*ep^8 - 
     71753848091634*ep^9 - 132115627027812*ep^10 - 118926113869788*ep^11 + 
     200480159529821*ep^12 + 1138942847562672*ep^13 + 
     2668313777850369*ep^14 + 3921321172458955*ep^15 + 
     3727392126083661*ep^16 + 2160027588738150*ep^17 + 
     649140674891400*ep^18 + 62117798400000*ep^19)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(5184*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(4320 - 1137816*ep - 29192184*ep^2 - 155932362*ep^3 + 
     2298297162*ep^4 + 37173403997*ep^5 + 184114320671*ep^6 - 
     108514945397*ep^7 - 5277695156358*ep^8 - 21628649323936*ep^9 - 
     3101422678331*ep^10 + 256265601889706*ep^11 + 809656626306670*ep^12 - 
     11566031926483*ep^13 - 6814187419121367*ep^14 - 
     22376639566099217*ep^15 - 38190211467813514*ep^16 - 
     38180550106918162*ep^17 - 20539244021622789*ep^18 - 
     3143617550026650*ep^19 + 1981061123351400*ep^20 + 709917696000000*ep^21)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(10368*ep^6*(1 + ep)^2*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(720 + 28696*ep + 506230*ep^2 + 
     5220983*ep^3 + 34991746*ep^4 + 160097240*ep^5 + 510578556*ep^6 + 
     1135941269*ep^7 + 1729405772*ep^8 + 1717656244*ep^9 + 1002721184*ep^10 + 
     260949760*ep^11)*INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-72 - 1104*ep + 7296*ep^2 + 317667*ep^3 + 
     3582806*ep^4 + 22477909*ep^5 + 90090086*ep^6 + 241877822*ep^7 + 
     439853126*ep^8 + 533624948*ep^9 + 412167024*ep^10 + 182358112*ep^11 + 
     34903680*ep^12)*INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(18*ep^3*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-3672 - 173196*ep - 3599430*ep^2 - 
     43773643*ep^3 - 347480692*ep^4 - 1894450424*ep^5 - 7234050356*ep^6 - 
     19210173537*ep^7 - 33782760378*ep^8 - 32764533764*ep^9 + 
     1804852648*ep^10 + 52863721460*ep^11 + 72397441784*ep^12 + 
     45463855200*ep^13 + 11614089600*ep^14)*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (432*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(301 + 2071*ep + 4522*ep^2 + 3136*ep^3)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(18*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(40896 + 1863432*ep + 39430396*ep^2 + 
     513737314*ep^3 + 4606350137*ep^4 + 30086630409*ep^5 + 
     147768669388*ep^6 + 555285150248*ep^7 + 1608460376461*ep^8 + 
     3588912596693*ep^9 + 6114136629442*ep^10 + 7805499245712*ep^11 + 
     7224320951408*ep^12 + 4574055357952*ep^13 + 1770665441152*ep^14 + 
     315794472960*ep^15)*INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/(1728*ep^4*(1 + ep)^2*(1 + 2*ep)^2*
    (1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1560 + 48303*ep + 655228*ep^2 + 5107586*ep^3 + 25187616*ep^4 + 
     81369839*ep^5 + 171881260*ep^6 + 228403008*ep^7 + 172816192*ep^8 + 
     56592896*ep^9)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(288*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(12 + 504*ep + 9287*ep^2 + 
     98839*ep^3 + 671705*ep^4 + 3045871*ep^5 + 9383292*ep^6 + 19687538*ep^7 + 
     27817904*ep^8 + 25619000*ep^9 + 14128128*ep^10 + 3601920*ep^11)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (624 + 35235*ep + 806287*ep^2 + 10211898*ep^3 + 80655010*ep^4 + 
     418925923*ep^5 + 1456632751*ep^6 + 3357163840*ep^7 + 4913758128*ep^8 + 
     4123152256*ep^9 + 1503359232*ep^10)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (864*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)^2*(7440 + 364500*ep + 
     9258800*ep^2 + 160242657*ep^3 + 2027549114*ep^4 + 19035356107*ep^5 + 
     133195151208*ep^6 + 697320716459*ep^7 + 2737695092082*ep^8 + 
     8046306673473*ep^9 + 17562209654284*ep^10 + 27981584218964*ep^11 + 
     31541474518944*ep^12 + 23777794129600*ep^13 + 10733425212928*ep^14 + 
     2189976253440*ep^15)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(5184*(-1 + ep)*ep^4*(1 + ep)*
    (1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (108 + 5184*ep + 113467*ep^2 + 1485605*ep^3 + 12882267*ep^4 + 
     77600866*ep^5 + 331893939*ep^6 + 1013013227*ep^7 + 2185923627*ep^8 + 
     3247423918*ep^9 + 3148961408*ep^10 + 1787596320*ep^11 + 448827264*ep^12)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(216*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (21216 + 1056660*ep + 24045356*ep^2 + 331686337*ep^3 + 3099904330*ep^4 + 
     20765717353*ep^5 + 102798580902*ep^6 + 381868541763*ep^7 + 
     1069019999654*ep^8 + 2242822200951*ep^9 + 3468915926238*ep^10 + 
     3832764116232*ep^11 + 2857817297536*ep^12 + 1286401362304*ep^13 + 
     263614829568*ep^14)*INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 
      1, 0, 1, 0, 1, 0, 0, 0, 0}])/(2592*ep^4*(1 + ep)^2*(1 + 2*ep)*
    (1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1080 - 51372*ep - 1138698*ep^2 - 15429597*ep^3 - 
     141338050*ep^4 - 916651518*ep^5 - 4296319186*ep^6 - 14610984085*ep^7 - 
     35662504486*ep^8 - 60572356828*ep^9 - 66698684580*ep^10 - 
     38859225640*ep^11 + 193029120*ep^12 + 14342976000*ep^13 + 
     6021216000*ep^14)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 0, 0, 0}])/(648*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*
    (1 + 6*ep)^2) + (5*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 5*ep)*
    (1 + 5*ep)*(12 + 48*ep + 49*ep^2 + 4*ep^3)*INT["A", 8, 20950, 8, 0, 
     {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
   (18*ep^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(4 + 72*ep + 419*ep^2 + 1086*ep^3 + 
     1359*ep^4 + 696*ep^5)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (36*ep^4*(1 + 3*ep)^2*(2 + 3*ep)^2) - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (6 + 111*ep + 905*ep^2 + 4004*ep^3 + 9724*ep^4 + 12055*ep^5 + 5931*ep^6)*
    INT["A", 8, 25195, 8, 0, {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-288 + 3264*ep + 434676*ep^2 + 10631928*ep^3 + 
     141331085*ep^4 + 1230419904*ep^5 + 7572821119*ep^6 + 34231146352*ep^7 + 
     115804786357*ep^8 + 295030546368*ep^9 + 563578288897*ep^10 + 
     794703579480*ep^11 + 802106977034*ep^12 + 547719622784*ep^13 + 
     226467048800*ep^14 + 42773731200*ep^15)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (864*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1008 + 28272*ep + 2220288*ep^2 + 50441424*ep^3 + 645858685*ep^4 + 
     5469726270*ep^5 + 32862099125*ep^6 + 145181535734*ep^7 + 
     480153116699*ep^8 + 1195671805626*ep^9 + 2231772150551*ep^10 + 
     3073977255618*ep^11 + 3029701370956*ep^12 + 2019799824400*ep^13 + 
     815248571200*ep^14 + 150309792000*ep^15)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (432*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(27 + 675*ep + 6920*ep^2 + 37054*ep^3 + 
     109182*ep^4 + 168332*ep^5 + 108928*ep^6 + 7008*ep^7)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(324*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (6 + 139*ep + 1313*ep^2 + 6219*ep^3 + 15181*ep^4 + 18050*ep^5 + 
     8268*ep^6)*INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
      1, 1, 1, 0, 0, 0}])/(48*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)) - ((24 + 600*ep + 6265*ep^2 + 35460*ep^3 + 117285*ep^4 + 
     224762*ep^5 + 228368*ep^6 + 94336*ep^7)*INT["A", 9, 2783, 9, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (12*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(36 + 665*ep + 4778*ep^2 + 16865*ep^3 + 30824*ep^4 + 
     27884*ep^5 + 9848*ep^6)*INT["A", 9, 6878, 9, 0, 
     {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (9*ep*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(9 + 137*ep + 728*ep^2 + 1516*ep^3 + 952*ep^4)*
    INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(9*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((4 + 144*ep + 2213*ep^2 + 19103*ep^3 + 102144*ep^4 + 351153*ep^5 + 
     778559*ep^6 + 1078752*ep^7 + 851440*ep^8 + 292288*ep^9)*
    INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) - 
  ((312 + 10659*ep + 158844*ep^2 + 1353482*ep^3 + 7256944*ep^4 + 
     25351987*ep^5 + 57615292*ep^6 + 82002304*ep^7 + 66213952*ep^8 + 
     23071232*ep^9)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 1, 0, 0, 0, 0}])/(144*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-24432 - 1150260*ep - 23723060*ep^2 - 
     272472277*ep^3 - 1738973590*ep^4 - 3298322119*ep^5 + 46823286848*ep^6 + 
     533088927293*ep^7 + 3056121734034*ep^8 + 11676737747395*ep^9 + 
     31812281525848*ep^10 + 62929690598656*ep^11 + 89879000125264*ep^12 + 
     90312764064208*ep^13 + 60496557483968*ep^14 + 24205471421184*ep^15 + 
     4365016611840*ep^16)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-24432 - 1150356*ep - 23635292*ep^2 - 268474389*ep^3 - 1656875916*ep^4 - 
     2278905939*ep^5 + 55382603490*ep^6 + 584441810169*ep^7 + 
     3282753008392*ep^8 + 12422500701567*ep^9 + 33646549647654*ep^10 + 
     66276408559428*ep^11 + 94324395408072*ep^12 + 94466161508928*ep^13 + 
     63064864604032*ep^14 + 25140051090432*ep^15 + 4514406082560*ep^16)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(432*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 4*ep)*(24432 + 946692*ep + 14201072*ep^2 + 77606897*ep^3 - 
     472250427*ep^4 - 10418227203*ep^5 - 67311302907*ep^6 - 
     96750484641*ep^7 + 1614914059007*ep^8 + 14654661866627*ep^9 + 
     67995304601919*ep^10 + 207715200725532*ep^11 + 443842936845864*ep^12 + 
     670308006533328*ep^13 + 702575512771184*ep^14 + 486342362305088*ep^15 + 
     199739134238976*ep^16 + 36785732981760*ep^17)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (1422 + 55683*ep + 992324*ep^2 + 10738020*ep^3 + 79480218*ep^4 + 
     428983079*ep^5 + 1746240696*ep^6 + 5409794010*ep^7 + 12571815052*ep^8 + 
     21101157144*ep^9 + 23930559216*ep^10 + 16250037856*ep^11 + 
     4945160064*ep^12)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(432*ep^5*(1 + ep)^2*(1 + 2*ep)^2*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(360 + 12456*ep + 194638*ep^2 + 
     1849204*ep^3 + 12236359*ep^4 + 61393508*ep^5 + 244567304*ep^6 + 
     774532124*ep^7 + 1880608795*ep^8 + 3304876804*ep^9 + 3894951424*ep^10 + 
     2725241664*ep^11 + 850043520*ep^12)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (36*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (4 + 142*ep + 1518*ep^2 + 7251*ep^3 + 16913*ep^4 + 18614*ep^5 + 
     7608*ep^6)*INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/(24*ep^3*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (864 + 41184*ep + 892950*ep^2 + 11636389*ep^3 + 101561743*ep^4 + 
     626484242*ep^5 + 2808619070*ep^6 + 9263322753*ep^7 + 22475686311*ep^8 + 
     39627512564*ep^9 + 49363827638*ep^10 + 41157788692*ep^11 + 
     20595232000*ep^12 + 4673404800*ep^13)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(3 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (3024 + 152784*ep + 3416638*ep^2 + 44839341*ep^3 + 385429401*ep^4 + 
     2289492538*ep^5 + 9647209188*ep^6 + 29078982477*ep^7 + 
     62274316445*ep^8 + 92465895516*ep^9 + 90402931800*ep^10 + 
     52267686944*ep^11 + 13513058304*ep^12)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (864*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2) - ((-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (432 + 21384*ep + 449052*ep^2 + 5432040*ep^3 + 42784193*ep^4 + 
     233471246*ep^5 + 912681044*ep^6 + 2597193740*ep^7 + 5395251645*ep^8 + 
     8099366766*ep^9 + 8557485346*ep^10 + 6036490312*ep^11 + 
     2552060800*ep^12 + 489068800*ep^13)*INT["B", 8, 17331, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*(3 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(3 + 5*ep)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(8640 + 242856*ep + 3070302*ep^2 + 
     23404979*ep^3 + 121648352*ep^4 + 458518017*ep^5 + 1280672073*ep^6 + 
     2622976572*ep^7 + 3799139649*ep^8 + 3652045600*ep^9 + 2075692384*ep^10 + 
     525408576*ep^11)*INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(324*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*
    (2 + 3*ep)^3*(1 + 4*ep)*(3 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(12 + 500*ep + 7391*ep^2 + 
     58556*ep^3 + 288018*ep^4 + 930660*ep^5 + 1985871*ep^6 + 2691652*ep^7 + 
     2091700*ep^8 + 706600*ep^9)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (72*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (3 + 5*ep)) + (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (3 + 13*ep + 18*ep^2)*INT["B", 8, 19227, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 
      1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*ep^3*(1 + ep)*(1 + 2*ep)^2) + 
  (5*(-1 + 5*ep)*(1 + 5*ep)*(-1 + 6*ep)*(4 + 18*ep + 17*ep^2)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)) - 
  (5*(-1 + 2*ep)*(54 + 1296*ep + 12713*ep^2 + 64927*ep^3 + 181788*ep^4 + 
     264152*ep^5 + 155152*ep^6)*INT["B", 9, 1887, 9, 0, 
     {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (216*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2) + 
  (5*(48 + 1764*ep + 27592*ep^2 + 242125*ep^3 + 1315581*ep^4 + 4590699*ep^5 + 
     10291707*ep^6 + 14309508*ep^7 + 11213264*ep^8 + 3778112*ep^9)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) + 
  (3*(2 + 5*ep)*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 
      0, 0, 1, 0, 0, 0}])/(ep*(1 + 2*ep)) + 
  (5*(1 + 4*ep)*(12 + 320*ep + 2567*ep^2 + 9207*ep^3 + 16181*ep^4 + 
     13225*ep^5 + 3800*ep^6)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(3 + 5*ep)) + 
  (25*(-1 + 2*ep)*(-6 - 99*ep - 571*ep^2 - 1374*ep^3 - 964*ep^4 + 1113*ep^5 + 
     1433*ep^6)*INT["B", 9, 19385, 9, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 
      0, 0, 1, 0, 0, 0}])/(12*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)) + (5*(1 + 5*ep)*(-1 + 6*ep)*(4 + 18*ep + 17*ep^2)*
    INT["B", 9, 19417, 9, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)) + 
  (5*(1 + 5*ep)*(-1 + 6*ep)*(4 + 18*ep + 17*ep^2)*INT["B", 9, 20281, 9, 0, 
     {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)) + 
  ((12 + 360*ep + 4479*ep^2 + 30424*ep^3 + 123826*ep^4 + 310588*ep^5 + 
     471343*ep^6 + 397456*ep^7 + 142912*ep^8)*INT["B", 10, 17403, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((48 + 1764*ep + 27592*ep^2 + 242125*ep^3 + 1315581*ep^4 + 4590699*ep^5 + 
     10291707*ep^6 + 14309508*ep^7 + 11213264*ep^8 + 3778112*ep^9)*
    INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(36*ep^2*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) + 
  (3*(1 + ep)*INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, 0, 1, 0, 0, 0}])/(4*ep^2) - 
  (9*(-1 + 2*ep)*(1 + 3*ep)*INT["B", 10, 19387, 10, 0, 
     {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*ep^2) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(2 + ep - 150*ep^2 - 680*ep^3 - 
     846*ep^4 + 175*ep^5 + 634*ep^6)*INT["C", 8, 507, 8, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(17568 + 826824*ep + 17524500*ep^2 + 
     220121650*ep^3 + 1809846361*ep^4 + 10109651473*ep^5 + 38243863237*ep^6 + 
     93378019521*ep^7 + 134754756379*ep^8 + 193292400011*ep^9 + 
     1179769809835*ep^10 + 6103084954121*ep^11 + 18544308452144*ep^12 + 
     35849718977808*ep^13 + 45396382855736*ep^14 + 36737805026832*ep^15 + 
     17305928425600*ep^16 + 3616091404800*ep^17)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (144*ep^4*(1 + ep)^2*(1 + 2*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((29952 + 1362360*ep + 27526620*ep^2 + 321888910*ep^3 + 2353004929*ep^4 + 
     10481710675*ep^5 + 21258859393*ep^6 - 46035488925*ep^7 - 
     449242205969*ep^8 - 1149461566999*ep^9 + 531332785447*ep^10 + 
     12907368217523*ep^11 + 45224435412692*ep^12 + 89899797920376*ep^13 + 
     114189944469176*ep^14 + 92127379522800*ep^15 + 43228823827840*ep^16 + 
     9006033753600*ep^17)*INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 
      1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(144*ep^4*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^3*(2 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-7200 - 261648*ep - 4159700*ep^2 - 37851856*ep^3 - 215317145*ep^4 - 
     774356883*ep^5 - 1615408218*ep^6 - 1032761334*ep^7 + 4075410539*ep^8 + 
     13080149089*ep^9 + 17844124508*ep^10 + 12401699112*ep^11 + 
     3575612736*ep^12)*INT["C", 8, 28041, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 1, 
      0, 1, 1, 0, 1, 1, 0, 0, 0}])/(1296*ep^5*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(2 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  (25*(-1 + 2*ep)*(-6 - 95*ep - 523*ep^2 - 1109*ep^3 - 271*ep^4 + 1852*ep^5 + 
     1664*ep^6)*INT["C", 9, 4603, 9, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
      1, 0, 0, 0, 0, 0}])/(12*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)) - (5*(-1 + 2*ep)*(12 + 504*ep + 8961*ep^2 + 89806*ep^3 + 
     565204*ep^4 + 2342898*ep^5 + 6497331*ep^6 + 11938380*ep^7 + 
     13955328*ep^8 + 9405440*ep^9 + 2786336*ep^10)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(72*ep^4*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(432 + 13392*ep + 180710*ep^2 + 1384599*ep^3 + 
     6609149*ep^4 + 20320577*ep^5 + 40160441*ep^6 + 49137164*ep^7 + 
     33770088*ep^8 + 9942848*ep^9)*INT["C", 9, 29148, 9, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
   (432*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)*
    (1 + 6*ep)^2) + (9*(-1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep + 7*ep^2)*
    INT["C", 10, 29180, 10, 0, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
      0, 0, 0}])/(4*ep^2*(1 + ep)*(1 + 2*ep)) - 
  ((-156 - 3693*ep - 34240*ep^2 - 141246*ep^3 - 72412*ep^4 + 1777427*ep^5 + 
     7953752*ep^6 + 16041848*ep^7 + 16177152*ep^8 + 6583040*ep^9)*
    INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2) + 
  ((156 + 4941*ep + 67216*ep^2 + 512582*ep^3 + 2393276*ep^4 + 6990845*ep^5 + 
     12440312*ep^6 + 12283280*ep^7 + 5123968*ep^8)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(144*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((1 + 4*ep)*(2 + 39*ep + 215*ep^2 + 447*ep^3 + 317*ep^4)*
    INT["C", 10, 150763, 10, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 0, 1}])/(24*ep^4*(1 + 3*ep)*(2 + 3*ep)) + 
  ((1 + 2*ep)*(1 + 4*ep)*(8 + 90*ep + 365*ep^2 + 639*ep^3 + 404*ep^4)*
    INT["C", 11, 154859, 11, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 0, 1}])/(3*ep^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((92 + 1691*ep + 11583*ep^2 + 35802*ep^3 + 49798*ep^4 + 25384*ep^5)*
    INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(9*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(12 + 342*ep + 3829*ep^2 + 22348*ep^3 + 73993*ep^4 + 
     139438*ep^5 + 138922*ep^6 + 56716*ep^7)*INT["E", 10, 62181, 10, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/
   (12*ep^3*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)) - 
  ((8 + 167*ep + 1370*ep^2 + 5489*ep^3 + 10754*ep^4 + 8276*ep^5)*
    INT["E", 11, 46551, 11, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
      1, 0, 0}])/(9*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((46 + 1159*ep + 11976*ep^2 + 65499*ep^3 + 204690*ep^4 + 365466*ep^5 + 
     344996*ep^6 + 132968*ep^7)*INT["E", 11, 62197, 11, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/
   (18*ep*(1 + 3*ep)*(2 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep + 8*ep^2)*INT["E", 12, 183007, 12, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1}])/
   (4*ep^2*(1 + 3*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 4*ep)*(3 + 4*ep)*INT["E", 12, 183007, 13, 0, 
     {1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1}])/
   (12*ep^2*(1 + 3*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (4536 - 4031532*ep - 193231098*ep^2 - 3656257797*ep^3 - 
     31488669381*ep^4 - 35649823298*ep^5 + 1749551872971*ep^6 + 
     14956665850610*ep^7 + 24166267035245*ep^8 - 373133731221570*ep^9 - 
     2677283258135843*ep^10 - 4655509367433299*ep^11 + 
     27366828428409435*ep^12 + 170631255394119176*ep^13 + 
     260200896629877059*ep^14 - 842849331614836314*ep^15 - 
     4377712781369857259*ep^16 - 5511680522470500344*ep^17 + 
     10274165443951904487*ep^18 + 43307661610326314720*ep^19 + 
     44149504591031684072*ep^20 - 36703802093634100608*ep^21 - 
     126359174759328296336*ep^22 - 87988521902897310720*ep^23 + 
     38342138001325393152*ep^24 + 81101833303050878976*ep^25 + 
     32370570681758760960*ep^26 + 1198430650368000000*ep^27)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(31104*(-1 + ep)*ep^9*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (32616 + 1733364*ep + 37313250*ep^2 + 374785437*ep^3 + 719026358*ep^4 - 
     23828634960*ep^5 - 256187263079*ep^6 - 727084702502*ep^7 + 
     5540892997375*ep^8 + 54883023187080*ep^9 + 118341283935069*ep^10 - 
     844419877615821*ep^11 - 7057528782604205*ep^12 - 
     20892497019705800*ep^13 - 5692276251997208*ep^14 + 
     165196385482465722*ep^15 + 572427355695936336*ep^16 + 
     745492807069827384*ep^17 - 501818151702717056*ep^18 - 
     3571032840964150016*ep^19 - 6239745439849203200*ep^20 - 
     5621714005992380928*ep^21 - 2492908571622004736*ep^22 - 
     256044852664320000*ep^23 + 114136252416000000*ep^24)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(10368*ep^8*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (249264 + 13260060*ep + 305233752*ep^2 + 3874034937*ep^3 + 
     27329132963*ep^4 + 67749925766*ep^5 - 590803150797*ep^6 - 
     6949082381226*ep^7 - 33658742958831*ep^8 - 82036707901422*ep^9 - 
     44013506029219*ep^10 + 239775933502337*ep^11 + 156259416928356*ep^12 - 
     1911876392295876*ep^13 - 2661217763031696*ep^14 + 
     14501520281311392*ep^15 + 61633217413759616*ep^16 + 
     104615390267846144*ep^17 + 88220220862224384*ep^18 + 
     30569229614039040*ep^19)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (10368*ep^7*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-21060 - 1139940*ep - 
     26237079*ep^2 - 323660199*ep^3 - 2082778254*ep^4 - 2818578293*ep^5 + 
     61051164650*ep^6 + 472036277203*ep^7 + 952906160822*ep^8 - 
     6344378861375*ep^9 - 54581983447639*ep^10 - 194170061351548*ep^11 - 
     362230438799744*ep^12 - 201588096296536*ep^13 + 670569290149216*ep^14 + 
     1846785463158272*ep^15 + 2173057552136704*ep^16 + 
     1322021396293632*ep^17 + 342683574681600*ep^18)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(25920*ep^8*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4536 + 70200*ep - 3249666*ep^2 - 125553774*ep^3 - 1892610765*ep^4 - 
     14480044119*ep^5 - 38164450486*ep^6 + 297723889967*ep^7 + 
     3214301385251*ep^8 + 10511627303208*ep^9 - 16193418416304*ep^10 - 
     258130268629146*ep^11 - 817551104949265*ep^12 + 2708302514135*ep^13 + 
     7749660125922584*ep^14 + 23756463892323825*ep^15 + 
     19974014675756475*ep^16 - 60066514960861320*ep^17 - 
     210518231372043544*ep^18 - 285332313642985072*ep^19 - 
     151957420808452432*ep^20 + 83383947396650496*ep^21 + 
     199718408320022016*ep^22 + 149377555701043200*ep^23 + 
     48507907276800000*ep^24)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (3000 + 110520*ep + 1733150*ep^2 + 14624070*ep^3 + 65066671*ep^4 + 
     64723293*ep^5 - 958680156*ep^6 - 6246213738*ep^7 - 19548312959*ep^8 - 
     35382523125*ep^9 - 34400199682*ep^10 - 8999028492*ep^11 + 
     12928250664*ep^12 + 9163683360*ep^13)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (15120 + 807336*ep + 18164706*ep^2 + 212766997*ep^3 + 1152647728*ep^4 - 
     1554132754*ep^5 - 60256757179*ep^6 - 241027264699*ep^7 + 
     1544461730357*ep^8 + 22219656235571*ep^9 + 114782419040577*ep^10 + 
     266315634922038*ep^11 - 230105068162361*ep^12 - 3885492470816373*ep^13 - 
     13986497872707692*ep^14 - 27710505162752964*ep^15 - 
     30183236686455448*ep^16 - 8593841986001312*ep^17 + 
     21557375935113312*ep^18 + 28785175480393600*ep^19 + 
     13005305771496960*ep^20 + 1228181241876480*ep^21)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1637820 - 74311020*ep - 1284415227*ep^2 - 7917839214*ep^3 + 
     54547868736*ep^4 + 1268571764081*ep^5 + 7812742894796*ep^6 - 
     2927646869797*ep^7 - 335607158705292*ep^8 - 2126882698665111*ep^9 - 
     4866661706657067*ep^10 + 10238401499075639*ep^11 + 
     101128717306272968*ep^12 + 270057738929897054*ep^13 + 
     137466855987572418*ep^14 - 1036183604188467216*ep^15 - 
     2862097102460838312*ep^16 - 2487740273326696672*ep^17 + 
     1955167857997367552*ep^18 + 6342396999953684480*ep^19 + 
     5448240905544463872*ep^20 + 1680504601331404800*ep^21)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(155520*ep^8*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (63720 + 4621680*ep + 142524474*ep^2 + 2417737936*ep^3 + 
     23416409761*ep^4 + 101011046970*ep^5 - 410295685580*ep^6 - 
     8708569468159*ep^7 - 52100202334572*ep^8 - 84795514159196*ep^9 + 
     800589524775120*ep^10 + 6053123698141798*ep^11 + 
     15715206375250419*ep^12 - 16213171910904366*ep^13 - 
     250353049608245782*ep^14 - 779372068729949095*ep^15 - 
     698421291224176648*ep^16 + 2878799395113919328*ep^17 + 
     12690923045394797072*ep^18 + 25272251205215434480*ep^19 + 
     30077394613391116480*ep^20 + 21563456094794284544*ep^21 + 
     8340813648241453056*ep^22 + 1232319729877401600*ep^23)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(25920*ep^8*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (2884 + 97944*ep + 1249851*ep^2 + 5361710*ep^3 - 37445146*ep^4 - 
     617441789*ep^5 - 3441402124*ep^6 - 7573636647*ep^7 + 15593349864*ep^8 + 
     163038001249*ep^9 + 542155893061*ep^10 + 1015723389185*ep^11 + 
     1127432946546*ep^12 + 686061571644*ep^13 + 173311452360*ep^14)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(360 + 10860*ep + 121710*ep^2 + 501805*ep^3 - 957562*ep^4 - 
     10925346*ep^5 + 55439166*ep^6 + 909776001*ep^7 + 4666148214*ep^8 + 
     13008292952*ep^9 + 21103632496*ep^10 + 18747316176*ep^11 + 
     7047118560*ep^12)*INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(432*ep^6*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-216 - 5508*ep - 45514*ep^2 + 5432*ep^3 + 
     2645521*ep^4 + 20548601*ep^5 + 78680029*ep^6 + 169304999*ep^7 + 
     195853004*ep^8 + 94996260*ep^9)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(24 + 586*ep + 6052*ep^2 + 34643*ep^3 + 
     116698*ep^4 + 216295*ep^5 + 168558*ep^6)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3718 - 127483*ep - 1807236*ep^2 - 13049669*ep^3 - 
     41311367*ep^4 + 69974817*ep^5 + 1221059494*ep^6 + 5315611309*ep^7 + 
     12448534419*ep^8 + 16544586962*ep^9 + 11272161176*ep^10 + 
     2735199840*ep^11)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(432*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-25740 - 1334235*ep - 
     30503778*ep^2 - 400412498*ep^3 - 3246000727*ep^4 - 15509215099*ep^5 - 
     25828132958*ep^6 + 196138632762*ep^7 + 1761478232211*ep^8 + 
     7373911992590*ep^9 + 19504877706592*ep^10 + 34180887253840*ep^11 + 
     38735134162112*ep^12 + 25846518486528*ep^13 + 7748993571840*ep^14)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(10368*ep^6*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(1332 + 42780*ep + 437387*ep^2 - 
     290924*ep^3 - 43084254*ep^4 - 397820028*ep^5 - 1717729653*ep^6 - 
     3331961604*ep^7 + 948415252*ep^8 + 17390738960*ep^9 + 
     31001623296*ep^10 + 18576864000*ep^11)*INT["A", 7, 5518, 7, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (2592*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-2808 - 117432*ep - 
     1333572*ep^2 + 18463331*ep^3 + 771084359*ep^4 + 11393093153*ep^5 + 
     97778797576*ep^6 + 509527124460*ep^7 + 1265628497603*ep^8 - 
     2832790482725*ep^9 - 41010216174466*ep^10 - 192877427791029*ep^11 - 
     545453978862520*ep^12 - 979521309212934*ep^13 - 1000569378963308*ep^14 - 
     215045146550232*ep^15 + 804562944903056*ep^16 + 976883588991808*ep^17 + 
     376933594375680*ep^18)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (1296*(-1 + ep)*ep^7*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 3*ep)*(-2 + 5*ep)*(-20196 - 958572*ep - 17760549*ep^2 - 
     125789828*ep^3 + 741492618*ep^4 + 23528217257*ep^5 + 217213833226*ep^6 + 
     913335522299*ep^7 - 317497356298*ep^8 - 24996597238969*ep^9 - 
     129084476803749*ep^10 - 209757711675199*ep^11 + 829944933317224*ep^12 + 
     5618986035419660*ep^13 + 13353166028670668*ep^14 + 
     7017185641449560*ep^15 - 42836891065707792*ep^16 - 
     123862301869637920*ep^17 - 141366276077616128*ep^18 - 
     29103600469923328*ep^19 + 104829231630857216*ep^20 + 
     113314620428247040*ep^21 + 40692829833461760*ep^22 + 
     2853406310400000*ep^23)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (2592*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^4*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-114480 - 6666210*ep - 
     171799959*ep^2 - 2534436533*ep^3 - 22602791287*ep^4 - 
     107050671197*ep^5 + 48821005998*ep^6 + 4816741803149*ep^7 + 
     38832809389744*ep^8 + 177317901645681*ep^9 + 508997789912949*ep^10 + 
     822031028042340*ep^11 + 140630046867787*ep^12 - 2565584916311282*ep^13 - 
     5563075622289472*ep^14 - 3678678738337996*ep^15 + 
     4548659552509216*ep^16 + 10991592891725648*ep^17 + 
     8500669368125504*ep^18 + 2414774775590400*ep^19)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(6480*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (544 + 18437*ep + 273299*ep^2 + 2328865*ep^3 + 12589556*ep^4 + 
     44840641*ep^5 + 105404794*ep^6 + 158006912*ep^7 + 137425008*ep^8 + 
     53017344*ep^9)*INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 1, 0, 0, 0, 0}])/(144*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (2628 + 108697*ep + 1959999*ep^2 + 20255933*ep^3 + 132410453*ep^4 + 
     568428214*ep^5 + 1604042120*ep^6 + 2870979132*ep^7 + 2958494216*ep^8 + 
     1337350208*ep^9)*INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0, 0}])/(864*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^4*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(1350 + 86151*ep + 2392214*ep^2 + 
     38723259*ep^3 + 410236633*ep^4 + 3012242542*ep^5 + 15774882649*ep^6 + 
     59511086636*ep^7 + 160775865638*ep^8 + 303677514092*ep^9 + 
     380910090564*ep^10 + 284978632048*ep^11 + 96184924800*ep^12)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(33696 + 1304604*ep + 19160904*ep^2 + 
     101311257*ep^3 - 517170718*ep^4 - 9963240083*ep^5 - 40622372291*ep^6 + 
     169066514051*ep^7 + 2607394019607*ep^8 + 12441201322329*ep^9 + 
     22531306649963*ep^10 - 69888626038364*ep^11 - 692735665732193*ep^12 - 
     3024758730345778*ep^13 - 9160194883533720*ep^14 - 
     19776273353659920*ep^15 - 27826857832917712*ep^16 - 
     18748092433253792*ep^17 + 8334635025524224*ep^18 + 
     26652717341981696*ep^19 + 18408994310922240*ep^20 + 
     3804541747200000*ep^21)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (6984 + 324468*ep + 5944002*ep^2 + 45793297*ep^3 - 71148704*ep^4 - 
     4389296845*ep^5 - 34604984393*ep^6 - 62551242507*ep^7 + 
     883028491288*ep^8 + 8092354060543*ep^9 + 32574755019713*ep^10 + 
     61694562993098*ep^11 - 20138930397226*ep^12 - 391430384652174*ep^13 - 
     829406498682928*ep^14 - 351757858646120*ep^15 + 1543101969210336*ep^16 + 
     3154610131601408*ep^17 + 2512055438760960*ep^18 + 757760260953600*ep^19)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3456*ep^8*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-18684 - 1039968*ep - 24986919*ep^2 - 
     326585309*ep^3 - 2234586237*ep^4 - 2007890914*ep^5 + 111632606805*ep^6 + 
     1141079734303*ep^7 + 5727132114065*ep^8 + 13750199648700*ep^9 - 
     12130556059406*ep^10 - 216157529107423*ep^11 - 766503898384020*ep^12 - 
     1221242053965022*ep^13 + 248346190220740*ep^14 + 
     5520668700891749*ep^15 + 12505615677963416*ep^16 + 
     14874762374909084*ep^17 + 10010518699246080*ep^18 + 
     3431451975747840*ep^19 + 416121753600000*ep^20)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(19980 + 998964*ep + 20080563*ep^2 + 178950762*ep^3 - 
     48338024*ep^4 - 17756389527*ep^5 - 185975136167*ep^6 - 
     823114336362*ep^7 + 172604480554*ep^8 + 22055545476113*ep^9 + 
     117605782529022*ep^10 + 229273309686817*ep^11 - 421384739924459*ep^12 - 
     3672834995549910*ep^13 - 9107162068744882*ep^14 - 
     6542016560977637*ep^15 + 20875676108973209*ep^16 + 
     68920833116189420*ep^17 + 96789198786633004*ep^18 + 
     74419130388576000*ep^19 + 29846850520515840*ep^20 + 
     4755677184000000*ep^21)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3456*ep^6*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-918 - 37053*ep - 623895*ep^2 - 
     5348416*ep^3 - 18322854*ep^4 + 89306221*ep^5 + 1440687515*ep^6 + 
     8628067784*ep^7 + 31211933188*ep^8 + 73384894776*ep^9 + 
     110471550004*ep^10 + 97307028544*ep^11 + 38283592880*ep^12 + 
     3809664*ep^13)*INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 1, 0, 0, 0}])/(1728*ep^7*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(240 + 7764*ep + 108626*ep^2 + 
     858144*ep^3 + 4186233*ep^4 + 12912811*ep^5 + 24595727*ep^6 + 
     26449433*ep^7 + 12293870*ep^8)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(132 + 5164*ep + 89112*ep^2 + 889285*ep^3 + 
     5650728*ep^4 + 23691775*ep^5 + 65501844*ep^6 + 115094316*ep^7 + 
     116575656*ep^8 + 51837840*ep^9)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-120 - 4980*ep - 86618*ep^2 - 827223*ep^3 - 
     4707410*ep^4 - 15733699*ep^5 - 25026770*ep^6 + 13772360*ep^7 + 
     136881360*ep^8 + 231568016*ep^9 + 138424800*ep^10)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(96*ep^4*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)*(1944 + 89910*ep + 
     1854849*ep^2 + 22558241*ep^3 + 179912882*ep^4 + 989055580*ep^5 + 
     3827583152*ep^6 + 10433859436*ep^7 + 19641472232*ep^8 + 
     24321444896*ep^9 + 17828432064*ep^10 + 5859740160*ep^11)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(36*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(158 + 7173*ep + 140393*ep^2 + 1568906*ep^3 + 
     11097469*ep^4 + 51840056*ep^5 + 161424458*ep^6 + 329009873*ep^7 + 
     416079650*ep^8 + 289669368*ep^9 + 81191520*ep^10)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(96*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (2223 + 86889*ep + 1470803*ep^2 + 14170646*ep^3 + 85785727*ep^4 + 
     339064808*ep^5 + 876709024*ep^6 + 1432587680*ep^7 + 1344222032*ep^8 + 
     552142464*ep^9)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 1, 1, 0, 0, 0, 0, 0}])/(432*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1080 + 65520*ep + 1828206*ep^2 + 
     31215792*ep^3 + 366010413*ep^4 + 3133538663*ep^5 + 20315804149*ep^6 + 
     101950789731*ep^7 + 400529671652*ep^8 + 1234483521094*ep^9 + 
     2962823830748*ep^10 + 5433874335656*ep^11 + 7356825942064*ep^12 + 
     6921005769472*ep^13 + 4031821526016*ep^14 + 1092667392000*ep^15)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(720*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(281 + 8368*ep + 105568*ep^2 + 
     732147*ep^3 + 3018883*ep^4 + 7412725*ep^5 + 10052832*ep^6 + 
     5817564*ep^7)*INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 1, 0, 0, 0, 0}])/(144*ep^3*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)^2*(-1116 - 62514*ep - 
     1603771*ep^2 - 24940902*ep^3 - 262003408*ep^4 - 1958340777*ep^5 - 
     10663808880*ep^6 - 42445479201*ep^7 - 121222304797*ep^8 - 
     234684813226*ep^9 - 258253090048*ep^10 - 17715525376*ep^11 + 
     388230128704*ep^12 + 512646270656*ep^13 + 228479494656*ep^14)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(324 + 15204*ep + 307353*ep^2 + 
     3523730*ep^3 + 25321293*ep^4 + 118583210*ep^5 + 362769630*ep^6 + 
     700482872*ep^7 + 776038392*ep^8 + 376388736*ep^9)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(432*ep^4*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(251 + 9142*ep + 140964*ep^2 + 
     1208529*ep^3 + 6315363*ep^4 + 20625069*ep^5 + 41153518*ep^6 + 
     45914084*ep^7 + 21948168*ep^8)*INT["A", 8, 10951, 8, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (432*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-2268 - 106362*ep - 2175945*ep^2 - 
     25251090*ep^3 - 178361263*ep^4 - 728022812*ep^5 - 985440084*ep^6 + 
     6563412216*ep^7 + 45407115408*ep^8 + 139389329760*ep^9 + 
     245620595392*ep^10 + 240742427648*ep^11 + 102348779520*ep^12)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(1296*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (414 + 17409*ep + 316310*ep^2 + 3263325*ep^3 + 21086430*ep^4 + 
     88558452*ep^5 + 241859808*ep^6 + 414349728*ep^7 + 404137024*ep^8 + 
     170982912*ep^9)*INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
      1, 0, 1, 0, 1, 0, 0, 0}])/(648*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 6*ep)^2*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-60 - 2789*ep - 55803*ep^2 - 610155*ep^3 - 
     3628948*ep^4 - 6245095*ep^5 + 78694635*ep^6 + 762760843*ep^7 + 
     3557448124*ep^8 + 10403074700*ep^9 + 19915267004*ep^10 + 
     24342683400*ep^11 + 17292857728*ep^12 + 5445724416*ep^13)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(432*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) + 
  (5*(-372 - 18469*ep - 406869*ep^2 - 5206167*ep^3 - 42339308*ep^4 - 
     222150137*ep^5 - 695445753*ep^6 - 726131923*ep^7 + 3970747478*ep^8 + 
     21757632976*ep^9 + 53336683792*ep^10 + 75151783872*ep^11 + 
     58862870528*ep^12 + 19974558720*ep^13)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (216*ep^2*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(294 + 10311*ep + 156004*ep^2 + 
     1330585*ep^3 + 7000234*ep^4 + 23271076*ep^5 + 47756440*ep^6 + 
     55337008*ep^7 + 27729312*ep^8)*INT["A", 8, 25546, 8, 0, 
     {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (216*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(18 + 855*ep + 18250*ep^2 + 231420*ep^3 + 
     1938702*ep^4 + 11263646*ep^5 + 46228814*ep^6 + 133540353*ep^7 + 
     264470934*ep^8 + 338877076*ep^9 + 249340152*ep^10 + 77992320*ep^11)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(216*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (36 + 2205*ep + 48008*ep^2 + 535389*ep^3 + 3469614*ep^4 + 13616196*ep^5 + 
     31905900*ep^6 + 41046360*ep^7 + 22267072*ep^8)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(288*ep^3*(1 + 3*ep)*(1 + 4*ep)^4*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((24 + 522*ep + 4470*ep^2 + 18883*ep^3 + 39493*ep^4 + 
     32782*ep^5)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(12*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - (2*(-1 + 2*ep)*(1 + 10*ep + 22*ep^2)*
    (3 + 30*ep + 89*ep^2 + 74*ep^3)*INT["A", 9, 6878, 9, 0, 
     {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((12 + 384*ep + 5147*ep^2 + 37875*ep^3 + 166758*ep^4 + 441938*ep^5 + 
     654724*ep^6 + 418816*ep^7)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) - 
  ((13 + 335*ep + 3549*ep^2 + 19794*ep^3 + 61337*ep^4 + 100144*ep^5 + 
     67284*ep^6)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(24*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 8*ep)*(44 + 1508*ep + 22285*ep^2 + 185581*ep^3 + 
     952784*ep^4 + 3087778*ep^5 + 6165654*ep^6 + 6930008*ep^7 + 3353800*ep^8)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(15*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(6 + 123*ep + 968*ep^2 + 3676*ep^3 + 
     6775*ep^4 + 4874*ep^5)*INT["A", 9, 14797, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (3*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(6 + 125*ep + 1001*ep^2 + 3874*ep^3 + 7268*ep^4 + 5288*ep^5)*
    INT["A", 10, 13743, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 0, 0}])/(4*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((6 + 125*ep + 1016*ep^2 + 4041*ep^3 + 7876*ep^4 + 6004*ep^5)*
    INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^3) + 
  ((9 + 251*ep + 2740*ep^2 + 15161*ep^3 + 45097*ep^4 + 68486*ep^5 + 
     41344*ep^6)*INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 1, 1, 0, 0, 0}])/(18*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((6 + 125*ep + 1000*ep^2 + 3865*ep^3 + 7244*ep^4 + 5268*ep^5)*
    INT["A", 10, 30123, 10, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)) - 
  ((6 + 119*ep + 947*ep^2 + 3786*ep^3 + 7588*ep^4 + 6088*ep^5)*
    INT["A", 11, 14831, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(12*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(1746 + 71757*ep + 1181385*ep^2 + 
     8997659*ep^3 + 12921146*ep^4 - 341168777*ep^5 - 3149621371*ep^6 - 
     13122341759*ep^7 - 26151220138*ep^8 - 555827656*ep^9 + 
     119945310216*ep^10 + 268153468368*ep^11 + 253924529472*ep^12 + 
     90504214272*ep^13)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1728*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((1746 + 69993*ep + 1096119*ep^2 + 7167005*ep^3 - 10097132*ep^4 - 
     529188221*ep^5 - 4194358005*ep^6 - 17133253273*ep^7 - 36700315072*ep^8 - 
     18858963704*ep^9 + 100874916816*ep^10 + 259251959664*ep^11 + 
     255374305344*ep^12 + 92762862336*ep^13)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(-1746 - 57699*ep - 606456*ep^2 + 368542*ep^3 + 
     56266137*ep^4 + 403994239*ep^5 + 80384246*ep^6 - 13816631876*ep^7 - 
     83992424677*ep^8 - 214312878126*ep^9 - 107549222272*ep^10 + 
     770856448200*ep^11 + 2031439987536*ep^12 + 2060367269184*ep^13 + 
     763986187008*ep^14)*INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(1728*ep^6*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-540 - 34164*ep - 987891*ep^2 - 17273476*ep^3 - 203483944*ep^4 - 
     1701057163*ep^5 - 10329947145*ep^6 - 45643787672*ep^7 - 
     142948812520*ep^8 - 289258802207*ep^9 - 235596804356*ep^10 + 
     593137923586*ep^11 + 2504751298788*ep^12 + 4464733110176*ep^13 + 
     4555636177408*ep^14 + 2568752179200*ep^15 + 616708730880*ep^16)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(126 + 5307*ep + 99379*ep^2 + 
     1094685*ep^3 + 7911774*ep^4 + 39617013*ep^5 + 141284850*ep^6 + 
     361985271*ep^7 + 658729487*ep^8 + 816513504*ep^9 + 622367964*ep^10 + 
     220635360*ep^11)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 0, 0}])/(18*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-6 - 68*ep + 1163*ep^2 + 26749*ep^3 + 
     206972*ep^4 + 791092*ep^5 + 1508288*ep^6 + 1146720*ep^7)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(72*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (72 + 3180*ep + 62478*ep^2 + 719557*ep^3 + 5387990*ep^4 + 27469879*ep^5 + 
     96807428*ep^6 + 233321584*ep^7 + 368440112*ep^8 + 344160240*ep^9 + 
     144232320*ep^10)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0}])/(4*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-1944 - 116100*ep - 3161760*ep^2 - 51945712*ep^3 - 573679025*ep^4 - 
     4486380516*ep^5 - 25438264585*ep^6 - 104822035465*ep^7 - 
     306533652014*ep^8 - 586730790603*ep^9 - 516043108728*ep^10 + 
     655641947780*ep^11 + 2899483352672*ep^12 + 4400629510656*ep^13 + 
     3390115186944*ep^14 + 1102307235840*ep^15)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (432*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(48 + 1444*ep + 18600*ep^2 + 
     134781*ep^3 + 604044*ep^4 + 1719795*ep^5 + 3040212*ep^6 + 3047252*ep^7 + 
     1322520*ep^8)*INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(8*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)) - ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (18 + 699*ep + 11774*ep^2 + 112523*ep^3 + 671385*ep^4 + 2596200*ep^5 + 
     6534005*ep^6 + 10404688*ep^7 + 9627704*ep^8 + 4002456*ep^9)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep^4*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (132 + 5166*ep + 87439*ep^2 + 842814*ep^3 + 5107917*ep^4 + 
     20198804*ep^5 + 52085288*ep^6 + 84267120*ep^7 + 77258688*ep^8 + 
     30310144*ep^9)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(432*ep^4*(1 + 3*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(1 + 8*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (18 + 477*ep + 5056*ep^2 + 27580*ep^3 + 82397*ep^4 + 129046*ep^5 + 
     83728*ep^6)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
      1, 0, 0, 1, 0, 0, 0}])/(144*ep^4*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) - 
  (5*(2 + 33*ep + 181*ep^2 + 390*ep^3 + 272*ep^4)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(18 + 765*ep + 14211*ep^2 + 151232*ep^3 + 1015093*ep^4 + 4459335*ep^5 + 
     12849622*ep^6 + 23479604*ep^7 + 24721824*ep^8 + 11409792*ep^9)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  (5*(54 + 2757*ep + 62903*ep^2 + 846306*ep^3 + 7456420*ep^4 + 
     45144516*ep^5 + 191534796*ep^6 + 569071008*ep^7 + 1159497106*ep^8 + 
     1541736480*ep^9 + 1202873408*ep^10 + 416724480*ep^11)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) - 
  ((594 + 30327*ep + 692329*ep^2 + 9324666*ep^3 + 82275603*ep^4 + 
     499005073*ep^5 + 2121253574*ep^6 + 6315572236*ep^7 + 12895967914*ep^8 + 
     17185349968*ep^9 + 13438651136*ep^10 + 4666613760*ep^11)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(36*ep^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  ((6 + 157*ep + 1672*ep^2 + 9361*ep^3 + 29172*ep^4 + 48076*ep^5 + 
     32744*ep^6)*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(2*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (3 + 8*ep)) + (25*(-1 + 2*ep)*(30 + 659*ep + 5927*ep^2 + 27870*ep^3 + 
     72118*ep^4 + 97234*ep^5 + 53388*ep^6)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) + 
  (5*(60 + 1934*ep + 25707*ep^2 + 182981*ep^3 + 753032*ep^4 + 1786464*ep^5 + 
     2245264*ep^6 + 1133504*ep^7)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 8*ep)) + 
  (ep*(3 + 57*ep + 294*ep^2 + 448*ep^3)*INT["B", 10, 2043, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(12 + 163*ep + 747*ep^2 + 1100*ep^3)*
    INT["B", 10, 8115, 10, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0, 0}])/(24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (3*(12 + 240*ep + 1889*ep^2 + 7487*ep^3 + 15070*ep^4 + 12352*ep^5)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((24 + 630*ep + 6747*ep^2 + 38113*ep^3 + 121232*ep^4 + 207752*ep^5 + 
     150616*ep^6)*INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0}])/(12*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((1 + 8*ep)*(-6 - 91*ep - 493*ep^2 - 1122*ep^3 - 842*ep^4 + 
     172*ep^5)*INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(24*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (3 + 8*ep)) + ((6 + 199*ep + 2735*ep^2 + 20312*ep^3 + 88462*ep^4 + 
     226764*ep^5 + 317604*ep^6 + 187752*ep^7)*INT["B", 10, 18299, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)) - 
  ((18 + 502*ep + 5503*ep^2 + 30467*ep^3 + 89580*ep^4 + 131136*ep^5 + 
     72608*ep^6)*INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(72*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) - 
  ((1 + ep)*(9 + 278*ep + 3510*ep^2 + 23652*ep^3 + 92291*ep^4 + 209056*ep^5 + 
     254752*ep^6 + 128928*ep^7)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((36 + 1166*ep + 15535*ep^2 + 110795*ep^3 + 457082*ep^4 + 1088104*ep^5 + 
     1375080*ep^6 + 702016*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (72*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((2 + 41*ep + 303*ep^2 + 952*ep^3 + 1084*ep^4)*INT["B", 10, 18419, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((2 + 41*ep + 303*ep^2 + 952*ep^3 + 1084*ep^4)*INT["B", 11, 18427, 11, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-6 - 99*ep - 386*ep^2 + 725*ep^3 + 
     6644*ep^4 + 9556*ep^5)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (306 + 11619*ep + 191207*ep^2 + 1787392*ep^3 + 10432971*ep^4 + 
     39245855*ep^5 + 94320826*ep^6 + 137463012*ep^7 + 106833800*ep^8 + 
     31235392*ep^9)*INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(432*ep^6*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-214 - 7261*ep - 95971*ep^2 - 528510*ep^3 + 
     683899*ep^4 + 29063472*ep^5 + 200839420*ep^6 + 750266983*ep^7 + 
     1694409202*ep^8 + 2283942996*ep^9 + 1658032400*ep^10 + 477800400*ep^11)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(24*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-466 - 15871*ep - 214141*ep^2 - 1285842*ep^3 - 313853*ep^4 + 
     48766032*ep^5 + 361753054*ep^6 + 1372974085*ep^7 + 3096650518*ep^8 + 
     4118806020*ep^9 + 2903373920*ep^10 + 784714800*ep^11)*
    INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(24*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (156 + 4772*ep + 61411*ep^2 + 432253*ep^3 + 1803599*ep^4 + 4480671*ep^5 + 
     6165690*ep^6 + 3640104*ep^7)*INT["C", 8, 28041, 8, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
   (72*ep^4*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)*(3 + 128*ep + 2124*ep^2 + 18255*ep^3 + 88863*ep^4 + 
     246735*ep^5 + 364248*ep^6 + 222376*ep^7)*INT["C", 9, 19691, 9, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 8*ep)*(36 + 759*ep + 6254*ep^2 + 25312*ep^3 + 
     50515*ep^4 + 39794*ep^5)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (9*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(4 + 92*ep + 809*ep^2 + 3423*ep^3 + 7018*ep^4 + 5608*ep^5)*
    INT["C", 9, 29148, 9, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
      0, 0}])/(8*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 10*ep)*(1 + 10*ep)*(18 + 639*ep + 9601*ep^2 + 79670*ep^3 + 
     399295*ep^4 + 1237881*ep^5 + 2316192*ep^6 + 2383972*ep^7 + 1025056*ep^8)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(48*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  ((-5 - 77*ep - 293*ep^2 + 940*ep^3 + 9685*ep^4 + 24958*ep^5 + 21744*ep^6)*
    INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(24*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2) + 
  ((1 + ep)*(5 + 117*ep + 1073*ep^2 + 4824*ep^3 + 10667*ep^4 + 9306*ep^5)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(24*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((3 + 83*ep + 851*ep^2 + 4227*ep^3 + 10192*ep^4 + 9556*ep^5)*
    INT["C", 10, 150763, 10, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 0, 1}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  (5*(-1 + 2*ep)^2*(6 + 139*ep + 1275*ep^2 + 5734*ep^3 + 12594*ep^4 + 
     10816*ep^5)*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      1, 0, 1, 1, 0, 0, 1}])/(12*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((18 + 477*ep + 5038*ep^2 + 27216*ep^3 + 79923*ep^4 + 
     122042*ep^5 + 76632*ep^6)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (18*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((18 + 603*ep + 8395*ep^2 + 62988*ep^3 + 276001*ep^4 + 711233*ep^5 + 
     1007634*ep^6 + 612608*ep^7)*INT["D", 10, 6109, 11, 0, 
     {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (36*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((9 + 134*ep + 665*ep^2 + 1034*ep^3)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(1 + 4*ep)*(2 + 13*ep)*INT["D", 10, 157807, 10, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (4*ep*(1 + 5*ep)*(1 + 6*ep)) - ((1 + 2*ep)*(1 + 13*ep + 34*ep^2)*
    INT["D", 11, 158063, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
      0, 0, 1}])/(6*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 8*ep)*(54 + 1497*ep + 16493*ep^2 + 91986*ep^3 + 
     273908*ep^4 + 414288*ep^5 + 249536*ep^6)*INT["E", 9, 42331, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0}])/
   (216*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) + 
  (3*(-1 + 2*ep)*(1 + 5*ep)*(2 + 13*ep + 22*ep^2)*INT["E", 10, 34779, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0}])/
   (4*ep^2*(1 + 4*ep)^2) + ((-1 + 2*ep)*(6 + 93*ep + 562*ep^2 + 1525*ep^3 + 
     1546*ep^4)*INT["E", 10, 62181, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 
      0, 1, 1, 1, 1, 0, 0}])/(4*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((6 + 127*ep + 1060*ep^2 + 4299*ep^3 + 8444*ep^4 + 6428*ep^5)*
    INT["E", 11, 62197, 11, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 
      1, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(6 + 115*ep + 814*ep^2 + 2541*ep^3 + 3200*ep^4 + 812*ep^5)*
    INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      1, 1, 0}])/(18*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((2 + 35*ep + 224*ep^2 + 663*ep^3 + 884*ep^4 + 380*ep^5)*
    INT["E", 11, 111447, 11, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 
      1, 1, 0}])/(8*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 2*ep)*(6 + 61*ep + 131*ep^2)*INT["E", 11, 111447, 12, 0, 
     {1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0}])/
   (24*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(1 + 5*ep + 10*ep^2)*INT["F", 12, 4095, 12, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (4*ep*(1 + 4*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 2*ep)^2*INT["F", 12, 4095, 13, 0, {2, 1, 1, 1, 1, 1, 1, 1, 
      1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/(12*ep*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)), -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (323568 + 29530620*ep + 865220316*ep^2 + 11599478673*ep^3 + 
      62612029666*ep^4 - 217111727562*ep^5 - 5050785632074*ep^6 - 
      23938662588964*ep^7 + 31737860461860*ep^8 + 776447466246274*ep^9 + 
      2598327360692368*ep^10 - 3629681495513343*ep^11 - 
      47949204004722646*ep^12 - 96582586321666702*ep^13 + 
      203104865060036526*ep^14 + 1191512322422579290*ep^15 + 
      978575076308166640*ep^16 - 5014746452682420990*ep^17 - 
      13324507662626860000*ep^18 - 1747380683082860560*ep^19 + 
      40757361803597959680*ep^20 + 67628396339053803040*ep^21 + 
      26071968165142232064*ep^22 - 39002271436688349696*ep^23 - 
      46351997836495699968*ep^24 - 14074288397465518080*ep^25 + 
      560337813504000000*ep^26)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (31104*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-17892 - 1319574*ep - 36789252*ep^2 - 536288581*ep^3 - 4459840323*ep^4 - 
     18848340995*ep^5 + 19249762165*ep^6 + 976136305849*ep^7 + 
     8967774915687*ep^8 + 50643074999151*ep^9 + 153425196232359*ep^10 - 
     172996587295064*ep^11 - 4287373239619748*ep^12 - 
     20943588432413306*ep^13 - 46769121632542308*ep^14 + 
     10330941236074344*ep^15 + 420191125854435120*ep^16 + 
     1467353340767371936*ep^17 + 2897300238765068416*ep^18 + 
     3692986098364108672*ep^19 + 3065733344333270016*ep^20 + 
     1579360452786546688*ep^21 + 449429215380357120*ep^22 + 
     53365506048000000*ep^23)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (10368*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-12528 - 2147760*ep - 85239672*ep^2 - 
     1598453124*ep^3 - 16352976541*ep^4 - 81125654905*ep^5 + 
     92867147514*ep^6 + 4373240288232*ep^7 + 32150088190719*ep^8 + 
     124405388922135*ep^9 + 232408742597156*ep^10 - 154401242912074*ep^11 - 
     2123405451261864*ep^12 - 5603961657229176*ep^13 - 
     6409979154636672*ep^14 + 1226582694599808*ep^15 + 
     14389706354147840*ep^16 + 20181387995922944*ep^17 + 
     13162191369689088*ep^18 + 3537043506708480*ep^19)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(10368*ep^7*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(10530 + 2337291*ep + 
     95523081*ep^2 + 1840145787*ep^3 + 20373324973*ep^4 + 135088276961*ep^5 + 
     474056540779*ep^6 + 19302762689*ep^7 - 8132997167915*ep^8 - 
     36685350882568*ep^9 - 49071220535608*ep^10 + 196995905497600*ep^11 + 
     1179596361694496*ep^12 + 2998486306568800*ep^13 + 
     4511888474844032*ep^14 + 4127071653180928*ep^15 + 
     2112085985863680*ep^16 + 458291903938560*ep^17)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(25920*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (273240 + 12464766*ep + 233591757*ep^2 + 2115398268*ep^3 + 
     5343482592*ep^4 - 77820839848*ep^5 - 847055802592*ep^6 - 
     2824700028268*ep^7 + 7577603890626*ep^8 + 101179877490372*ep^9 + 
     315222996195351*ep^10 - 197115498172126*ep^11 - 4265157915666370*ep^12 - 
     11211463101328498*ep^13 + 2225957524277820*ep^14 + 
     82040404038488358*ep^15 + 211731892595469288*ep^16 + 
     227336153000777696*ep^17 + 5775571303481504*ep^18 - 
     227842124963854432*ep^19 - 161161064799806976*ep^20 + 
     54181583484890112*ep^21 + 93806116079247360*ep^22 + 
     22680340070400000*ep^23)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)^2*
    (1032 + 37260*ep + 576052*ep^2 + 4836954*ep^3 + 22097411*ep^4 + 
     34444899*ep^5 - 178650762*ep^6 - 1148631114*ep^7 - 2350798423*ep^8 + 
     1024023189*ep^9 + 15356776762*ep^10 + 33389075580*ep^11 + 
     33104321496*ep^12 + 13119870240*ep^13)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (216*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-18144 - 878322*ep - 18100025*ep^2 - 202996346*ep^3 - 1252597228*ep^4 - 
     2699502532*ep^5 + 20242007690*ep^6 + 205878928832*ep^7 + 
     871284975260*ep^8 + 1954948251786*ep^9 + 1374618450975*ep^10 - 
     8646418617734*ep^11 - 72568589170632*ep^12 - 398388495141188*ep^13 - 
     1404556605118680*ep^14 - 2769839513876944*ep^15 - 
     1582113089389472*ep^16 + 5542212093579648*ep^17 + 
     14284328439598336*ep^18 + 13986565510932480*ep^19 + 
     5254287249162240*ep^20)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (166050 + 34111107*ep + 1377761469*ep^2 + 24682210551*ep^3 + 
     219189203653*ep^4 + 636243909583*ep^5 - 5721039750971*ep^6 - 
     64060142714757*ep^7 - 206764509357729*ep^8 + 448051722818598*ep^9 + 
     5919174394715194*ep^10 + 17567777830038514*ep^11 - 
     4747035242139962*ep^12 - 178212083589366828*ep^13 - 
     505358275881984360*ep^14 - 404251974293191344*ep^15 + 
     1075901398396947232*ep^16 + 3545267111128472704*ep^17 + 
     4610503544240044672*ep^18 + 3007665812842344960*ep^19 + 
     808269742507069440*ep^20)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (155520*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (172800 + 6052974*ep + 52895161*ep^2 - 851715815*ep^3 - 
     24860919129*ep^4 - 244333343819*ep^5 - 735823906813*ep^6 + 
     7973615161989*ep^7 + 105403854934597*ep^8 + 530018810912403*ep^9 + 
     667929983155774*ep^10 - 7863148991678130*ep^11 - 
     57073887549335904*ep^12 - 183353464361111146*ep^13 - 
     208352054008247734*ep^14 + 821544163520489192*ep^15 + 
     4986008001457590032*ep^16 + 14032076808677925728*ep^17 + 
     25685381788468244512*ep^18 + 32191579159262498944*ep^19 + 
     26923906784280925184*ep^20 + 13624613576007536640*ep^21 + 
     3163453167746580480*ep^22)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (25920*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (2390 + 93005*ep + 1513743*ep^2 + 12623104*ep^3 + 45153977*ep^4 - 
     114018885*ep^5 - 1946884131*ep^6 - 7922772827*ep^7 - 2810134137*ep^8 + 
     111770483096*ep^9 + 567381664312*ep^10 + 1509778723791*ep^11 + 
     2493256036318*ep^12 + 2569401557292*ep^13 + 1519767398664*ep^14 + 
     394622638560*ep^15)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^4*(-7110 - 245883*ep - 3634238*ep^2 - 
     29269876*ep^3 - 130291896*ep^4 - 218668497*ep^5 + 859257156*ep^6 + 
     6482206896*ep^7 + 19161749384*ep^8 + 31442852128*ep^9 + 
     28143404832*ep^10 + 10779971520*ep^11)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-66 - 1767*ep - 19991*ep^2 - 
     122812*ep^3 - 427863*ep^4 - 714198*ep^5 + 338892*ep^6 + 4285605*ep^7 + 
     8981372*ep^8 + 8516764*ep^9 + 3033360*ep^10)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^4*(-1 + 4*ep)*(24 + 766*ep + 9950*ep^2 + 
     69051*ep^3 + 278304*ep^4 + 653447*ep^5 + 828682*ep^6 + 437928*ep^7)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^4*(-4504 - 167822*ep - 2678161*ep^2 - 
     23469620*ep^3 - 116911999*ep^4 - 264301706*ep^5 + 428455879*ep^6 + 
     5150706758*ep^7 + 17465084401*ep^8 + 32244198422*ep^9 + 
     33654215728*ep^10 + 17599703024*ep^11 + 2996612160*ep^12)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(216*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-16380 - 784896*ep - 
     16322475*ep^2 - 190368712*ep^3 - 1311476624*ep^4 - 4636047368*ep^5 + 
     2560043585*ep^6 + 120489904188*ep^7 + 679255226910*ep^8 + 
     2157083620780*ep^9 + 4373320471232*ep^10 + 5701894596032*ep^11 + 
     4553495671936*ep^12 + 1981201773312*ep^13 + 351752924160*ep^14)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(10368*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(180 + 2274*ep - 40535*ep^2 - 
     987528*ep^3 - 5572774*ep^4 + 30386598*ep^5 + 619229589*ep^6 + 
     4121261760*ep^7 + 15595189700*ep^8 + 36786490032*ep^9 + 
     54080864512*ep^10 + 45912450432*ep^11 + 17371584000*ep^12)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(1296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-4860 - 52104*ep + 4348129*ep^2 + 149040709*ep^3 + 2232999499*ep^4 + 
     18923758565*ep^5 + 86926626477*ep^6 + 57403017127*ep^7 - 
     2110069563679*ep^8 - 16370375337185*ep^9 - 69267049346130*ep^10 - 
     193362813425216*ep^11 - 367181413981692*ep^12 - 458169031552456*ep^13 - 
     328136339237616*ep^14 - 62524361913440*ep^15 + 81889321580672*ep^16 + 
     46912185523200*ep^17)*INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(1296*(-1 + ep)*ep^6*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) - ((-1 + 3*ep)*(-2 + 5*ep)*(7938 + 117393*ep - 5320880*ep^2 - 
     196420269*ep^3 - 2814374311*ep^4 - 19915331021*ep^5 - 35812819267*ep^6 + 
     591613453523*ep^7 + 5680512337325*ep^8 + 21638629199232*ep^9 + 
     9028850927759*ep^10 - 300908867751050*ep^11 - 1544356110595204*ep^12 - 
     3847963219469152*ep^13 - 4523787434274976*ep^14 + 
     1588415368579584*ep^15 + 14247479648792960*ep^16 + 
     22747150071306112*ep^17 + 19856823652883456*ep^18 + 
     14004633076563968*ep^19 + 11571331341107200*ep^20 + 
     6919422411079680*ep^21 + 1334137651200000*ep^22)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-136890 - 6427587*ep - 
     123517709*ep^2 - 1158971008*ep^3 - 3650239040*ep^4 + 29782732878*ep^5 + 
     325675150658*ep^6 + 447925053724*ep^7 - 11548055917446*ep^8 - 
     101850765694419*ep^9 - 432606235153533*ep^10 - 1019913865967828*ep^11 - 
     870645481475672*ep^12 + 2447692436648768*ep^13 + 
     10053521570423264*ep^14 + 17288170323226432*ep^15 + 
     16707127159039808*ep^16 + 8755054423927040*ep^17 + 
     1910372348098560*ep^18)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (12960*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(172 + 5588*ep + 78815*ep^2 + 
     636463*ep^3 + 3259877*ep^4 + 11043661*ep^5 + 24885502*ep^6 + 
     36139400*ep^7 + 30770928*ep^8 + 11689344*ep^9)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (1638 + 66037*ep + 1150881*ep^2 + 11401751*ep^3 + 70864565*ep^4 + 
     286831336*ep^5 + 756491204*ep^6 + 1253745876*ep^7 + 1184339336*ep^8 + 
     485398976*ep^9)*INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0, 0}])/(432*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(1350 + 143373*ep + 4926287*ep^2 + 
     88714830*ep^3 + 989577616*ep^4 + 7388524153*ep^5 + 38358989263*ep^6 + 
     140551641956*ep^7 + 362267016260*ep^8 + 642074789600*ep^9 + 
     743585539536*ep^10 + 505196896960*ep^11 + 152103621120*ep^12)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(2160*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(86832 + 4798026*ep + 113740707*ep^2 + 
     1452326043*ep^3 + 9554724686*ep^4 + 7218453940*ep^5 - 
     432993148151*ep^6 - 3888429044695*ep^7 - 15170692595274*ep^8 - 
     7347809954628*ep^9 + 230945073571934*ep^10 + 1335175181297470*ep^11 + 
     4140547488905170*ep^12 + 8432561629212356*ep^13 + 
     12129018926543184*ep^14 + 12968166385708224*ep^15 + 
     9761857420353056*ep^16 + 1653136435360576*ep^17 - 
     7353695650494464*ep^18 - 7595795768461312*ep^19 - 
     513779439943680*ep^20 + 1778850201600000*ep^21)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(3 + 8*ep)) - ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (3492 + 102252*ep + 326711*ep^2 - 23273659*ep^3 - 397357010*ep^4 - 
     2529936862*ep^5 - 566548071*ep^6 + 95124448967*ep^7 + 
     612493130636*ep^8 + 1247086397512*ep^9 - 4448467117106*ep^10 - 
     37220577189338*ep^11 - 112943892867564*ep^12 - 168542855342216*ep^13 - 
     46936472581360*ep^14 + 277059900638880*ep^15 + 502560837423232*ep^16 + 
     373426717553280*ep^17 + 107117945280000*ep^18)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3456*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-34884 - 1873164*ep - 44491553*ep^2 - 
     590943804*ep^3 - 4345023727*ep^4 - 9338664192*ep^5 + 146690166019*ep^6 + 
     1724109819590*ep^7 + 8814129932499*ep^8 + 17767059942928*ep^9 - 
     65009356217584*ep^10 - 657665691329454*ep^11 - 2690509703457040*ep^12 - 
     6922914709761392*ep^13 - 12033878236106122*ep^14 - 
     14047709915704432*ep^15 - 10346220727850488*ep^16 - 
     4027245908471040*ep^17 - 312214475450880*ep^18 + 194561740800000*ep^19)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)*(229428 + 11543640*ep + 248773545*ep^2 + 2852316919*ep^3 + 
     15834533007*ep^4 - 12750315803*ep^5 - 858654172959*ep^6 - 
     5923565109695*ep^7 - 13700294340337*ep^8 + 57731923676415*ep^9 + 
     558723274713232*ep^10 + 1827088288160998*ep^11 + 
     1481137144935594*ep^12 - 10768254897731344*ep^13 - 
     50171613204224318*ep^14 - 112322707231457842*ep^15 - 
     152186272596497752*ep^16 - 124597625523002648*ep^17 - 
     53669073102247680*ep^18 - 5945113903034880*ep^19 + 
     2223562752000000*ep^20)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3456*ep^5*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-459 - 20472*ep - 383386*ep^2 - 
     3766956*ep^3 - 17803571*ep^4 + 11250392*ep^5 + 706757708*ep^6 + 
     4738561600*ep^7 + 17317353324*ep^8 + 39056586364*ep^9 + 
     54130480960*ep^10 + 42256663472*ep^11 + 14186888064*ep^12)*
    INT["A", 7, 29833, 7, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(864*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(36 + 1206*ep + 17774*ep^2 + 
     151082*ep^3 + 815703*ep^4 + 2899963*ep^5 + 6788589*ep^6 + 
     10093237*ep^7 + 8654722*ep^8 + 3264680*ep^9)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(48 + 1730*ep + 27543*ep^2 + 
     253532*ep^3 + 1483611*ep^4 + 5714168*ep^5 + 14472396*ep^6 + 
     23240304*ep^7 + 21484752*ep^8 + 8722080*ep^9)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)^2*
    (258 + 9925*ep + 157062*ep^2 + 1378591*ep^3 + 7482092*ep^4 + 
     26095216*ep^5 + 58207016*ep^6 + 79137888*ep^7 + 58174112*ep^8 + 
     16766400*ep^9)*INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 0, 0, 0, 0, 0}])/(96*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(1134 + 54135*ep + 1134546*ep^2 + 13823644*ep^3 + 
     109087483*ep^4 + 586647962*ep^5 + 2197366540*ep^6 + 5739320792*ep^7 + 
     10252665856*ep^8 + 11936856352*ep^9 + 8155192896*ep^10 + 
     2477514240*ep^11)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(36*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(232 + 9010*ep + 156157*ep^2 + 1594577*ep^3 + 
     10669014*ep^4 + 49194756*ep^5 + 159924407*ep^6 + 367829693*ep^7 + 
     589266242*ep^8 + 629567872*ep^9 + 405973008*ep^10 + 120265920*ep^11)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(48*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-126 + 165*ep + 80843*ep^2 + 
     1454861*ep^3 + 12460423*ep^4 + 61991780*ep^5 + 188656576*ep^6 + 
     346447232*ep^7 + 352574672*ep^8 + 152642688*ep^9)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(216*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (-540 - 22104*ep - 349683*ep^2 - 2163261*ep^3 + 9039815*ep^4 + 
     280864537*ep^5 + 2574546828*ep^6 + 14206369532*ep^7 + 53156611348*ep^8 + 
     139841566904*ep^9 + 259678149392*ep^10 + 333861585376*ep^11 + 
     283214174464*ep^12 + 142907473920*ep^13 + 32614318080*ep^14)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(720*ep^4*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(32 + 1543*ep + 25714*ep^2 + 
     212058*ep^3 + 969172*ep^4 + 2494777*ep^5 + 3370920*ep^6 + 1843452*ep^7)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)^2*(-756 - 35375*ep - 767670*ep^2 - 
     10155956*ep^3 - 89476356*ep^4 - 533097123*ep^5 - 2041517622*ep^6 - 
     3913131194*ep^7 + 4269128500*ep^8 + 51137252368*ep^9 + 
     154168092064*ep^10 + 247146980096*ep^11 + 212762938240*ep^12 + 
     77447030784*ep^13)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(2592*(-1 + ep)*ep^4*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(729 + 22470*ep + 299069*ep^2 + 
     2253120*ep^3 + 10504808*ep^4 + 30948828*ep^5 + 55990352*ep^6 + 
     56453520*ep^7 + 24023040*ep^8)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (432*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(392 + 12781*ep + 178224*ep^2 + 
     1386462*ep^3 + 6569136*ep^4 + 19375671*ep^5 + 34677478*ep^6 + 
     34362740*ep^7 + 14399304*ep^8)*INT["A", 8, 10951, 8, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (216*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 4*ep)*(-1 + 5*ep)*(-324 + 4329*ep + 669138*ep^2 + 
     18170349*ep^3 + 258309124*ep^4 + 2311182296*ep^5 + 13976505456*ep^6 + 
     58829238000*ep^7 + 173133956256*ep^8 + 349994984448*ep^9 + 
     463496028800*ep^10 + 362159515648*ep^11 + 126524497920*ep^12)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(1296*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)*(3 + 8*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(63 + 3153*ep + 63023*ep^2 + 
     682017*ep^3 + 4472196*ep^4 + 18583524*ep^5 + 49183272*ep^6 + 
     80222784*ep^7 + 73387456*ep^8 + 28775424*ep^9)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(324*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(168 + 8399*ep + 189462*ep^2 + 
     2554623*ep^3 + 22961863*ep^4 + 145082152*ep^5 + 661310943*ep^6 + 
     2193842390*ep^7 + 5271324872*ep^8 + 9006612064*ep^9 + 
     10566080008*ep^10 + 8016553296*ep^11 + 3534380864*ep^12 + 
     703900416*ep^13)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(432*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  (5*(588 + 28762*ep + 632985*ep^2 + 8303625*ep^3 + 72422981*ep^4 + 
     442990583*ep^5 + 1951226094*ep^6 + 6250080514*ep^7 + 14520140572*ep^8 + 
     24132550592*ep^9 + 27988137920*ep^10 + 21791032704*ep^11 + 
     10627399936*ep^12 + 2626114560*ep^13)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (216*ep^2*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(105 + 3084*ep + 39397*ep^2 + 
     286258*ep^3 + 1294204*ep^4 + 3721192*ep^5 + 6613216*ep^6 + 
     6587488*ep^7 + 2781888*ep^8)*INT["A", 8, 25546, 8, 0, 
     {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (216*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(9 + 358*ep + 6411*ep^2 + 68025*ep^3 + 
     471152*ep^4 + 2204873*ep^5 + 6972660*ep^6 + 14492496*ep^7 + 
     18583024*ep^8 + 12873792*ep^9 + 3424800*ep^10)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(108*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (234 + 7821*ep + 112552*ep^2 + 912009*ep^3 + 4555488*ep^4 + 
     14364192*ep^5 + 27865548*ep^6 + 30227880*ep^7 + 13858496*ep^8)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(144*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + 
  ((6 + 126*ep + 1050*ep^2 + 4345*ep^3 + 8943*ep^4 + 7316*ep^5)*
    INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(6*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(3 + 48*ep + 319*ep^2 + 1014*ep^3 + 1208*ep^4)*
    INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((93 + 2233*ep + 22182*ep^2 + 116568*ep^3 + 340228*ep^4 + 519560*ep^5 + 
     321920*ep^6)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(24*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) - 
  ((16 + 339*ep + 2781*ep^2 + 11025*ep^3 + 21095*ep^4 + 15546*ep^5)*
    INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(12*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 8*ep)*(44 + 1540*ep + 22469*ep^2 + 177231*ep^3 + 816692*ep^4 + 
     2199576*ep^5 + 3206700*ep^6 + 1952120*ep^7)*INT["A", 9, 14765, 9, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (15*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(6 + 114*ep + 773*ep^2 + 2232*ep^3 + 2329*ep^4)*
    INT["A", 9, 14797, 9, 0, {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(1 + 13*ep + 70*ep^2 + 190*ep^3 + 212*ep^4)*
    INT["A", 10, 13743, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((3 + 59*ep + 436*ep^2 + 1414*ep^3 + 1676*ep^4)*INT["A", 10, 14767, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (4*ep*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((1 + ep)*(17 + 214*ep + 886*ep^2 + 1196*ep^3)*INT["A", 10, 30095, 10, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (9*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  (ep*(1 + ep)*(5 + 22*ep)*INT["A", 10, 30123, 10, 0, 
     {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)^2*(1 + 5*ep)) + ((3 + 49*ep + 290*ep^2 + 728*ep^3 + 652*ep^4)*
    INT["A", 11, 14831, 11, 0, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(873 + 26055*ep + 202516*ep^2 - 
     1565938*ep^3 - 36906711*ep^4 - 226497621*ep^5 - 71449878*ep^6 + 
     6951950400*ep^7 + 46489490096*ep^8 + 159171028864*ep^9 + 
     328340149728*ep^10 + 410291987520*ep^11 + 285385789440*ep^12 + 
     84067476480*ep^13)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1728*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((873 + 25173*ep + 168946*ep^2 - 2101266*ep^3 - 41411663*ep^4 - 
     245572771*ep^5 - 76487660*ep^6 + 7369172528*ep^7 + 49086191904*ep^8 + 
     167846663312*ep^9 + 346645555392*ep^10 + 434855337984*ep^11 + 
     304673506560*ep^12 + 90818841600*ep^13)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (432*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 4*ep)*(-873 - 19026*ep + 5915*ep^2 + 3129074*ep^3 + 23043749*ep^4 - 
     80787438*ep^5 - 1761172263*ep^6 - 6996434850*ep^7 + 14590855024*ep^8 + 
     240084420016*ep^9 + 1028179187200*ep^10 + 2376563013600*ep^11 + 
     3187160499648*ep^12 + 2325327321600*ep^13 + 707902571520*ep^14)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-324 - 17148*ep - 383627*ep^2 - 4542635*ep^3 - 26092988*ep^4 + 
     27295578*ep^5 + 1801903625*ep^6 + 16490196961*ep^7 + 88477273622*ep^8 + 
     321698174396*ep^9 + 823605727028*ep^10 + 1486284954072*ep^11 + 
     1843409372224*ep^12 + 1482443951936*ep^13 + 684657596160*ep^14 + 
     133470812160*ep^15)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0}])/(144*ep^5*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (180 + 5982*ep + 87787*ep^2 + 753642*ep^3 + 4222467*ep^4 + 
     16261932*ep^5 + 43909251*ep^6 + 82431528*ep^7 + 102978137*ep^8 + 
     76974474*ep^9 + 25950960*ep^10)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (9*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (21 + 685*ep + 9176*ep^2 + 65770*ep^3 + 273764*ep^4 + 667888*ep^5 + 
     901808*ep^6 + 536160*ep^7)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (72*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (198 + 7875*ep + 140540*ep^2 + 1483767*ep^3 + 10274268*ep^4 + 
     48779424*ep^5 + 160716648*ep^6 + 362252112*ep^7 + 533312224*ep^8 + 
     461867520*ep^9 + 178237440*ep^10)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(-1998 - 103179*ep - 2409062*ep^2 - 33755911*ep^3 - 
     317502873*ep^4 - 2121511442*ep^5 - 10372050845*ep^6 - 37532860312*ep^7 - 
     100070999442*ep^8 - 191879270064*ep^9 - 249600932408*ep^10 - 
     189448413920*ep^11 - 36647799744*ep^12 + 58653340416*ep^13 + 
     36203673600*ep^14)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(432*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (3 + 8*ep)) + (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (138 + 3681*ep + 42794*ep^2 + 283489*ep^3 + 1168838*ep^4 + 3063916*ep^5 + 
     4973912*ep^6 + 4562704*ep^7 + 1808640*ep^8)*INT["B", 8, 17331, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)) - 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(288 + 11049*ep + 184748*ep^2 + 
     1765307*ep^3 + 10617930*ep^4 + 41693490*ep^5 + 106942844*ep^6 + 
     172940008*ep^7 + 160175264*ep^8 + 64817760*ep^9)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (120 + 4653*ep + 76490*ep^2 + 705393*ep^3 + 4040880*ep^4 + 
     14952232*ep^5 + 35786488*ep^6 + 53460816*ep^7 + 45285888*ep^8 + 
     16634624*ep^9)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(432*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 8*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(9 + 151*ep + 895*ep^2 + 2531*ep^3 + 3298*ep^4 + 
     1216*ep^5)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
      0, 0, 1, 0, 0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 8*ep)) + (5*(3 + 35*ep + 150*ep^2 + 220*ep^3)*
    INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(9 + 495*ep + 11089*ep^2 + 134529*ep^3 + 989138*ep^4 + 4624316*ep^5 + 
     13835304*ep^6 + 25608400*ep^7 + 26622144*ep^8 + 11845632*ep^9)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + 
  (5*(-54 - 2091*ep - 32210*ep^2 - 223164*ep^3 - 112054*ep^4 + 
     10513041*ep^5 + 91820232*ep^6 + 412190676*ep^7 + 1122426152*ep^8 + 
     1868095680*ep^9 + 1753286656*ep^10 + 712396800*ep^11)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  ((-594 - 23001*ep - 354166*ep^2 - 2449512*ep^3 - 1135860*ep^4 + 
     116713913*ep^5 + 1017550240*ep^6 + 4568247380*ep^7 + 12445973288*ep^8 + 
     20727376640*ep^9 + 19466052352*ep^10 + 7914240000*ep^11)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(72*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(3 + 8*ep)) + 
  (2*(12 + 269*ep + 2450*ep^2 + 11603*ep^3 + 30099*ep^4 + 40490*ep^5 + 
     22036*ep^6)*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (3 + 8*ep)) - (25*(-1 + 2*ep)*(-24 - 475*ep - 3625*ep^2 - 12972*ep^3 - 
     19784*ep^4 - 2804*ep^5 + 14952*ep^6)*INT["B", 9, 18297, 9, 0, 
     {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (3 + 8*ep)) + (5*(84 + 2563*ep + 31713*ep^2 + 206896*ep^3 + 769360*ep^4 + 
     1632168*ep^5 + 1836464*ep^6 + 856384*ep^7)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(1 + 8*ep)) + 
  ((1 + 7*ep + 24*ep^2 + 40*ep^3)*INT["B", 10, 2043, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((3 + 49*ep + 256*ep^2 + 524*ep^3 + 344*ep^4)*INT["B", 10, 8115, 10, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((101 + 1659*ep + 11204*ep^2 + 38388*ep^3 + 65888*ep^4 + 44832*ep^5)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((69 + 1569*ep + 14774*ep^2 + 74124*ep^3 + 208640*ep^4 + 310608*ep^5 + 
     189632*ep^6)*INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0}])/(12*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) + 
  ((48 + 1097*ep + 9605*ep^2 + 40398*ep^3 + 81904*ep^4 + 64192*ep^5)*
    INT["B", 10, 18299, 10, 0, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(24*ep^2*(1 + 3*ep)*(1 + 5*ep)*(3 + 8*ep)) + 
  ((48 + 1223*ep + 12652*ep^2 + 67948*ep^3 + 199592*ep^4 + 303720*ep^5 + 
     186864*ep^6)*INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)) - 
  ((9 + 275*ep + 3068*ep^2 + 16816*ep^3 + 48984*ep^4 + 72840*ep^5 + 
     43552*ep^6)*INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 8*ep)) - 
  ((1 + ep)*(9 + 257*ep + 2640*ep^2 + 12996*ep^3 + 33248*ep^4 + 43408*ep^5 + 
     23488*ep^6)*INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  ((18 + 613*ep + 8021*ep^2 + 53596*ep^3 + 198952*ep^4 + 409400*ep^5 + 
     428592*ep^6 + 173696*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (72*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((3 + 31*ep + 90*ep^2 + 68*ep^3)*INT["B", 10, 18419, 10, 0, 
     {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((1 + 2*ep)*(1 + 4*ep)*(5 + 45*ep + 94*ep^2)*INT["B", 11, 18427, 11, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 90*ep + 745*ep^2 + 2690*ep^3 + 
     5018*ep^4 + 4468*ep^5)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^3*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (153 + 5780*ep + 91792*ep^2 + 803268*ep^3 + 4223669*ep^4 + 
     13581250*ep^5 + 25918380*ep^6 + 26684696*ep^7 + 11276992*ep^8)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(216*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 5*ep)*(-1 + 6*ep)*
    (16 + 862*ep + 22237*ep^2 + 345093*ep^3 + 3474398*ep^4 + 23553084*ep^5 + 
     109424939*ep^6 + 348575153*ep^7 + 746598638*ep^8 + 1023429828*ep^9 + 
     805953280*ep^10 + 274652400*ep^11)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (12*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-56 - 1814*ep - 18155*ep^2 + 49767*ep^3 + 2786846*ep^4 + 29362068*ep^5 + 
     169891667*ep^6 + 616876151*ep^7 + 1440523634*ep^8 + 2100178260*ep^9 + 
     1734195280*ep^10 + 615133200*ep^11)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (60 + 1538*ep + 15981*ep^2 + 86617*ep^3 + 259983*ep^4 + 412941*ep^5 + 
     272304*ep^6)*INT["C", 8, 28041, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 
      1, 0, 1, 1, 0, 0, 0}])/(36*ep^4*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2) - (5*(-1 + 2*ep)*(12 + 377*ep + 5078*ep^2 + 38379*ep^3 + 
     178758*ep^4 + 528900*ep^5 + 979344*ep^6 + 1048312*ep^7 + 501664*ep^8)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(36*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (2*(-1 + 2*ep)*(-1 + 8*ep)*(36 + 723*ep + 5570*ep^2 + 
     20578*ep^3 + 36385*ep^4 + 24458*ep^5)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (9*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(4 + 78*ep + 543*ep^2 + 1605*ep^3 + 1712*ep^4)*
    INT["C", 9, 29148, 9, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
      0, 0}])/(4*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2) - 
  ((-1 + 10*ep)*(1 + 10*ep)*(9 + 250*ep + 2828*ep^2 + 17164*ep^3 + 
     61293*ep^4 + 128544*ep^5 + 144556*ep^6 + 66016*ep^7)*
    INT["C", 9, 131519, 9, 0, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(24*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - 
  ((-8 - 85*ep - 159*ep^2 + 1015*ep^3 + 4367*ep^4 + 4584*ep^5)*
    INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(12*ep^2*(1 + 3*ep)^2*(1 + 4*ep)) + 
  ((1 + ep)*(8 + 165*ep + 1313*ep^2 + 5007*ep^3 + 9083*ep^4 + 6186*ep^5)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((12 + 197*ep + 1153*ep^2 + 2758*ep^3 + 2234*ep^4)*
    INT["C", 10, 150763, 10, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 
      0, 0, 1}])/(36*ep^3*(1 + 3*ep)*(1 + 8*ep)) + 
  (5*(-1 + 2*ep)^2*(7 + 117*ep + 682*ep^2 + 1662*ep^3 + 1456*ep^4)*
    INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
      0, 0, 1}])/(6*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((9 + 124*ep + 505*ep^2 + 946*ep^3)*
    INT["D", 10, 6109, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(9*ep*(1 + 4*ep)*(1 + 8*ep)) + 
  ((9 + 214*ep + 1936*ep^2 + 8690*ep^3 + 20779*ep^4 + 21292*ep^5)*
    INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(18*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (4*ep*(1 + 12*ep + 26*ep^2)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(2 + 9*ep)*INT["D", 10, 157807, 10, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (2*ep*(1 + 5*ep)) - ((1 + 4*ep)*(1 + 10*ep + 19*ep^2)*
    INT["D", 11, 158063, 11, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
      0, 0, 1}])/(3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 8*ep)*(54 + 1389*ep + 14171*ep^2 + 73032*ep^3 + 
     200252*ep^4 + 277992*ep^5 + 153632*ep^6)*INT["E", 9, 42331, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0}])/
   (108*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2) + 
  (3*(-1 + 2*ep)*(1 + 5*ep)*(2 + 7*ep)*INT["E", 10, 34779, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0}])/
   (2*ep^2*(1 + 4*ep)) + ((-1 + 2*ep)*(1 + 15*ep + 90*ep^2 + 246*ep^3 + 
     254*ep^4)*INT["E", 10, 62181, 10, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 
      0, 1, 1, 1, 1, 0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((1 + 15*ep + 70*ep^2 + 120*ep^3 + 52*ep^4)*INT["E", 11, 62197, 11, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/
   (3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(12 + 197*ep + 1153*ep^2 + 2758*ep^3 + 2234*ep^4)*
    INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      1, 1, 0}])/(18*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((3 + 10*ep)*(1 + 5*ep + 8*ep^2)*INT["E", 11, 111447, 11, 0, 
     {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0}])/
   (4*ep*(1 + 5*ep)*(1 + 6*ep)) - ((1 + ep)*(7 + 39*ep + 56*ep^2)*
    INT["E", 11, 111447, 12, 0, {1, 2, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 
      1, 1, 0}])/(12*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(1 + 5*ep + 7*ep^2)*INT["F", 12, 4095, 12, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (2*ep*(1 + 3*ep)*(1 + 6*ep)) - 
  ((1 + ep)*(1 + 2*ep)*INT["F", 12, 4095, 13, 0, {2, 1, 1, 1, 1, 1, 1, 1, 1, 
      1, 1, 1, 0, 0, 0, 0, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (65880 - 7941420*ep - 448429770*ep^2 - 8750465617*ep^3 - 
     73945850703*ep^4 - 43517653821*ep^5 + 4475874668321*ep^6 + 
     34942843277703*ep^7 + 41652607280991*ep^8 - 866818229968346*ep^9 - 
     5182501012662498*ep^10 - 4645718229839163*ep^11 + 
     64661494412448287*ep^12 + 267071801799444087*ep^13 + 
     86584311448940517*ep^14 - 2046008564925044579*ep^15 - 
     5179276218289896351*ep^16 + 1189301623323305412*ep^17 + 
     25764641324465498270*ep^18 + 36933804999615339024*ep^19 - 
     20975579140762755264*ep^20 - 107775494338833351712*ep^21 - 
     87444486858717630240*ep^22 + 33509839110821634432*ep^23 + 
     82756926193041884160*ep^24 + 32857834548154982400*ep^25)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(77760*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (87480 + 6932028*ep + 206740404*ep^2 + 3029816302*ep^3 + 
     19888455500*ep^4 - 34101321893*ep^5 - 1594705719794*ep^6 - 
     10451584671609*ep^7 - 2955180689184*ep^8 + 348705875173123*ep^9 + 
     2048335333675270*ep^10 + 2254335766047923*ep^11 - 
     30855564405176832*ep^12 - 188809296882914426*ep^13 - 
     458942377443783580*ep^14 - 15067733909699272*ep^15 + 
     3519163997934451632*ep^16 + 12441667759769194752*ep^17 + 
     24158847708508097984*ep^18 + 29867005596622259840*ep^19 + 
     23550824206718485888*ep^20 + 10902498051591104000*ep^21 + 
     2275021438690598400*ep^22)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (51840*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(7200 + 995400*ep + 39647760*ep^2 + 
     764380562*ep^3 + 7952630022*ep^4 + 37497383781*ep^5 - 93673848530*ep^6 - 
     2483132143417*ep^7 - 15271530012450*ep^8 - 37902403557167*ep^9 + 
     39109895173390*ep^10 + 426226879414355*ep^11 - 35716991190700*ep^12 - 
     7452169017817202*ep^13 - 27787886049860612*ep^14 - 
     32343035086733208*ep^15 + 72394444265898272*ep^16 + 
     347475480623462752*ep^17 + 631069258310857536*ep^18 + 
     630317821683115392*ep^19 + 340593122176924160*ep^20 + 
     77863729474406400*ep^21)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (17280*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-3510 - 457173*ep - 18859413*ep^2 - 
     405926715*ep^3 - 5339683913*ep^4 - 44992750641*ep^5 - 
     228862066943*ep^6 - 390815276977*ep^7 + 4005366598675*ep^8 + 
     41051321481866*ep^9 + 209919708584192*ep^10 + 718098394621112*ep^11 + 
     1753047641668136*ep^12 + 3098985975352864*ep^13 + 
     3951725705126552*ep^14 + 3630373753063696*ep^15 + 
     2522088089208768*ep^16 + 1540587578289280*ep^17 + 
     856460665955328*ep^18 + 276065304053760*ep^19)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(12960*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-25056 - 2090376*ep - 65631888*ep^2 - 1026402382*ep^3 - 
     7749972676*ep^4 - 5420586056*ep^5 + 374963023529*ep^6 + 
     2234870529388*ep^7 - 8637899072020*ep^8 - 177388983327470*ep^9 - 
     930909193641124*ep^10 - 1040889455890772*ep^11 + 
     13237216887032630*ep^12 + 81764978094584206*ep^13 + 
     200149570088763923*ep^14 + 22186108303432846*ep^15 - 
     1370996683467190798*ep^16 - 4477919224715896040*ep^17 - 
     7112769562953309112*ep^18 - 4947217868958952640*ep^19 + 
     2281418958247056320*ep^20 + 7681929829018257536*ep^21 + 
     6150936024146076672*ep^22 + 1812795678848655360*ep^23)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)*
    (1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(324 + 2916*ep - 46705*ep^2 - 877983*ep^3 - 
     5378234*ep^4 - 11878008*ep^5 + 20849133*ep^6 + 173825487*ep^7 + 
     383773894*ep^8 + 455653572*ep^9 + 703261124*ep^10 + 1325629392*ep^11 + 
     1035280800*ep^12)*INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(648*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (2016 + 423732*ep + 18034734*ep^2 + 350077196*ep^3 + 3512274611*ep^4 + 
     14217865451*ep^5 - 55515287705*ep^6 - 689764367411*ep^7 + 
     2619530453905*ep^8 + 81895852651031*ep^9 + 653003663433647*ep^10 + 
     2723123464047035*ep^11 + 4662629685657064*ep^12 - 
     14225951882052818*ep^13 - 122978138796032600*ep^14 - 
     419074401806920192*ep^15 - 854389894900818808*ep^16 - 
     1028817175465156120*ep^17 - 457638184996566656*ep^18 + 
     635430120348849952*ep^19 + 1243758342803156992*ep^20 + 
     878826599683521024*ep^21 + 242106071188561920*ep^22)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (124380 + 6908178*ep + 128334186*ep^2 + 485670288*ep^3 - 
     15771856303*ep^4 - 246123497373*ep^5 - 1107113504017*ep^6 + 
     5931842802241*ep^7 + 95297832610425*ep^8 + 399080623456189*ep^9 - 
     396833506771417*ep^10 - 10826272434836013*ep^11 - 
     43101392577952666*ep^12 - 33819790210458446*ep^13 + 
     318150548571367908*ep^14 + 1319669506486764280*ep^15 + 
     2040596162547657680*ep^16 - 181971215928983040*ep^17 - 
     5909662505361587392*ep^18 - 9688301484156860288*ep^19 - 
     6702161449135471488*ep^20 - 1421483956799198720*ep^21 + 
     283669953809164800*ep^22)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (51840*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (29520 + 1853232*ep + 45726624*ep^2 + 518294342*ep^3 + 1213876434*ep^4 - 
     36516378938*ep^5 - 394997527313*ep^6 - 270225644187*ep^7 + 
     25518574215047*ep^8 + 238764956520755*ep^9 + 902668883425761*ep^10 - 
     526878313034465*ep^11 - 22616346667719989*ep^12 - 
     112862312034062277*ep^13 - 245059287150050668*ep^14 + 
     125073298961248634*ep^15 + 2621059783227834312*ep^16 + 
     9121491372424434712*ep^17 + 18418731905882921536*ep^18 + 
     24167069726701720896*ep^19 + 20449616143864340096*ep^20 + 
     10215136382392052736*ep^21 + 2300391620981268480*ep^22)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(5184*ep^7*(1 + ep)*(1 + 2*ep)^3*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-5472 - 46788*ep + 1475510*ep^2 + 
     24969630*ep^3 + 60375619*ep^4 - 1562881774*ep^5 - 16921794903*ep^6 - 
     69583659104*ep^7 - 25109843639*ep^8 + 1092866125662*ep^9 + 
     5788972284473*ep^10 + 15946071546382*ep^11 + 26997619828860*ep^12 + 
     28215776259848*ep^13 + 16710140399808*ep^14 + 4274494646400*ep^15)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(-11304 - 408798*ep - 6267133*ep^2 - 51385162*ep^3 - 
     217611656*ep^4 - 131619716*ep^5 + 3855037725*ep^6 + 24004910892*ep^7 + 
     76925339428*ep^8 + 151742442184*ep^9 + 185588253164*ep^10 + 
     129581601176*ep^11 + 39556509600*ep^12)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (648*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-36 - 1188*ep - 16295*ep^2 - 
     116791*ep^3 - 426557*ep^4 - 340557*ep^5 + 3618888*ep^6 + 16400208*ep^7 + 
     32225240*ep^8 + 31352464*ep^9 + 12140000*ep^10)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)^4*(-1 + 4*ep)*
    (18 + 621*ep + 8326*ep^2 + 58815*ep^3 + 241396*ep^4 + 581520*ep^5 + 
     765568*ep^6 + 426192*ep^7)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (54*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-9972 - 312042*ep - 4035462*ep^2 - 25842283*ep^3 - 
     57631745*ep^4 + 330039581*ep^5 + 3188011767*ep^6 + 12354152376*ep^7 + 
     27300967956*ep^8 + 35354105104*ep^9 + 24603118112*ep^10 + 
     6891956800*ep^11)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(1296*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-46800 - 3184380*ep - 
     98967594*ep^2 - 1853818622*ep^3 - 23207883041*ep^4 - 202632488787*ep^5 - 
     1236283676440*ep^6 - 4955151225290*ep^7 - 9206115336301*ep^8 + 
     29198769493913*ep^9 + 309963714920136*ep^10 + 1340928064611862*ep^11 + 
     3780536585191528*ep^12 + 7539803320913960*ep^13 + 
     10787108552684656*ep^14 + 10876176375971328*ep^15 + 
     7356363660074432*ep^16 + 3002547660415232*ep^17 + 560870325949440*ep^18)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(17280*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (6840 + 368844*ep + 8910756*ep^2 + 122694660*ep^3 + 980796809*ep^4 + 
     3276113810*ep^5 - 20117188909*ep^6 - 349267530174*ep^7 - 
     2569762820967*ep^8 - 13282207779726*ep^9 - 56650707470887*ep^10 - 
     213293642509678*ep^11 - 690311734686754*ep^12 - 1781187349095840*ep^13 - 
     3401086208499804*ep^14 - 4470802134210288*ep^15 - 
     3640859213530828*ep^16 - 1408668786148888*ep^17 + 76820676160544*ep^18 + 
     168932289780480*ep^19)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (6480*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-8172 - 608682*ep - 18907566*ep^2 - 
     321964574*ep^3 - 3158772345*ep^4 - 14317288112*ep^5 + 52471397763*ep^6 + 
     1330091574406*ep^7 + 10120303042371*ep^8 + 40246200563914*ep^9 + 
     42571497533499*ep^10 - 491987503542020*ep^11 - 3468893483306790*ep^12 - 
     12402048187751252*ep^13 - 28022525433281016*ep^14 - 
     39157774889261792*ep^15 - 24671025965756880*ep^16 + 
     17893645808128864*ep^17 + 51742334984599296*ep^18 + 
     43301015407963648*ep^19 + 13702945047613440*ep^20)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (6138 + 463677*ep + 15745896*ep^2 + 312410237*ep^3 + 3922939588*ep^4 + 
     30627205309*ep^5 + 112621998422*ep^6 - 472096035897*ep^7 - 
     10025560438806*ep^8 - 77402233408930*ep^9 - 384786774894926*ep^10 - 
     1356316044245180*ep^11 - 3456119457051352*ep^12 - 
     6232409314191552*ep^13 - 7315898596707372*ep^14 - 
     3925688207740504*ep^15 + 2779269328841740*ep^16 + 
     6967738830366520*ep^17 + 5294711266430432*ep^18 + 
     1543921847650560*ep^19)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (1296*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-510 - 15504*ep - 199818*ep^2 - 
     1426765*ep^3 - 6153989*ep^4 - 16237594*ep^5 - 24697400*ep^6 - 
     16879504*ep^7 + 2538016*ep^8 + 7315584*ep^9)*INT["A", 7, 9389, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (432*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(9 + 234*ep + 2328*ep^2 + 
     12231*ep^3 + 36434*ep^4 + 58560*ep^5 + 39424*ep^6)*
    INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(54*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(150 + 24247*ep + 1144998*ep^2 + 
     28373985*ep^3 + 445142807*ep^4 + 4830724352*ep^5 + 38060361211*ep^6 + 
     223753243948*ep^7 + 995431179026*ep^8 + 3364399844764*ep^9 + 
     8591786198820*ep^10 + 16311941903024*ep^11 + 22317412232404*ep^12 + 
     20792979427304*ep^13 + 11804429599008*ep^14 + 3079762133760*ep^15)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(360*ep^6*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-21600 - 795024*ep - 10654740*ep^2 - 
     69001946*ep^3 - 613708190*ep^4 - 9577799622*ep^5 - 54387153055*ep^6 + 
     613917795824*ep^7 + 12270486373332*ep^8 + 88316629679992*ep^9 + 
     283121511763663*ep^10 - 256999345329108*ep^11 - 6731439280421530*ep^12 - 
     32376779785982404*ep^13 - 87105648722565960*ep^14 - 
     140354437606968560*ep^15 - 111906763410003392*ep^16 + 
     27507569746614528*ep^17 + 156327782271878912*ep^18 + 
     141705749203281920*ep^19 + 45861713343528960*ep^20)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(810 + 29889*ep + 472478*ep^2 + 4254036*ep^3 + 
     24263328*ep^4 + 91440855*ep^5 + 228251400*ep^6 + 363654468*ep^7 + 
     334616224*ep^8 + 135003072*ep^9)*INT["A", 7, 24938, 7, 0, 
     {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (1296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-34920 - 2185680*ep - 57517494*ep^2 - 787849980*ep^3 - 4914317478*ep^4 + 
     13045629727*ep^5 + 501911699394*ep^6 + 3956469318076*ep^7 + 
     9788516772254*ep^8 - 77854132806089*ep^9 - 909047889046480*ep^10 - 
     4606705367191870*ep^11 - 13682632253103196*ep^12 - 
     21034360754621800*ep^13 + 7605152226241072*ep^14 + 
     122315572264502720*ep^15 + 310443561365139520*ep^16 + 
     437513632298702592*ep^17 + 372106512558790528*ep^18 + 
     178678558533801984*ep^19 + 37209364515694080*ep^20)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(17280*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-2592 - 121338*ep - 1482507*ep^2 + 16374829*ep^3 + 641410131*ep^4 + 
     6778832078*ep^5 + 12879930126*ep^6 - 452966552145*ep^7 - 
     6053326428960*ep^8 - 41344928072549*ep^9 - 178776761945811*ep^10 - 
     486629821244938*ep^11 - 620999731474719*ep^12 + 989890166630097*ep^13 + 
     7022453535974556*ep^14 + 17952141876779542*ep^15 + 
     27713681702753088*ep^16 + 27069259757913560*ep^17 + 
     15555053024834304*ep^18 + 4038911949841920*ep^19)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2592*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(23328 + 937746*ep + 11695725*ep^2 - 35120796*ep^3 - 
     2476301912*ep^4 - 27235259831*ep^5 - 105503582690*ep^6 + 
     440309045079*ep^7 + 7048916262369*ep^8 + 33206066292969*ep^9 + 
     43725420188176*ep^10 - 289819332966317*ep^11 - 1779303118293323*ep^12 - 
     4507967219924760*ep^13 - 4665858270926247*ep^14 + 
     5178560292450366*ep^15 + 26069358054157654*ep^16 + 
     44378417907194632*ep^17 + 44202245198724952*ep^18 + 
     26651971600865664*ep^19 + 7792477062289920*ep^20)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(5184*ep^5*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (60 + 2028*ep + 28867*ep^2 + 226782*ep^3 + 1076331*ep^4 + 3153576*ep^5 + 
     5540568*ep^6 + 5286432*ep^7 + 2063600*ep^8)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(108 + 2110*ep + 16797*ep^2 + 
     70120*ep^3 + 162603*ep^4 + 199246*ep^5 + 101040*ep^6)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(9*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)^2*(2520 + 89226*ep + 
     1355065*ep^2 + 11611795*ep^3 + 61952256*ep^4 + 213574860*ep^5 + 
     475952676*ep^6 + 661232940*ep^7 + 519485000*ep^8 + 175649120*ep^9)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(432*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(252 + 17352*ep + 510251*ep^2 + 8655876*ep^3 + 
     95548674*ep^4 + 729490186*ep^5 + 3979279017*ep^6 + 15743787306*ep^7 + 
     45252936202*ep^8 + 93418260060*ep^9 + 134678401056*ep^10 + 
     128389204880*ep^11 + 72492465408*ep^12 + 18286338240*ep^13)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(18*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(900 + 39222*ep + 692916*ep^2 + 6775115*ep^3 + 
     41248480*ep^4 + 164592367*ep^5 + 437152300*ep^6 + 762815188*ep^7 + 
     834025264*ep^8 + 511966688*ep^9 + 131960640*ep^10)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(288*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(12756 + 853938*ep + 25750038*ep^2 + 
     465096305*ep^3 + 5634446127*ep^4 + 48513073205*ep^5 + 
     306526920117*ep^6 + 1445160673688*ep^7 + 5112112565394*ep^8 + 
     13508189291464*ep^9 + 26252952859704*ep^10 + 36393062746336*ep^11 + 
     34014523992192*ep^12 + 19181871375232*ep^13 + 4922260823040*ep^14)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(720*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-6 - 132*ep + 419*ep^2 + 43326*ep^3 + 
     627307*ep^4 + 4713798*ep^5 + 21418168*ep^6 + 60910392*ep^7 + 
     106102976*ep^8 + 103566624*ep^9 + 43385856*ep^10)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(24*ep^4*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (306 + 14646*ep + 253697*ep^2 + 2265236*ep^3 + 11806445*ep^4 + 
     37403246*ep^5 + 70908128*ep^6 + 73717376*ep^7 + 32068704*ep^8)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(432*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)^2*(-720 - 37254*ep - 835326*ep^2 - 
     10628775*ep^3 - 83849197*ep^4 - 413011657*ep^5 - 1129845829*ep^6 - 
     415704270*ep^7 + 9368429916*ep^8 + 38579375496*ep^9 + 
     78471597856*ep^10 + 89723298688*ep^11 + 52933801600*ep^12 + 
     11356265472*ep^13)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(2592*(-1 + ep)*ep^4*(1 + 2*ep)^2*
    (1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1296 + 42849*ep + 610653*ep^2 + 
     4888705*ep^3 + 24018051*ep^4 + 74120110*ep^5 + 140338032*ep^6 + 
     149144848*ep^7 + 68163360*ep^8)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (648*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1494 + 55470*ep + 886005*ep^2 + 
     7922494*ep^3 + 43480829*ep^4 + 151162736*ep^5 + 330636932*ep^6 + 
     433650416*ep^7 + 302425568*ep^8 + 80946112*ep^9)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-540 - 34758*ep - 985536*ep^2 - 16326101*ep^3 - 
     175552930*ep^4 - 1276912196*ep^5 - 6249001948*ep^6 - 18808803401*ep^7 - 
     18679809382*ep^8 + 116701667960*ep^9 + 671894030080*ep^10 + 
     1845730700144*ep^11 + 3139580297248*ep^12 + 3365477220992*ep^13 + 
     2098759026688*ep^14 + 584215664640*ep^15)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (324*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(7200 + 571716*ep + 20276262*ep^2 + 
     431385492*ep^3 + 6207608801*ep^4 + 64382643659*ep^5 + 
     499643386271*ep^6 + 2967712319113*ep^7 + 13664685879130*ep^8 + 
     49026548464816*ep^9 + 136818933272056*ep^10 + 294260561781052*ep^11 + 
     478686028138768*ep^12 + 569912348961968*ep^13 + 468675732852800*ep^14 + 
     237977913325952*ep^15 + 56223134307840*ep^16)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2160*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((25200 + 2213892*ep + 84666546*ep^2 + 1918774428*ep^3 + 29245378531*ep^4 + 
     320692242020*ep^5 + 2633568120260*ep^6 + 16604253400458*ep^7 + 
     81586354950061*ep^8 + 314830178604082*ep^9 + 955533319021714*ep^10 + 
     2270555907918016*ep^11 + 4175595756816520*ep^12 + 
     5820915427725072*ep^13 + 5940919759447616*ep^14 + 
     4182190609546304*ep^15 + 1812032508123904*ep^16 + 363463220014080*ep^17)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1080*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(1 + 5*ep)*(27 + 351*ep + 1582*ep^2 + 
     3020*ep^3 + 2104*ep^4)*INT["A", 8, 25546, 8, 0, 
     {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (162*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) - 
  ((2 + 43*ep + 367*ep^2 + 1554*ep^3 + 3268*ep^4 + 2728*ep^5)*
    INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  (2*ep*(-1 + 2*ep)*(59 + 164*ep)*INT["A", 9, 9917, 9, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (9*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((16 + 337*ep + 2769*ep^2 + 11128*ep^3 + 21952*ep^4 + 16880*ep^5)*
    INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(12*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((162 + 4392*ep + 48867*ep^2 + 284255*ep^3 + 911408*ep^4 + 1529512*ep^5 + 
     1051888*ep^6)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(72*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(18 + 369*ep + 2869*ep^2 + 10622*ep^3 + 
     18797*ep^4 + 12757*ep^5)*INT["A", 9, 27051, 9, 0, 
     {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 8*ep)*(44 + 1966*ep + 39017*ep^2 + 453617*ep^3 + 3426261*ep^4 + 
     17589447*ep^5 + 62217052*ep^6 + 149837276*ep^7 + 235243588*ep^8 + 
     217459696*ep^9 + 89871120*ep^10)*INT["A", 9, 27339, 9, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (15*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - ((-1 - 10*ep - 20*ep^2 + 57*ep^3 + 170*ep^4)*
    INT["A", 10, 27343, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(2*ep*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((1 + 8*ep + 29*ep^2 + 46*ep^3)*INT["A", 11, 27359, 11, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (6*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-291 - 14668*ep - 305578*ep^2 - 
     3284624*ep^3 - 16456489*ep^4 + 20597888*ep^5 + 882800534*ep^6 + 
     6369792872*ep^7 + 25763701732*ep^8 + 66010287104*ep^9 + 
     108534796816*ep^10 + 110076789568*ep^11 + 61990423936*ep^12 + 
     14673466880*ep^13)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-291 - 14374*ep - 290438*ep^2 - 2937572*ep^3 - 11775661*ep^4 + 
     61923858*ep^5 + 1133878126*ep^6 + 7442335452*ep^7 + 28991624252*ep^8 + 
     72748204328*ep^9 + 117935921728*ep^10 + 118250483328*ep^11 + 
     65849611904*ep^12 + 15381306880*ep^13)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(291 + 12325*ep + 187506*ep^2 + 834310*ep^3 - 9571623*ep^4 - 
     145033117*ep^5 - 625311378*ep^6 + 1412363462*ep^7 + 28875046108*ep^8 + 
     152865887588*ep^9 + 449627339808*ep^10 + 805282599856*ep^11 + 
     865070207808*ep^12 + 507129810816*ep^13 + 123549109760*ep^14)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (216 + 15840*ep + 554760*ep^2 + 12162851*ep^3 + 185065751*ep^4 + 
     2059148674*ep^5 + 17265788891*ep^6 + 111059730295*ep^7 + 
     553277034950*ep^8 + 2140908089382*ep^9 + 6412421145568*ep^10 + 
     14710678941842*ep^11 + 25341455826784*ep^12 + 31691791269380*ep^13 + 
     27135529541752*ep^14 + 14211874737568*ep^15 + 3429320240640*ep^16)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(216*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(2178 + 110403*ep + 2546915*ep^2 + 
     35416809*ep^3 + 331298695*ep^4 + 2201808237*ep^5 + 10696889709*ep^6 + 
     38463525708*ep^7 + 102357295726*ep^8 + 199066177824*ep^9 + 
     274936603832*ep^10 + 255262662144*ep^11 + 142716055680*ep^12 + 
     36261838080*ep^13)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 
      1, 1, 1, 0, 0, 0, 0, 0, 0}])/(18*ep^3*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    (3 + 65*ep + 514*ep^2 + 1744*ep^3 + 2108*ep^4)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(6*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(22 + 719*ep + 10005*ep^2 + 
     77491*ep^3 + 366189*ep^4 + 1084984*ep^5 + 1977224*ep^6 + 2035712*ep^7 + 
     910320*ep^8)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (6 + 1327*ep + 64784*ep^2 + 1588478*ep^3 + 24258000*ep^4 + 
     254416713*ep^5 + 1934076494*ep^6 + 11006261802*ep^7 + 47785789860*ep^8 + 
     159710008328*ep^9 + 410560668968*ep^10 + 801616008184*ep^11 + 
     1154552503200*ep^12 + 1159118216736*ep^13 + 724496971200*ep^14 + 
     211983494400*ep^15)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(72*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (46 + 1199*ep + 13031*ep^2 + 76570*ep^3 + 262983*ep^4 + 528707*ep^5 + 
     577170*ep^6 + 264520*ep^7)*INT["B", 8, 17331, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-336 - 12630*ep - 203957*ep^2 - 1844038*ep^3 - 10134600*ep^4 - 
     33868332*ep^5 - 61375491*ep^6 - 23467260*ep^7 + 130078028*ep^8 + 
     247298992*ep^9 + 143602944*ep^10)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (54*ep^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-24 - 1180*ep - 25748*ep^2 - 329417*ep^3 - 2745287*ep^4 - 
     15623433*ep^5 - 61705117*ep^6 - 167565682*ep^7 - 299688248*ep^8 - 
     313185672*ep^9 - 113684624*ep^10 + 99656128*ep^11 + 89014272*ep^12)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 2*ep)*(162 + 3483*ep + 28334*ep^2 + 109517*ep^3 + 202144*ep^4 + 
     142948*ep^5)*INT["B", 9, 1887, 9, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(108*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2) + (5*(21 + 500*ep + 4551*ep^2 + 19778*ep^3 + 41604*ep^4 + 
     34400*ep^5)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(6*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - (5*(3 + 127*ep + 2184*ep^2 + 20409*ep^3 + 114527*ep^4 + 
     396860*ep^5 + 828828*ep^6 + 950856*ep^7 + 457216*ep^8)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - (5*(-6 - 221*ep - 2139*ep^2 + 30144*ep^3 + 1068087*ep^4 + 
     14260529*ep^5 + 116286432*ep^6 + 644537174*ep^7 + 2518850076*ep^8 + 
     6981051168*ep^9 + 13476798744*ep^10 + 17270547472*ep^11 + 
     13221539712*ep^12 + 4578332160*ep^13)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-66 - 2627*ep - 32943*ep^2 + 128204*ep^3 + 9135845*ep^4 + 
     134635895*ep^5 + 1147351246*ep^6 + 6532294030*ep^7 + 26015155684*ep^8 + 
     73149256128*ep^9 + 142853357240*ep^10 + 184815427920*ep^11 + 
     142615979904*ep^12 + 49717240320*ep^13)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (2*(6 + 147*ep + 1351*ep^2 + 5828*ep^3 + 11786*ep^4 + 8944*ep^5)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(11 + 412*ep + 6385*ep^2 + 53762*ep^3 + 269824*ep^4 + 
     827714*ep^5 + 1515518*ep^6 + 1512406*ep^7 + 628716*ep^8)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - 
  (5*(12 + 526*ep + 9984*ep^2 + 108053*ep^3 + 737316*ep^4 + 3304395*ep^5 + 
     9798150*ep^6 + 18811640*ep^7 + 22024248*ep^8 + 13746064*ep^9 + 
     3200448*ep^10)*INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (3*(16 + 241*ep + 1323*ep^2 + 3134*ep^3 + 2684*ep^4)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((32 + 677*ep + 5567*ep^2 + 22190*ep^3 + 42776*ep^4 + 31772*ep^5)*
    INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) + ((3 + 80*ep + 772*ep^2 + 3484*ep^3 + 7484*ep^4 + 6096*ep^5)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(12*ep^3*(1 + 2*ep)*(1 + 8*ep)) + 
  ((1 + ep)*(3 + 92*ep + 1115*ep^2 + 7058*ep^3 + 25600*ep^4 + 54048*ep^5 + 
     62472*ep^6 + 30944*ep^7)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + ((6 + 199*ep + 2635*ep^2 + 18300*ep^3 + 72456*ep^4 + 
     164128*ep^5 + 197576*ep^6 + 97984*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (3*INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(2*ep) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (480 + 15430*ep + 209691*ep^2 + 1571786*ep^3 + 7106837*ep^4 + 
     19866720*ep^5 + 33585112*ep^6 + 31463472*ep^7 + 12550320*ep^8)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 6*ep)*
    (-30 - 1091*ep - 16406*ep^2 - 126888*ep^3 - 461884*ep^4 + 198125*ep^5 + 
     9626666*ep^6 + 43649384*ep^7 + 98020464*ep^8 + 114589792*ep^9 + 
     55648960*ep^10)*INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(816 + 15324*ep + 48168*ep^2 - 563683*ep^3 + 
     2113515*ep^4 + 134956437*ep^5 + 1369076705*ep^6 + 7285036986*ep^7 + 
     23776102740*ep^8 + 49221698944*ep^9 + 62967072624*ep^10 + 
     45152200320*ep^11 + 13706262400*ep^12)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (72*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2) + 
  ((1284 + 15414*ep - 205620*ep^2 - 4731367*ep^3 - 24708459*ep^4 + 
     105243675*ep^5 + 2058746495*ep^6 + 12532669854*ep^7 + 43177589268*ep^8 + 
     91951784272*ep^9 + 119708601360*ep^10 + 86925135360*ep^11 + 
     26666550400*ep^12)*INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 
      0, 0, 1, 0, 1, 1, 0, 0, 0}])/(72*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 8*ep)*(12 + 247*ep + 1979*ep^2 + 7736*ep^3 + 
     14777*ep^4 + 11009*ep^5)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 4*ep + 119*ep^2 + 432*ep^3 + 400*ep^4)*
    INT["C", 9, 27884, 9, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(45 + 1711*ep + 28106*ep^2 + 261458*ep^3 + 1515568*ep^4 + 
     5666120*ep^5 + 13630816*ep^6 + 20287408*ep^7 + 16891520*ep^8 + 
     5972928*ep^9)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 
      1, 1, 1, 1, 0, 0, 0}])/(2*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(6 + 157*ep + 1517*ep^2 + 6710*ep^3 + 
     13900*ep^4 + 10920*ep^5)*INT["C", 9, 131823, 9, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (4*ep*(1 + 2*ep)*(1 + 4*ep)*INT["C", 10, 31193, 10, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-36 - 384*ep - 437*ep^2 + 11717*ep^3 + 70272*ep^4 + 161248*ep^5 + 
     135776*ep^6)*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 1, 1, 1, 1, 0, 0, 0}])/(72*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2) + 
  ((1 + ep)*(36 + 744*ep + 6257*ep^2 + 27801*ep^3 + 69254*ep^4 + 91632*ep^5 + 
     49760*ep^6)*INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 
      1, 1, 1, 1, 0, 0, 0}])/(72*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)) + ((1 + 4*ep)*(3 + 38*ep + 129*ep^2 + 124*ep^3)*
    INT["C", 10, 31980, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(12*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((14 + 450*ep + 5995*ep^2 + 42828*ep^3 + 176767*ep^4 + 420042*ep^5 + 
     529040*ep^6 + 269616*ep^7)*INT["C", 10, 32172, 10, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 3*ep)*(1 + 6*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((1 + ep)*(42 + 1168*ep + 13595*ep^2 + 85874*ep^3 + 318007*ep^4 + 
     690576*ep^5 + 814302*ep^6 + 402108*ep^7)*INT["C", 10, 32172, 11, 0, 
     {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  ((1 + 4*ep)^2*(1 + 7*ep + 16*ep^2)*INT["C", 11, 32236, 11, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (12*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(-24 - 687*ep - 7795*ep^2 - 
     42287*ep^3 - 83777*ep^4 + 219782*ep^5 + 1533612*ep^6 + 3066360*ep^7 + 
     2179296*ep^8)*INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(36*ep^4*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(1 + 6*ep)^2) + (5*(-1 + 2*ep)*(-1 + 8*ep)*
    (2 + 43*ep + 335*ep^2 + 1110*ep^3 + 1304*ep^4)*
    INT["D", 9, 6621, 9, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2) - 
  ((-1 + 10*ep)*(9 + 288*ep + 3836*ep^2 + 28035*ep^3 + 124994*ep^4 + 
     348084*ep^5 + 560408*ep^6 + 394560*ep^7)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  (9*(-1 + 2*ep)*(-1 + 3*ep)*(3 + 22*ep + 51*ep^2 + 37*ep^3)*
    INT["D", 9, 27827, 9, 0, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(2*ep^2*(1 + 2*ep)^2*(1 + 4*ep)) - 
  (5*(-1 + 2*ep)^2*(2 + 47*ep + 429*ep^2 + 1880*ep^3 + 3944*ep^4 + 3184*ep^5)*
    INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 1}])/(4*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - (3*(-1 + 2*ep)*(-1 + 3*ep)*(4 + 86*ep + 671*ep^2 + 
     2365*ep^3 + 3782*ep^4 + 2192*ep^5)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (2*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (3*(-1 + 2*ep)^2*(1 + 10*ep + 20*ep^2)*INT["D", 9, 143606, 9, 0, 
     {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1}])/
   (ep^2*(1 + 2*ep)*(1 + 4*ep)) + 
  ((3 + 58*ep + 395*ep^2 + 1058*ep^3 + 982*ep^4)*INT["D", 10, 6137, 10, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  ((2 + 69*ep + 724*ep^2 + 3211*ep^3 + 6834*ep^4 + 6008*ep^5)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - (2*(4 + 65*ep + 320*ep^2 + 478*ep^3)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(3*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  ((1 + 4*ep)*(2 + 23*ep + 81*ep^2 + 92*ep^3)*INT["D", 10, 136445, 10, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (4*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (ep*(13 + 153*ep + 332*ep^2)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (9*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(4 + 59*ep + 271*ep^2 + 392*ep^3)*INT["D", 10, 136949, 10, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (2*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((1 + 2*ep)*(12 + 211*ep + 1295*ep^2 + 3266*ep^3 + 2878*ep^4)*
    INT["D", 11, 22521, 11, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((4 + 47*ep + 173*ep^2 + 202*ep^3)*INT["D", 11, 136957, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (6*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (3*(-1 + 2*ep)*(1 + 5*ep)*(6 + 33*ep + 43*ep^2)*INT["E", 10, 46871, 10, 0, 
     {1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (4*ep^2*(1 + 2*ep)*(1 + 4*ep)) + 
  ((1 + 16*ep + 85*ep^2 + 202*ep^3 + 200*ep^4)*INT["E", 11, 38871, 11, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}])/
   (4*ep^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(3 + 44*ep + 183*ep^2 + 244*ep^3)*INT["E", 11, 38871, 12, 0, 
     {2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}])/
   (12*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 9*ep + 52*ep^2 + 180*ep^3 + 244*ep^4)*INT["E", 11, 46551, 11, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (9*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(1 + 5*ep + 7*ep^2)*INT["E", 12, 47063, 12, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (2*ep*(1 + 3*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 2*ep)*INT["E", 12, 47063, 13, 0, {2, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, 1, 0, 1, 1, 0, 1, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(131760 - 2651040*ep - 
     310993020*ep^2 - 7311978760*ep^3 - 71885584248*ep^4 - 
     109266949008*ep^5 + 4432390890275*ep^6 + 42207582187566*ep^7 + 
     89967751953459*ep^8 - 1001901342074234*ep^9 - 8195617651492248*ep^10 - 
     16997546929853580*ep^11 + 78602642688845078*ep^12 + 
     564029542147555308*ep^13 + 1029297546061095723*ep^14 - 
     2266556156330361146*ep^15 - 14547861325456320177*ep^16 - 
     23207902663974382338*ep^17 + 17552687735921594102*ep^18 + 
     123353245972357600992*ep^19 + 179295102963158974368*ep^20 + 
     55703555145344621312*ep^21 - 123515967820315139232*ep^22 - 
     127138281855104844672*ep^23 - 19669613190416087040*ep^24 + 
     13356448052371660800*ep^25)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (77760*(-1 + ep)*ep^8*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (174960 + 8270220*ep + 148881042*ep^2 + 908448550*ep^3 - 
     9161519617*ep^4 - 211428968057*ep^5 - 1476500069633*ep^6 - 
     71276021463*ep^7 + 77178233812425*ep^8 + 615980949524875*ep^9 + 
     1895986597405471*ep^10 - 3783974682706051*ep^11 - 
     62918939296473300*ep^12 - 285327570005589866*ep^13 - 
     624436188354003052*ep^14 - 48509335426217584*ep^15 + 
     4208213991050528184*ep^16 + 14538607269638393712*ep^17 + 
     27383603518122470816*ep^18 + 32468048444450100992*ep^19 + 
     24089424402290017792*ep^20 + 10188450285781487360*ep^21 + 
     1858940930270899200*ep^22)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (51840*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-14400 - 884520*ep - 24090300*ep^2 - 
     383907170*ep^3 - 3974386713*ep^4 - 27727566729*ep^5 - 
     120238028827*ep^6 - 39933006047*ep^7 + 5222490380283*ep^8 + 
     59306848691159*ep^9 + 400845057393551*ep^10 + 1817221328582965*ep^11 + 
     5321826325822114*ep^12 + 7680684202348478*ep^13 - 
     9067253295408796*ep^14 - 77139355906943544*ep^15 - 
     199768663366173728*ep^16 - 297813802071914272*ep^17 - 
     268541636358130752*ep^18 - 134647054120030848*ep^19 - 
     27163868103464960*ep^20 + 1239029056819200*ep^21)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(17280*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (7020 + 626760*ep + 23862027*ep^2 + 522791211*ep^3 + 7369977047*ep^4 + 
     69517312413*ep^5 + 427524526919*ep^6 + 1389124708057*ep^7 - 
     1991733319387*ep^8 - 52197122712713*ep^9 - 324518359610810*ep^10 - 
     1206269360694260*ep^11 - 2876111665679264*ep^12 - 
     3823008993260524*ep^13 + 187661925073600*ep^14 + 
     12265689960517376*ep^15 + 26416397242582368*ep^16 + 
     29298633457092608*ep^17 + 17608396926079488*ep^18 + 
     4544005222932480*ep^19)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (12960*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-50112 - 3732192*ep - 115876944*ep^2 - 1934904160*ep^3 - 
     17717197852*ep^4 - 60625808735*ep^5 + 473344347509*ep^6 + 
     6606655831276*ep^7 + 26686724754278*ep^8 - 51347768683442*ep^9 - 
     999943008468298*ep^10 - 3933065637133412*ep^11 - 351631070818732*ep^12 + 
     55186770321117745*ep^13 + 217483991283023669*ep^14 + 
     261780861784864048*ep^15 - 724719279053664310*ep^16 - 
     3599966219842259576*ep^17 - 6653528513206908280*ep^18 - 
     5451242536604983712*ep^19 + 917816480920119488*ep^20 + 
     6023368555898641280*ep^21 + 4902643831351056384*ep^22 + 
     1371120760257454080*ep^23)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(-594 - 9693*ep - 45770*ep^2 - 111763*ep^3 - 
     3361356*ep^4 - 47116623*ep^5 - 303240042*ep^6 - 1075607973*ep^7 - 
     2157351586*ep^8 - 2221463228*ep^9 - 748147020*ep^10 + 233507520*ep^11)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(648*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) - ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4032 + 214752*ep + 5225646*ep^2 + 76581335*ep^3 + 735890378*ep^4 + 
     4567337846*ep^5 + 15763292140*ep^6 + 25057476190*ep^7 + 
     419587978876*ep^8 + 7993917534428*ep^9 + 70123753709222*ep^10 + 
     338248432975211*ep^11 + 735701715860194*ep^12 - 1557525270496850*ep^13 - 
     18637087995912512*ep^14 - 74738802130231144*ep^15 - 
     181679323823032168*ep^16 - 287402302717947448*ep^17 - 
     283646242655044736*ep^18 - 139066573124571872*ep^19 + 
     16211991624272128*ep^20 + 54872834684570112*ep^21 + 
     19371298444554240*ep^22)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (5184*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-248760 - 7410540*ep + 179658*ep^2 + 2887954737*ep^3 + 
     51359710942*ep^4 + 362301633474*ep^5 - 70596391496*ep^6 - 
     21349204445290*ep^7 - 167282795589948*ep^8 - 463416138492796*ep^9 + 
     1497216659032618*ep^10 + 18364240422873249*ep^11 + 
     70861695741552910*ep^12 + 92532431959347278*ep^13 - 
     345003458376616668*ep^14 - 2118386421899604928*ep^15 - 
     5385896609589242984*ep^16 - 7468352175355441104*ep^17 - 
     4062316915301636960*ep^18 + 4114325472863604224*ep^19 + 
     9302394118758308352*ep^20 + 6935158143196424960*ep^21 + 
     2026113582008294400*ep^22)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (51840*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-59040 - 3247008*ep - 75086424*ep^2 - 894499688*ep^3 - 4601036928*ep^4 + 
     15805733711*ep^5 + 378242448272*ep^6 + 1792997538420*ep^7 - 
     5277951144722*ep^8 - 104466573899084*ep^9 - 494917645938186*ep^10 - 
     346874982483706*ep^11 + 7404418403153858*ep^12 + 
     39386084668075029*ep^13 + 79512595586865946*ep^14 - 
     56909077797713426*ep^15 - 774149847863378808*ep^16 - 
     2205243720022159672*ep^17 - 3433310828469461728*ep^18 - 
     3067892322277527360*ep^19 - 1310540143962377600*ep^20 + 
     4909714818207744*ep^21 + 147885232447365120*ep^22)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(5184*ep^7*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(87624 + 3419868*ep + 
     53195954*ep^2 + 367838337*ep^3 + 56541439*ep^4 - 18857238925*ep^5 - 
     146336007813*ep^6 - 429605212727*ep^7 + 708548540161*ep^8 + 
     11476677613437*ep^9 + 49993812369623*ep^10 + 126205827624034*ep^11 + 
     202349976935220*ep^12 + 203175731980424*ep^13 + 116306513656320*ep^14 + 
     28762121854080*ep^15)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^3*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^4*(-11682 - 383067*ep - 5146327*ep^2 - 
     34171632*ep^3 - 80894114*ep^4 + 443891823*ep^5 + 4611262539*ep^6 + 
     19192650804*ep^7 + 46581114748*ep^8 + 68519933784*ep^9 + 
     56878899356*ep^10 + 20522198280*ep^11)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (648*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-6 + 477*ep + 19606*ep^2 + 
     293050*ep^3 + 2331120*ep^4 + 10952145*ep^5 + 31090848*ep^6 + 
     51637272*ep^7 + 45025760*ep^8 + 15127760*ep^9)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^4*(-1 + 4*ep)*(63 + 1503*ep + 15247*ep^2 + 
     86603*ep^3 + 293072*ep^4 + 550936*ep^5 + 437352*ep^6)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(54*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-36 - 19452*ep - 769893*ep^2 - 11498308*ep^3 - 
     75181070*ep^4 - 77134612*ep^5 + 2098252995*ep^6 + 15343458276*ep^7 + 
     52328275380*ep^8 + 98808631024*ep^9 + 98969438432*ep^10 + 
     40790161600*ep^11)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/(1296*ep^5*(1 + ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(93600 + 5560740*ep + 
     147198180*ep^2 + 2270837141*ep^3 + 22278529460*ep^4 + 
     140521842669*ep^5 + 532926354922*ep^6 + 1003261903313*ep^7 + 
     2683987488328*ep^8 + 49267086825079*ep^9 + 467891905998078*ep^10 + 
     2552907981789578*ep^11 + 9228029679504680*ep^12 + 
     23323926158628232*ep^13 + 41705748981805232*ep^14 + 
     51859138405144320*ep^15 + 42663224156974144*ep^16 + 
     20825757060086272*ep^17 + 4543093185976320*ep^18)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(17280*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (-13680 - 489660*ep - 538236*ep^2 + 275766669*ep^3 + 7023125203*ep^4 + 
     89807800009*ep^5 + 662413957093*ep^6 + 2239017019683*ep^7 - 
     7999587257421*ep^8 - 152652114075141*ep^9 - 1027160116147973*ep^10 - 
     4385314638537332*ep^11 - 13074556049700446*ep^12 - 
     27683121401832084*ep^13 - 40618389122645928*ep^14 - 
     37995367219365960*ep^15 - 16762180417743956*ep^16 + 
     4825967850170776*ep^17 + 9326500465502944*ep^18 + 
     3229162794205440*ep^19)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (6480*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(16344 + 598872*ep + 4405380*ep^2 - 
     139124803*ep^3 - 3761317017*ep^4 - 41151210793*ep^5 - 
     212167184247*ep^6 + 37571679785*ep^7 + 7946977775787*ep^8 + 
     51000429273857*ep^9 + 112275119576367*ep^10 - 398360182983610*ep^11 - 
     3988967514279606*ep^12 - 15130960648953052*ep^13 - 
     32936788622718720*ep^14 - 38411314543588000*ep^15 - 
     3547771067894256*ep^16 + 62190913054387232*ep^17 + 
     96899916061876608*ep^18 + 66269938248461312*ep^19 + 
     18068925556162560*ep^20)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (2592*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*
    (12276 + 903768*ep + 29483649*ep^2 + 560136479*ep^3 + 6755314621*ep^4 + 
     51093173647*ep^5 + 188440923143*ep^6 - 619618622847*ep^7 - 
     13994062814829*ep^8 - 104882252203411*ep^9 - 495630317469764*ep^10 - 
     1615170154158980*ep^11 - 3598777340168452*ep^12 - 
     4878449397041016*ep^13 - 1624710333565968*ep^14 + 
     8285899384634384*ep^15 + 19059994529664172*ep^16 + 
     20427885515756536*ep^17 + 11537746681233632*ep^18 + 
     2749304893128960*ep^19)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (1296*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(1200 + 45102*ep + 738783*ep^2 + 
     6909260*ep^3 + 40608985*ep^4 + 155418974*ep^5 + 387071320*ep^6 + 
     604722128*ep^7 + 538037728*ep^8 + 208171392*ep^9)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(432*ep^5*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (36 + 900*ep + 9807*ep^2 + 60702*ep^3 + 223061*ep^4 + 447710*ep^5 + 
     371984*ep^6)*INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 
      0, 0, 1, 0, 0, 0, 0}])/(54*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (300 + 27580*ep + 1088163*ep^2 + 25127688*ep^3 + 385347386*ep^4 + 
     4193236958*ep^5 + 33635051329*ep^6 + 203282504434*ep^7 + 
     935816743754*ep^8 + 3287665821676*ep^9 + 8754165292488*ep^10 + 
     17366422212680*ep^11 + 24861483784372*ep^12 + 24257379651368*ep^13 + 
     14427801806112*ep^14 + 3944129253120*ep^15)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (360*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-43200 - 1477584*ep - 13140036*ep^2 + 
     125254522*ep^3 + 3245467852*ep^4 + 18941171535*ep^5 - 67234420441*ep^6 - 
     1372395324754*ep^7 - 4984438215288*ep^8 + 20431070838427*ep^9 + 
     248549819326615*ep^10 + 815356232346642*ep^11 - 282063923680486*ep^12 - 
     11465448659465284*ep^13 - 43209922925046888*ep^14 - 
     80507834802964688*ep^15 - 67179165547893248*ep^16 + 
     24043587517134336*ep^17 + 109430425364829440*ep^18 + 
     95078597695643648*ep^19 + 28958839889018880*ep^20)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(5184*(-1 + ep)*ep^5*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(1134 + 40743*ep + 633452*ep^2 + 5653102*ep^3 + 
     31824338*ep^4 + 115182367*ep^5 + 258984356*ep^6 + 326732380*ep^7 + 
     175091232*ep^8)*INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(1296*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-69840 - 4460520*ep - 
     120418440*ep^2 - 1699379106*ep^3 - 10927608717*ep^4 + 31913850079*ep^5 + 
     1248806567550*ep^6 + 10498564560370*ep^7 + 30779966166767*ep^8 - 
     183636883041161*ep^9 - 2504494714783972*ep^10 - 
     13685618967530182*ep^11 - 43137704466021292*ep^12 - 
     67889672892782728*ep^13 + 46749109713262504*ep^14 + 
     542442270619218512*ep^15 + 1453265297923404832*ep^16 + 
     2214931204268954880*ep^17 + 2058731020633923328*ep^18 + 
     1088076523834427136*ep^19 + 250530440057256960*ep^20)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(17280*ep^7*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-5184 - 73116*ep + 5741640*ep^2 + 238511389*ep^3 + 4232418177*ep^4 + 
     41664732068*ep^5 + 205406591745*ep^6 - 203568580035*ep^7 - 
     11136596714991*ep^8 - 86837540234507*ep^9 - 361436975388123*ep^10 - 
     722778078028540*ep^11 + 825644295382818*ep^12 + 
     10921356937860255*ep^13 + 38932995814591878*ep^14 + 
     82548552054165934*ep^15 + 113682136647978840*ep^16 + 
     99989678392365656*ep^17 + 51076016427549504*ep^18 + 
     11492206086712320*ep^19)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (2592*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(46656 + 1505772*ep + 2014200*ep^2 - 627652239*ep^3 - 
     13298888546*ep^4 - 128455889717*ep^5 - 527919422363*ep^6 + 
     1526771496834*ep^7 + 31177200497454*ep^8 + 160163453353194*ep^9 + 
     211985096185534*ep^10 - 1808902454554139*ep^11 - 
     11358783650475674*ep^12 - 26564073112229217*ep^13 + 
     1937790743952357*ep^14 + 194442970457726952*ep^15 + 
     611657585922882550*ep^16 + 1018291249096309312*ep^17 + 
     1003354552972895128*ep^18 + 551550989631171264*ep^19 + 
     130116041872312320*ep^20)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (5184*ep^5*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(606 + 17805*ep + 222167*ep^2 + 
     1524205*ep^3 + 6198401*ep^4 + 14913340*ep^5 + 19623440*ep^6 + 
     10879720*ep^7)*INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(36*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*
    (162 + 4671*ep + 56191*ep^2 + 365610*ep^3 + 1390231*ep^4 + 3091401*ep^5 + 
     3725338*ep^6 + 1878720*ep^7)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (9*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(4302 + 144999*ep + 2060836*ep^2 + 
     16219965*ep^3 + 77513280*ep^4 + 230583108*ep^5 + 417263844*ep^6 + 
     420203244*ep^7 + 180394040*ep^8)*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (432*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(468 + 26748*ep + 696929*ep^2 + 
     10952280*ep^3 + 115701906*ep^4 + 866588194*ep^5 + 4727182419*ep^6 + 
     18981875274*ep^7 + 55992894250*ep^8 + 119550130140*ep^9 + 
     179071003800*ep^10 + 177578967392*ep^11 + 104037042336*ep^12 + 
     27035452800*ep^13)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 
      0, 0, 1, 0, 0, 0, 0, 0, 0}])/(18*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*
    (1908 + 67968*ep + 1064121*ep^2 + 9699197*ep^3 + 57279091*ep^4 + 
     230137927*ep^5 + 640471048*ep^6 + 1225661716*ep^7 + 1550658256*ep^8 + 
     1174040096*ep^9 + 403584960*ep^10)*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (288*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (2820 + 196344*ep + 6325635*ep^2 + 124187492*ep^3 + 1652516178*ep^4 + 
     15722462090*ep^5 + 110113444509*ep^6 + 576114861866*ep^7 + 
     2261255934978*ep^8 + 6622050956416*ep^9 + 14233328422392*ep^10 + 
     21753985275232*ep^11 + 22321352042496*ep^12 + 13738912382848*ep^13 + 
     3817347578880*ep^14)*INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 
      0, 0, 1, 1, 0, 0, 0, 0, 0}])/(720*ep^3*(1 + ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (-12 - 453*ep - 6535*ep^2 - 36303*ep^3 + 113917*ep^4 + 2999526*ep^5 + 
     20324476*ep^6 + 73957872*ep^7 + 155532944*ep^8 + 177948288*ep^9 + 
     85737984*ep^10)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(24*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3150 + 106323*ep + 1585201*ep^2 + 
     13549411*ep^3 + 72133369*ep^4 + 243451474*ep^5 + 506131408*ep^6 + 
     590107936*ep^7 + 294260640*ep^8)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (432*ep^3*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(1440 + 51708*ep + 616041*ep^2 - 299880*ep^3 - 
     87192860*ep^4 - 1079228942*ep^5 - 6860904161*ep^6 - 24982205694*ep^7 - 
     43370845932*ep^8 + 30815390616*ep^9 + 340623955904*ep^10 + 
     771818813696*ep^11 + 821697193088*ep^12 + 353886974976*ep^13)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(2592*(-1 + ep)*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1053 + 34362*ep + 486948*ep^2 + 
     3901180*ep^3 + 19302771*ep^4 + 60421318*ep^5 + 117006432*ep^6 + 
     128415760*ep^7 + 61276416*ep^8)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (648*ep^3*(1 + 3*ep)^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(11970 + 449733*ep + 7354233*ep^2 + 
     68620087*ep^3 + 402156281*ep^4 + 1532832620*ep^5 + 3791036420*ep^6 + 
     5846123696*ep^7 + 5072678432*ep^8 + 1870052800*ep^9)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*
    (1 + 6*ep)^2) + ((-1 + 4*ep)*(-1 + 5*ep)*(1080 + 71640*ep + 
     2188818*ep^2 + 40889729*ep^3 + 522376894*ep^4 + 4832246222*ep^5 + 
     33411468670*ep^6 + 175635898565*ep^7 + 706709899978*ep^8 + 
     2172637273252*ep^9 + 5049631749968*ep^10 + 8685447115888*ep^11 + 
     10653109291424*ep^12 + 8736219644224*ep^13 + 4235560226048*ep^14 + 
     896981698560*ep^15)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 0, 0, 0}])/(324*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 5*ep)*(-1 + 6*ep)*
    (14400 + 999540*ep + 31920264*ep^2 + 622973091*ep^3 + 8321239280*ep^4 + 
     80700049568*ep^5 + 587999977334*ep^6 + 3284071308493*ep^7 + 
     14209005966718*ep^8 + 47768155583224*ep^9 + 124268480412868*ep^10 + 
     247179901176292*ep^11 + 367598315119456*ep^12 + 393454721978672*ep^13 + 
     283774131280448*ep^14 + 121627171808768*ep^15 + 22748171566080*ep^16)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(2160*ep^3*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*(1 + 5*ep)^2*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((50400 + 3499740*ep + 112024008*ep^2 + 2196324915*ep^3 + 
     29552526067*ep^4 + 289730792426*ep^5 + 2144061407384*ep^6 + 
     12238575073959*ep^7 + 54580623178147*ep^8 + 191361888202384*ep^9 + 
     527724105752434*ep^10 + 1138806548132800*ep^11 + 
     1900618257931096*ep^12 + 2403804365451696*ep^13 + 
     2228253812824640*ep^14 + 1430920831729472*ep^15 + 
     571972923890176*ep^16 + 108471499560960*ep^17)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1080*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)^3*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(27 + 351*ep + 1547*ep^2 + 2355*ep^3 + 424*ep^4)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(81*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)) - 
  ((7 + 154*ep + 1333*ep^2 + 5684*ep^3 + 11976*ep^4 + 9992*ep^5)*
    INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  (2*(-1 + 2*ep)*(18 + 360*ep + 2731*ep^2 + 9755*ep^3 + 16226*ep^4 + 
     9808*ep^5)*INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 1, 0, 0, 0, 0}])/(9*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((13 + 286*ep + 2451*ep^2 + 10276*ep^3 + 21160*ep^4 + 
     17024*ep^5)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(12*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((1 + 2*ep)*(270 + 7389*ep + 82338*ep^2 + 476099*ep^3 + 
     1503824*ep^4 + 2458168*ep^5 + 1623280*ep^6)*INT["A", 9, 10959, 9, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (72*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(18 + 369*ep + 2893*ep^2 + 10898*ep^3 + 19841*ep^4 + 
     14053*ep^5)*INT["A", 9, 27051, 9, 0, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + (2*(-1 + 8*ep)*(40 + 1984*ep + 44537*ep^2 + 596883*ep^3 + 
     5301581*ep^4 + 32733765*ep^5 + 143200922*ep^6 + 443369468*ep^7 + 
     951064372*ep^8 + 1344764904*ep^9 + 1126976272*ep^10 + 423729120*ep^11)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) + 
  ((6 + 121*ep + 970*ep^2 + 3855*ep^3 + 7556*ep^4 + 5804*ep^5)*
    INT["A", 10, 27343, 10, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(2*ep*(1 + 3*ep)*(1 + 4*ep)^3) + 
  ((6 + 121*ep + 970*ep^2 + 3879*ep^3 + 7748*ep^4 + 6188*ep^5)*
    INT["A", 11, 27359, 11, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
      0, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-582 - 27751*ep - 548094*ep^2 - 
     5514878*ep^3 - 23926166*ep^4 + 70828615*ep^5 + 1595775958*ep^6 + 
     10179723046*ep^7 + 36768350508*ep^8 + 81838656560*ep^9 + 
     110407531088*ep^10 + 82100369888*ep^11 + 25466498048*ep^12)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-582 - 27163*ep - 519124*ep^2 - 4879498*ep^3 - 15721086*ep^4 + 
     140244927*ep^5 + 1999839976*ep^6 + 11828693630*ep^7 + 41471986152*ep^8 + 
     90991214384*ep^9 + 121927278896*ep^10 + 90508056256*ep^11 + 
     28151935744*ep^12)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(72*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(582 + 23065*ep + 324995*ep^2 + 1130348*ep^3 - 19566944*ep^4 - 
     247891469*ep^5 - 862698955*ep^6 + 3773097732*ep^7 + 50190443842*ep^8 + 
     229327861300*ep^9 + 578564475104*ep^10 + 844091069552*ep^11 + 
     661371530656*ep^12 + 212539868672*ep^13)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(432 + 29232*ep + 921582*ep^2 + 18034973*ep^3 + 
     245968085*ep^4 + 2483867989*ep^5 + 19219412501*ep^6 + 
     116081917054*ep^7 + 551487119900*ep^8 + 2059448276142*ep^9 + 
     5997282364444*ep^10 + 13410980699030*ep^11 + 22467638800288*ep^12 + 
     27131602263572*ep^13 + 22161994860568*ep^14 + 10878441613408*ep^15 + 
     2399790800640*ep^16)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0}])/(216*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (396 + 21474*ep + 519152*ep^2 + 7390960*ep^3 + 68955543*ep^4 + 
     443809860*ep^5 + 2018801055*ep^6 + 6532320882*ep^7 + 14900836870*ep^8 + 
     23320347248*ep^9 + 23694057144*ep^10 + 13961383776*ep^11 + 
     3576562560*ep^12)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 0, 0}])/(18*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 86*ep + 932*ep^2 + 4749*ep^3 + 11434*ep^4 + 
     10528*ep^5)*INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/(6*ep^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(22 + 749*ep + 10878*ep^2 + 
     87970*ep^3 + 433791*ep^4 + 1339060*ep^5 + 2534816*ep^6 + 2697920*ep^7 + 
     1238640*ep^8)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-6 - 125*ep + 7043*ep^2 + 382412*ep^3 + 8709660*ep^4 + 121795476*ep^5 + 
     1169502713*ep^6 + 8111268327*ep^7 + 41660410746*ep^8 + 
     160026774710*ep^9 + 458868016544*ep^10 + 968711486644*ep^11 + 
     1461705665832*ep^12 + 1491195681072*ep^13 + 920801367552*ep^14 + 
     259583788800*ep^15)*INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0, 0, 1, 0, 0, 0}])/(36*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    (50 + 1373*ep + 15765*ep^2 + 98100*ep^3 + 357387*ep^4 + 762531*ep^5 + 
     882610*ep^6 + 427720*ep^7)*INT["B", 8, 17331, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (318 + 13269*ep + 242585*ep^2 + 2557189*ep^3 + 17189268*ep^4 + 
     76793940*ep^5 + 229980519*ep^6 + 452973828*ep^7 + 555716068*ep^8 + 
     376301360*ep^9 + 102654336*ep^10)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (54*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(1 + 8*ep)) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (48 + 2512*ep + 58808*ep^2 + 814511*ep^3 + 7431287*ep^4 + 47012187*ep^5 + 
     211129441*ep^6 + 676425418*ep^7 + 1527822596*ep^8 + 2355497112*ep^9 + 
     2323047776*ep^10 + 1283261312*ep^11 + 283090944*ep^12)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^4*(1 + 3*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (5*(-1 + 2*ep)*(162 + 3645*ep + 31304*ep^2 + 129281*ep^3 + 258736*ep^4 + 
     201916*ep^5)*INT["B", 9, 1887, 9, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(108*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) + 
  (5*(48 + 1193*ep + 11439*ep^2 + 52898*ep^3 + 118404*ep^4 + 102944*ep^5)*
    INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  (5*(6 + 229*ep + 3651*ep^2 + 32085*ep^3 + 171569*ep^4 + 576854*ep^5 + 
     1199172*ep^6 + 1412256*ep^7 + 717952*ep^8)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (5*(12 + 764*ep + 22113*ep^2 + 385251*ep^3 + 4505997*ep^4 + 
     37338175*ep^5 + 225253770*ep^6 + 1000063126*ep^7 + 3260149296*ep^8 + 
     7683941256*ep^9 + 12674301528*ep^10 + 13772580752*ep^11 + 
     8757621888*ep^12 + 2424253440*ep^13)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((132 + 8432*ep + 244869*ep^2 + 4280017*ep^3 + 50218135*ep^4 + 
     417394069*ep^5 + 2525571548*ep^6 + 11246173286*ep^7 + 36773326160*ep^8 + 
     86950163928*ep^9 + 143925750040*ep^10 + 157035226128*ep^11 + 
     100358791296*ep^12 + 27971834880*ep^13)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 3*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (2*(-3 - 48*ep - 227*ep^2 - 124*ep^3 + 1442*ep^4 + 2512*ep^5)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(17 + 568*ep + 8185*ep^2 + 66326*ep^3 + 330100*ep^4 + 
     1031744*ep^5 + 1973234*ep^6 + 2102326*ep^7 + 947628*ep^8)*
    INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - 
  (5*(24 + 1108*ep + 22368*ep^2 + 260033*ep^3 + 1926918*ep^4 + 9501267*ep^5 + 
     31517250*ep^6 + 69259004*ep^7 + 96056472*ep^8 + 75343168*ep^9 + 
     25029504*ep^10)*INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (3*(13 + 208*ep + 1227*ep^2 + 3170*ep^3 + 3020*ep^4)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((29 + 638*ep + 5507*ep^2 + 23324*ep^3 + 48536*ep^4 + 39740*ep^5)*
    INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((3 + 85*ep + 944*ep^2 + 5279*ep^3 + 15649*ep^4 + 23124*ep^5 + 13008*ep^6)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(6*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  ((1 + ep)*(3 + 94*ep + 1201*ep^2 + 8173*ep^3 + 32183*ep^4 + 73644*ep^5 + 
     90912*ep^6 + 46816*ep^7)*INT["B", 10, 18395, 11, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((6 + 197*ep + 2654*ep^2 + 19089*ep^3 + 79230*ep^4 + 189428*ep^5 + 
     240292*ep^6 + 123296*ep^7)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(672 + 22360*ep + 314703*ep^2 + 
     2442062*ep^3 + 11402237*ep^4 + 32716818*ep^5 + 56152972*ep^6 + 
     52498344*ep^7 + 20388960*ep^8)*INT["C", 8, 25013, 8, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (36*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 6*ep)*(60 + 2914*ep + 62896*ep^2 + 
     794997*ep^3 + 6521138*ep^4 + 36296537*ep^5 + 138911534*ep^6 + 
     361090664*ep^7 + 610213536*ep^8 + 605284672*ep^9 + 267502720*ep^10)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-9228 - 321840*ep - 4417173*ep^2 - 
     26573044*ep^3 + 299788*ep^4 + 1111469810*ep^5 + 8227779225*ep^6 + 
     31674862002*ep^7 + 73356148476*ep^8 + 102027469360*ep^9 + 
     77730069680*ep^10 + 24412355200*ep^11)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (72*ep^3*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)^2) + ((-18372 - 645084*ep - 8999385*ep^2 - 57092506*ep^3 - 
     48153350*ep^4 + 1853204360*ep^5 + 14620676295*ep^6 + 57270156078*ep^7 + 
     133398042060*ep^8 + 185612246080*ep^9 + 140902909520*ep^10 + 
     43877180800*ep^11)*INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 
      0, 0, 1, 0, 1, 1, 0, 0, 0}])/(72*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 8*ep)*(12 + 255*ep + 2131*ep^2 + 8788*ep^3 + 
     17917*ep^4 + 14417*ep^5)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(13 + 206*ep + 1171*ep^2 + 2856*ep^3 + 2528*ep^4)*
    INT["C", 9, 27884, 9, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(3 + 140*ep + 2633*ep^2 + 26510*ep^3 + 158370*ep^4 + 
     582436*ep^5 + 1306636*ep^6 + 1659136*ep^7 + 924336*ep^8)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(24 + 487*ep + 3415*ep^2 + 9544*ep^3 + 9012*ep^4)*
    INT["C", 9, 131823, 9, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 1}])/(4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((3 + 59*ep + 454*ep^2 + 1540*ep^3 + 1880*ep^4)*
    INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-90 - 1479*ep - 7288*ep^2 - 7521*ep^3 + 28250*ep^4 + 53784*ep^5 + 
     1376*ep^6)*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      1, 1, 1, 1, 0, 0, 0}])/(72*ep^2*(1 + 3*ep)^2*(1 + 4*ep)^2) - 
  ((1 + ep)*(2 + 7*ep)*(45 + 942*ep + 6731*ep^2 + 18954*ep^3 + 17272*ep^4)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(72*ep^2*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((1 + 2*ep)*(9 + 118*ep + 531*ep^2 + 776*ep^3)*INT["C", 10, 31980, 10, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (12*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 8*ep)*(2 + 58*ep + 657*ep^2 + 3834*ep^3 + 12385*ep^4 + 21020*ep^5 + 
     14484*ep^6)*INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 
      1, 1, 1, 1, 0, 0, 0}])/(12*ep^3*(1 + 3*ep)*(1 + 6*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  ((1 + ep)*(1 + 2*ep)*(6 + 208*ep + 2939*ep^2 + 22310*ep^3 + 99355*ep^4 + 
     261384*ep^5 + 377406*ep^6 + 230844*ep^7)*INT["C", 10, 32172, 11, 0, 
     {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (6*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 10*ep + 22*ep^2)) - ((1 + 4*ep)*(1 + 12*ep + 51*ep^2 + 74*ep^3)*
    INT["C", 11, 32236, 11, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(6 + 93*ep + 389*ep^2 + 547*ep^3 + 
     18649*ep^4 + 211304*ep^5 + 918756*ep^6 + 1798368*ep^7 + 1335168*ep^8)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(36*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)^2) + (5*(-1 + 2*ep)*(-1 + 8*ep)*(2 + 51*ep + 499*ep^2 + 
     2326*ep^3 + 5160*ep^4 + 4384*ep^5)*INT["D", 9, 6621, 9, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (4*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)^2) - 
  ((-1 + 10*ep)*(18 + 621*ep + 8840*ep^2 + 67563*ep^3 + 301826*ep^4 + 
     795204*ep^5 + 1151960*ep^6 + 711360*ep^7)*INT["D", 9, 22001, 9, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(2 + 8*ep + 7*ep^2)*
    INT["D", 9, 27827, 9, 0, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 4*ep)^2) - 
  (5*(-1 + 2*ep)^2*(3 + 70*ep + 649*ep^2 + 2952*ep^3 + 6552*ep^4 + 5680*ep^5)*
    INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 1}])/(4*ep^2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(10 + 175*ep + 1202*ep^2 + 4065*ep^3 + 
     6758*ep^4 + 4408*ep^5)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (2*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (6*(-1 + 2*ep)^2*(1 + 10*ep + 22*ep^2)*INT["D", 9, 143606, 9, 0, 
     {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1}])/
   (ep^2*(1 + 4*ep)^2) + ((12 + 271*ep + 2293*ep^2 + 8934*ep^3 + 15692*ep^4 + 
     9416*ep^5)*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((26 + 615*ep + 5404*ep^2 + 21793*ep^3 + 39738*ep^4 + 25088*ep^5)*
    INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
      0, 0, 0}])/(3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-3 - 52*ep - 292*ep^2 - 531*ep^3 + 298*ep^4 + 1312*ep^5)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) + 
  ((1 + 2*ep)*(1 + 4*ep)*(3 + 30*ep + 65*ep^2)*INT["D", 10, 136445, 10, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (4*ep*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((45 + 670*ep + 3349*ep^2 + 5242*ep^3)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (9*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 - 7*ep + 4*ep^2 + 113*ep^3 + 200*ep^4)*
    INT["D", 10, 136949, 10, 0, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(ep*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((1 + 2*ep)*(6 + 119*ep + 872*ep^2 + 2931*ep^3 + 4480*ep^4 + 2404*ep^5)*
    INT["D", 11, 22521, 11, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((-1 - 10*ep - 15*ep^2 + 88*ep^3 + 220*ep^4)*
    INT["D", 11, 136957, 11, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0, 1}])/(6*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (3*(-1 + 2*ep)*(1 + 5*ep)*(6 + 37*ep + 59*ep^2)*INT["E", 10, 46871, 10, 0, 
     {1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (4*ep^2*(1 + 4*ep)^2) + ((1 + 2*ep)*(4 + 59*ep + 304*ep^2 + 671*ep^3 + 
     550*ep^4)*INT["E", 11, 38871, 11, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 
      0, 1, 0, 0, 1, 0, 0}])/(4*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 2*ep)*(12 + 119*ep + 259*ep^2)*INT["E", 11, 38871, 12, 0, 
     {2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}])/
   (12*ep^2*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((18 + 377*ep + 3134*ep^2 + 12711*ep^3 + 25012*ep^4 + 19084*ep^5)*
    INT["E", 11, 46551, 11, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 
      1, 0, 0}])/(9*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 2*ep)*(1 + 5*ep + 10*ep^2)*INT["E", 12, 47063, 12, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (2*ep*(1 + 4*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 2*ep)^2*INT["E", 12, 47063, 13, 0, 
     {2, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (3*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (4300 + 6360*ep - 586141*ep^2 - 1214931*ep^3 + 32213557*ep^4 + 
      83325133*ep^5 - 965778025*ep^6 - 3593577573*ep^7 + 11697457555*ep^8 + 
      68558461671*ep^9 + 6865499354*ep^10 - 427788905812*ep^11 - 
      643998120168*ep^12 + 172349020800*ep^13 + 639147856896*ep^14)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(720*ep^7*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-8616 - 114116*ep + 148286*ep^2 + 8387499*ep^3 + 24931313*ep^4 - 
     221170000*ep^5 - 1586795300*ep^6 - 2200775813*ep^7 + 10839146033*ep^8 + 
     48802011734*ep^9 + 76589680364*ep^10 + 44746450392*ep^11)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1440*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(4780 + 85480*ep + 410121*ep^2 - 1280392*ep^3 - 
     18348409*ep^4 - 50471368*ep^5 + 72013535*ep^6 + 724559628*ep^7 + 
     1710346433*ep^8 + 1766153452*ep^9 + 655468052*ep^10)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(240*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (636 + 15284*ep + 138415*ep^2 + 500682*ep^3 - 296939*ep^4 - 
     7199014*ep^5 - 6976207*ep^6 + 104175018*ep^7 + 492107275*ep^8 + 
     1004970422*ep^9 + 1020045124*ep^10 + 417140232*ep^11)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(45*ep^6*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (952 + 10348*ep - 34326*ep^2 - 752979*ep^3 - 1012174*ep^4 + 
     19221439*ep^5 + 69155004*ep^6 - 159049665*ep^7 - 1210768718*ep^8 - 
     1110476195*ep^9 + 5500338710*ep^10 + 14673049740*ep^11 + 
     10748121000*ep^12)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0, 0}])/(24*ep^6*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-120 - 618*ep + 4619*ep^2 + 24427*ep^3 - 70567*ep^4 - 490469*ep^5 - 
     26068*ep^6 + 3176284*ep^7 + 4152912*ep^8)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (44392 + 783140*ep + 3512310*ep^2 - 14252439*ep^3 - 167962964*ep^4 - 
     366170111*ep^5 + 869200500*ep^6 + 4526053423*ep^7 + 3824429940*ep^8 - 
     610252689*ep^9 + 29609743718*ep^10 + 89862277844*ep^11 + 
     71393183144*ep^12)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 0, 0, 1, 0, 0, 0, 0}])/(1440*ep^6*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^3*(-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(2904 + 68276*ep + 490250*ep^2 - 
     920727*ep^3 - 31625475*ep^4 - 141442367*ep^5 + 206489857*ep^6 + 
     3827264299*ep^7 + 11135184231*ep^8 - 5660327681*ep^9 - 
     94909491351*ep^10 - 130126968904*ep^11 + 342907469600*ep^12 + 
     1392552776832*ep^13 + 1847796432304*ep^14 + 914605683392*ep^15)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(360*ep^6*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^3*(-1 + 4*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (6 + 105*ep + 691*ep^2 + 2216*ep^3 + 3500*ep^4 + 2152*ep^5)*
    INT["A", 7, 4510, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-180 + 1364*ep + 112397*ep^2 + 1558889*ep^3 + 10710948*ep^4 + 
     43539740*ep^5 + 111573307*ep^6 + 182609827*ep^7 + 181443888*ep^8 + 
     86290748*ep^9)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(240*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (2 + 27*ep + 118*ep^2 + 191*ep^3 + 74*ep^4)*INT["A", 7, 5518, 7, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (2*ep^5*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-12 - 104*ep + 2433*ep^2 + 44753*ep^3 + 
     312603*ep^4 + 1180935*ep^5 + 2603372*ep^6 + 3246308*ep^7 + 1828824*ep^8)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (5*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)*(58 + 1297*ep + 11804*ep^2 + 56031*ep^3 + 146750*ep^4 + 
     201916*ep^5 + 114672*ep^6)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-12 - 104*ep + 2433*ep^2 + 
     44753*ep^3 + 312603*ep^4 + 1180935*ep^5 + 2603372*ep^6 + 3246308*ep^7 + 
     1828824*ep^8)*INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(5*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - (5*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (11 + 242*ep + 2247*ep^2 + 11080*ep^3 + 30484*ep^4 + 44448*ep^5 + 
     26944*ep^6)*INT["A", 7, 13453, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 
      0, 1, 1, 0, 0, 0, 0}])/(24*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (348 + 8700*ep + 92573*ep^2 + 544912*ep^3 + 1922489*ep^4 + 4073332*ep^5 + 
     4797368*ep^6 + 2414272*ep^7)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (15*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-56 - 874*ep - 2321*ep^2 + 34764*ep^3 + 314921*ep^4 + 1115178*ep^5 + 
     1896476*ep^6 + 1291768*ep^7)*INT["A", 7, 17551, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (24*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)*(5352 + 166556*ep + 2224802*ep^2 + 16661819*ep^3 + 
     76613775*ep^4 + 221998601*ep^5 + 397155711*ep^6 + 402775524*ep^7 + 
     178272484*ep^8)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(480*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-316 - 5196*ep - 9635*ep^2 + 364280*ep^3 + 3703254*ep^4 + 
     17079432*ep^5 + 44260493*ep^6 + 65335804*ep^7 + 49770892*ep^8 + 
     14022144*ep^9)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(24*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(1900 + 33472*ep + 143883*ep^2 - 804007*ep^3 - 
     9589534*ep^4 - 29027986*ep^5 + 18648791*ep^6 + 342917117*ep^7 + 
     927027760*ep^8 + 1109511068*ep^9 + 514583424*ep^10)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^4*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*
    (-2 + 5*ep)*(-1 + 5*ep)*(2 + 35*ep + 252*ep^2 + 931*ep^3 + 1766*ep^4 + 
     1378*ep^5)*INT["A", 7, 29769, 7, 0, {1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/(ep^5*(1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(64 + 1408*ep + 12881*ep^2 + 62730*ep^3 + 171797*ep^4 + 
     251452*ep^5 + 154104*ep^6)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (48*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(10 + 181*ep + 1264*ep^2 + 
     4351*ep^3 + 7500*ep^4 + 5244*ep^5)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(44 + 1120*ep + 11949*ep^2 + 
     69711*ep^3 + 241787*ep^4 + 501651*ep^5 + 579544*ep^6 + 288796*ep^7)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(5*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (2*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (44 + 1120*ep + 11949*ep^2 + 69711*ep^3 + 241787*ep^4 + 501651*ep^5 + 
     579544*ep^6 + 288796*ep^7)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (5*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)) + 
  (10*(-1 + 4*ep)*(-1 + 5*ep)*(4 + 84*ep + 721*ep^2 + 3271*ep^3 + 8340*ep^4 + 
     11406*ep^5 + 6572*ep^6)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(6 + 95*ep + 607*ep^2 + 1969*ep^3 + 
     3261*ep^4 + 2218*ep^5)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (10*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*(6 + 143*ep + 1440*ep^2 + 
     8018*ep^3 + 26872*ep^4 + 54581*ep^5 + 62580*ep^6 + 31396*ep^7)*
    INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(9*ep^4*(1 + 2*ep)*(1 + 3*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 5*ep)*(-1 + 6*ep)*(12 + 536*ep + 9437*ep^2 + 
     88364*ep^3 + 491100*ep^4 + 1679756*ep^5 + 3481641*ep^6 + 4022094*ep^7 + 
     1992304*ep^8)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(15*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)) - 
  ((612 + 15736*ep + 169987*ep^2 + 1004014*ep^3 + 3513450*ep^4 + 
     7306006*ep^5 + 8384691*ep^6 + 4122444*ep^7 + 32204*ep^8)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*(10 + 211*ep + 1826*ep^2 + 
     8391*ep^3 + 21734*ep^4 + 30184*ep^5 + 17592*ep^6)*
    INT["A", 8, 29835, 8, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(12*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (15*(-1 + 2*ep)*(1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(8*ep^3*(1 + 2*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (2 + 35*ep + 227*ep^2 + 710*ep^3 + 1080*ep^4 + 624*ep^5)*
    INT["A", 8, 29893, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(4*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 5*ep)*
    (2 + 35*ep + 227*ep^2 + 710*ep^3 + 1080*ep^4 + 624*ep^5)*
    INT["A", 8, 61722, 8, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0}])/(8*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (5*(-1 + 2*ep)^3*(-1 + 5*ep)*(5 + 40*ep + 112*ep^2 + 
     112*ep^3)*INT["A", 8, 120969, 8, 0, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 
      1, 0, 1, 1, 1, 0}])/(4*ep^2*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)) - (8*(-1 + 8*ep)*(4 + 100*ep + 1054*ep^2 + 6101*ep^3 + 
     21072*ep^4 + 43636*ep^5 + 50314*ep^6 + 24956*ep^7)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(5*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (8*(-1 + 8*ep)*(4 + 100*ep + 1054*ep^2 + 6101*ep^3 + 
     21072*ep^4 + 43636*ep^5 + 50314*ep^6 + 24956*ep^7)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(5*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)) - (10*(2 + 35*ep + 237*ep^2 + 796*ep^3 + 1340*ep^4 + 
     904*ep^5)*INT["A", 9, 29899, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (10*(2 + 35*ep + 237*ep^2 + 796*ep^3 + 1340*ep^4 + 
     904*ep^5)*INT["A", 9, 30877, 9, 0, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 
      1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((1 + 4*ep)*(1 + 7*ep + 14*ep^2)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(ep^2*(1 + 2*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 17*ep + 53*ep^2 + 62*ep^3)*
    INT["A", 10, 30151, 10, 0, {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(ep^2*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 3*ep)*(2 + 11*ep + 18*ep^2)*INT["A", 10, 30155, 10, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (6*(1 + 3*ep)*(2 + 11*ep + 18*ep^2)*INT["A", 10, 31149, 10, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   ((1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 17*ep + 53*ep^2 + 62*ep^3)*
    INT["A", 10, 62298, 10, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
      1, 0, 0}])/(2*ep^2*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (2*(1 + 2*ep)^2*(1 + 4*ep)^3*INT["A", 12, 121295, 12, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0}])/
   (ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (33551100 + 1981393860*ep + 51055486225*ep^2 + 734584276399*ep^3 + 
     5985908257780*ep^4 + 18135165889123*ep^5 - 164179805066053*ep^6 - 
     2344124954787604*ep^7 - 12392349367396595*ep^8 - 
     11704671695006817*ep^9 + 294920683772212978*ep^10 + 
     2387202461622871890*ep^11 + 9629190585871895806*ep^12 + 
     18510319857517761219*ep^13 - 27659740429812737621*ep^14 - 
     345349789177548713796*ep^15 - 1348585407125624816819*ep^16 - 
     3068220305155352585019*ep^17 - 3028254649047375460985*ep^18 + 
     7429939124355744826263*ep^19 + 44874433695497386027896*ep^20 + 
     126141489014064190943618*ep^21 + 247980300242256364727376*ep^22 + 
     368668764009365288838608*ep^23 + 421497740091614176004096*ep^24 + 
     367124419990990804789792*ep^25 + 236406872637593772986880*ep^26 + 
     106243309688790527619840*ep^27 + 29761916597639998119936*ep^28 + 
     3911526662810299674624*ep^29)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2160*ep^7*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4188240 + 363748824*ep + 12792622614*ep^2 + 251383340829*ep^3 + 
     3071550202762*ep^4 + 23376274018291*ep^5 + 89931823216738*ep^6 - 
     182463449124506*ep^7 - 4921609174659372*ep^8 - 33958012091628870*ep^9 - 
     136332182720306738*ep^10 - 353571354322071447*ep^11 - 
     767952156325720446*ep^12 - 2766369053921093321*ep^13 - 
     9801467407030174506*ep^14 + 9419642702722724412*ep^15 + 
     348355042020426321040*ep^16 + 2236878374939104941348*ep^17 + 
     8799065928251431684596*ep^18 + 24728502946439955817576*ep^19 + 
     52271386774835232459696*ep^20 + 84630331074110574970128*ep^21 + 
     104996188253154031480704*ep^22 + 98449067978499162632576*ep^23 + 
     67678175532819564001280*ep^24 + 32233694099497599456000*ep^25 + 
     9514069705287342139392*ep^26 + 1311853187146021724160*ep^27)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (635400 + 36854040*ep + 1081967260*ep^2 + 21320334377*ep^3 + 
     306957996509*ep^4 + 3251661447382*ep^5 + 23979003649964*ep^6 + 
     95544884651618*ep^7 - 270200568176608*ep^8 - 8087274642725372*ep^9 - 
     75774978097259812*ep^10 - 474880622575430671*ep^11 - 
     2243607172584428363*ep^12 - 8329444439113165438*ep^13 - 
     24711338633195090484*ep^14 - 58874942347106620788*ep^15 - 
     112288905681148395682*ep^16 - 169591372038620971836*ep^17 - 
     198717723805125754152*ep^18 - 174269438433774299008*ep^19 - 
     106860420134155574880*ep^20 - 38850671478547816896*ep^21 - 
     3093027555878411136*ep^22 + 3489822950324654592*ep^23 + 
     1082627755530153984*ep^24)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (360*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(164520 + 7693572*ep + 
     154770454*ep^2 + 1630087331*ep^3 + 6823386426*ep^4 - 53545438795*ep^5 - 
     1124869070667*ep^6 - 9787481590251*ep^7 - 55790874420357*ep^8 - 
     236711494451539*ep^9 - 861707152883841*ep^10 - 3343072810517114*ep^11 - 
     14958604736732111*ep^12 - 65079880142101822*ep^13 - 
     236725577557012478*ep^14 - 682401399483428174*ep^15 - 
     1538640119226184886*ep^16 - 2697811005088040640*ep^17 - 
     3642037781710976164*ep^18 - 3713457520423163672*ep^19 - 
     2763081583590797888*ep^20 - 1410569747174438336*ep^21 - 
     436397051363750464*ep^22 - 57764343864938880*ep^23 + 
     2093488834139136*ep^24)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (45*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(3938220 + 209109492*ep + 4664835999*ep^2 + 
     52532774172*ep^3 + 216212050077*ep^4 - 1798999625128*ep^5 - 
     26578586407718*ep^6 - 34885821709714*ep^7 + 2045597955287146*ep^8 + 
     25134844306478771*ep^9 + 156428658572325584*ep^10 + 
     524522988873911109*ep^11 + 81951303715101758*ep^12 - 
     9635705212988600406*ep^13 - 59179117461930528296*ep^14 - 
     199738563706529958304*ep^15 - 372393487148100964870*ep^16 + 
     42923704979194970103*ep^17 + 2929365474194850779753*ep^18 + 
     11450871055562055051885*ep^19 + 27860370022863927444973*ep^20 + 
     49387777744302330090272*ep^21 + 66554088060100092581414*ep^22 + 
     68714674155197833600468*ep^23 + 53736075080998466605048*ep^24 + 
     30893721556649028321616*ep^25 + 12337368097182248440704*ep^26 + 
     3059893264020956475264*ep^27 + 355102596377830199808*ep^28)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-2336040 - 114587244*ep - 2330536158*ep^2 - 22827501393*ep^3 - 
     51337635344*ep^4 + 1252678740836*ep^5 + 12539910214428*ep^6 - 
     13578394667640*ep^7 - 1316209239662027*ep^8 - 14697559892963859*ep^9 - 
     95363892161368138*ep^10 - 404321830229606164*ep^11 - 
     1004725757868414000*ep^12 + 8466958539179328*ep^13 + 
     13272495071409319960*ep^14 + 71842863921284576472*ep^15 + 
     241745286285069259577*ep^16 + 598580623708631571533*ep^17 + 
     1145103711954371266272*ep^18 + 1718710447534573690533*ep^19 + 
     2023232633983362946738*ep^20 + 1846324487417176877622*ep^21 + 
     1275846733646602833964*ep^22 + 641564870973596749752*ep^23 + 
     219380673305314568496*ep^24 + 44895616481750609664*ep^25 + 
     4027992438527891712*ep^26)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (36*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-1099260 - 10250796*ep + 
     1410089957*ep^2 + 52334697070*ep^3 + 861620229785*ep^4 + 
     7537117402520*ep^5 + 23420382323674*ep^6 - 241908416874284*ep^7 - 
     3637115355097694*ep^8 - 22337301353878004*ep^9 - 
     59592635630421647*ep^10 + 147416139325376014*ep^11 + 
     2140199908489319845*ep^12 + 9720754285899383392*ep^13 + 
     21058932807726608584*ep^14 - 10686490455549264296*ep^15 - 
     250645406671029907844*ep^16 - 966888062690031809000*ep^17 - 
     2166473918265618688088*ep^18 - 2926058378408804697464*ep^19 - 
     1380067212520580930176*ep^20 + 3525764859751859811936*ep^21 + 
     9753353734982819231360*ep^22 + 12956602177689038015360*ep^23 + 
     10867612228824127340544*ep^24 + 5855658021892126781952*ep^25 + 
     1866260141161657589760*ep^26 + 268937034520213094400*ep^27)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1080*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(15703200 + 796663980*ep + 
     16475832606*ep^2 + 156514983458*ep^3 + 154367355714*ep^4 - 
     11404443526668*ep^5 - 83770132576895*ep^6 + 595535921576438*ep^7 + 
     15919441490726214*ep^8 + 146721924167210182*ep^9 + 
     752665633449044470*ep^10 + 1659307555080713328*ep^11 - 
     6594609747693649723*ep^12 - 78479840828750015430*ep^13 - 
     371280438967208281829*ep^14 - 996052803173663987678*ep^15 - 
     833597535582887950736*ep^16 + 5887858739975282030550*ep^17 + 
     34336533661834939506674*ep^18 + 108084162631394323179498*ep^19 + 
     241809948476097517177003*ep^20 + 411079366817768625175562*ep^21 + 
     541695622070375265011998*ep^22 + 552995003871878830629468*ep^23 + 
     430721837910517337199160*ep^24 + 247970374175364998827024*ep^25 + 
     99600184544763269579776*ep^26 + 24943202842612882505088*ep^27 + 
     2933838130089721287168*ep^28)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (180*ep^6*(1 + ep)^3*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-2698200 - 144934080*ep - 
     3590924556*ep^2 - 53910444067*ep^3 - 537266119702*ep^4 - 
     3581782341144*ep^5 - 13964140922856*ep^6 + 544130316430*ep^7 + 
     450200330442790*ep^8 + 3750606138614686*ep^9 + 19404661441632698*ep^10 + 
     73991212492465975*ep^11 + 219212927050308692*ep^12 + 
     515092707249889042*ep^13 + 965941040429581586*ep^14 + 
     1441501361741743518*ep^15 + 1693192395747152444*ep^16 + 
     1533526918235310344*ep^17 + 1034522339132658208*ep^18 + 
     489860379332485984*ep^19 + 145353606428940096*ep^20 + 
     20344481427088512*ep^21)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (360*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(198 + 7089*ep + 114329*ep^2 + 1099510*ep^3 + 7028105*ep^4 + 
     31470262*ep^5 + 101233950*ep^6 + 235663781*ep^7 + 393779138*ep^8 + 
     460148114*ep^9 + 356514108*ep^10 + 164234304*ep^11 + 33981312*ep^12)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-8015220 - 453796992*ep - 11843599779*ep^2 - 
     186034476608*ep^3 - 1903674495624*ep^4 - 12341270733377*ep^5 - 
     35167058466471*ep^6 + 223907212150504*ep^7 + 3722421991923735*ep^8 + 
     27765452750058007*ep^9 + 143088058153404751*ep^10 + 
     559252115751902843*ep^11 + 1716001171078745072*ep^12 + 
     4191028232952350316*ep^13 + 8171585731805800797*ep^14 + 
     12658291349835130369*ep^15 + 15386848081333955837*ep^16 + 
     14362094994607081170*ep^17 + 9934595992056663022*ep^18 + 
     4795555814110554152*ep^19 + 1441345165323866280*ep^20 + 
     202962554674922016*ep^21)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (90*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + ((-1 + 3*ep)*(-2 + 5*ep)*
    (-750780 - 46355028*ep - 1282879853*ep^2 - 20619773383*ep^3 - 
     203797643907*ep^4 - 1096712112724*ep^5 + 306576390458*ep^6 + 
     61261968908468*ep^7 + 576160530271438*ep^8 + 2941458860286318*ep^9 + 
     7671070193818039*ep^10 - 8020343205116237*ep^11 - 
     179770405190066927*ep^12 - 926004578534616942*ep^13 - 
     2903531392732223468*ep^14 - 5872705787665436608*ep^15 - 
     5902905257135476384*ep^16 + 6552005454948797464*ep^17 + 
     41360404492966190472*ep^18 + 94571673155961008560*ep^19 + 
     139986182883962044512*ep^20 + 145970957646140002304*ep^21 + 
     107591107081860619392*ep^22 + 53777127115035249920*ep^23 + 
     16432771912104273408*ep^24 + 2324596568531724288*ep^25)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^4*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-234900 - 91336860*ep - 4447242087*ep^2 - 
     101958441293*ep^3 - 1360298873825*ep^4 - 10656647844850*ep^5 - 
     31416367908922*ep^6 + 346814169272386*ep^7 + 5876453717908406*ep^8 + 
     48604431688382870*ep^9 + 280147697137777225*ep^10 + 
     1228126270745279727*ep^11 + 4241865711537032727*ep^12 + 
     11730420877197903598*ep^13 + 26131722692148491328*ep^14 + 
     46859716800256614672*ep^15 + 67182507538631278840*ep^16 + 
     75977471196767334226*ep^17 + 66282969028252038664*ep^18 + 
     43035298427371540948*ep^19 + 19577733340263576832*ep^20 + 
     5567474096964754416*ep^21 + 744690015345615552*ep^22)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(60*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-997110 - 55070091*ep - 
     1412496234*ep^2 - 22346536104*ep^3 - 244132172543*ep^4 - 
     1952543000549*ep^5 - 11816272733208*ep^6 - 55093985321878*ep^7 - 
     199307526474887*ep^8 - 557439486174352*ep^9 - 1184364556721148*ep^10 - 
     1828235553497220*ep^11 - 1807655357392698*ep^12 - 
     526571102491514*ep^13 + 1551511120408484*ep^14 + 
     2886424080732460*ep^15 + 2496656327039696*ep^16 + 
     1162256916182864*ep^17 + 234798445875264*ep^18)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(90*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - ((-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1015500 - 50217560*ep - 1008063471*ep^2 - 9634134151*ep^3 - 
     24094521449*ep^4 + 379354352432*ep^5 + 2986807829264*ep^6 - 
     17194056280731*ep^7 - 440801519181938*ep^8 - 3646232145996854*ep^9 - 
     16494214117471912*ep^10 - 30635243115224784*ep^11 + 
     131358877831209147*ep^12 + 1353770941672816048*ep^13 + 
     6223234521423967697*ep^14 + 19398860165791077776*ep^15 + 
     44749417904786079714*ep^16 + 78478574606827591312*ep^17 + 
     104940496532475714688*ep^18 + 105596573479145366560*ep^19 + 
     77571008713499387616*ep^20 + 39305732576340971392*ep^21 + 
     12286038445272063744*ep^22 + 1785522528803036160*ep^23)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(36*ep^4*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (284940 + 20002344*ep + 691202979*ep^2 + 15454099345*ep^3 + 
     247908967663*ep^4 + 3006094280193*ep^5 + 28416512555241*ep^6 + 
     213657672052535*ep^7 + 1295320536057461*ep^8 + 6390656554910207*ep^9 + 
     25805071675013992*ep^10 + 85510549145857652*ep^11 + 
     232487197962582580*ep^12 + 516955525746791324*ep^13 + 
     933955093043838832*ep^14 + 1356316365241406976*ep^15 + 
     1557736831022611000*ep^16 + 1380832891630791424*ep^17 + 
     909967748750497856*ep^18 + 419189685961352192*ep^19 + 
     120309709562307456*ep^20 + 16173666257015808*ep^21)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(360*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-2836620 - 95135472*ep - 
     394305453*ep^2 + 32868334068*ep^3 + 806914705792*ep^4 + 
     8867899220529*ep^5 + 39939453020850*ep^6 - 257431656357662*ep^7 - 
     6128922516663271*ep^8 - 57491356698477990*ep^9 - 
     352656685585336096*ep^10 - 1538209792760883338*ep^11 - 
     4695867499849132452*ep^12 - 8345046035698555095*ep^13 + 
     3831110767405070058*ep^14 + 88282218389386507650*ep^15 + 
     360114165880643952865*ep^16 + 947298286821374921468*ep^17 + 
     1840169655606003891873*ep^18 + 2738286381757158016490*ep^19 + 
     3138203559019378426414*ep^20 + 2734879402043459610408*ep^21 + 
     1757890978424850081368*ep^22 + 787109882508876189792*ep^23 + 
     219468309800998375872*ep^24 + 28708808835885380352*ep^25)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(72*ep^5*(1 + ep)^3*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  ((-1 + 2*ep)*(9143820 + 466474212*ep + 10832420445*ep^2 + 
     153998061639*ep^3 + 1568077217368*ep^4 + 13335766411827*ep^5 + 
     107791260146963*ep^6 + 818250296762576*ep^7 + 5089727218261633*ep^8 + 
     21519895577610735*ep^9 + 31406417912543646*ep^10 - 
     319198208365829502*ep^11 - 2999825775273723706*ep^12 - 
     14051698343900994537*ep^13 - 40817610388092321189*ep^14 - 
     59152969976338881048*ep^15 + 84750419089176674833*ep^16 + 
     803268397249094042237*ep^17 + 2703691933776098423639*ep^18 + 
     6042482132140914585175*ep^19 + 9917201339274599688356*ep^20 + 
     12255005246021259708438*ep^21 + 11351670727996315039744*ep^22 + 
     7677062128440681471160*ep^23 + 3588818960485955376096*ep^24 + 
     1038182996939033469888*ep^25 + 140151264064016401152*ep^26)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(144*ep^4*(1 + ep)^3*(1 + 2*ep)^3*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*
    (3 + 8*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-5400 - 167040*ep - 1159560*ep^2 + 
     27640093*ep^3 + 771770987*ep^4 + 9724905249*ep^5 + 79583164028*ep^6 + 
     467500030753*ep^7 + 2059562697892*ep^8 + 6950780704463*ep^9 + 
     18126733981675*ep^10 + 36509013204240*ep^11 + 56274385497448*ep^12 + 
     65119997542412*ep^13 + 54702411270140*ep^14 + 31457128516320*ep^15 + 
     11062166910960*ep^16 + 1791643927680*ep^17)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (3*ep^2*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1440 + 368004*ep + 16698220*ep^2 + 378507605*ep^3 + 5405498941*ep^4 + 
     53879202757*ep^5 + 396345136749*ep^6 + 2224770163263*ep^7 + 
     9725684193017*ep^8 + 33504628287343*ep^9 + 91439692059715*ep^10 + 
     197627819613996*ep^11 + 336213814499070*ep^12 + 444567645049464*ep^13 + 
     447163781443440*ep^14 + 330310159889616*ep^15 + 168804192656032*ep^16 + 
     53276697117632*ep^17 + 7817534605056*ep^18)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (15*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-5400 - 197460*ep - 3144342*ep^2 - 
     27396263*ep^3 - 122330168*ep^4 + 26625127*ep^5 + 4365142552*ep^6 + 
     33468065523*ep^7 + 151872394370*ep^8 + 481296396627*ep^9 + 
     1117853693508*ep^10 + 1926650070594*ep^11 + 2445294064800*ep^12 + 
     2225232669436*ep^13 + 1375424773352*ep^14 + 517456586736*ep^15 + 
     89448558048*ep^16)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(15*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*
    (1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(32160 + 2530916*ep + 89291286*ep^2 + 
     1903416878*ep^3 + 27718480679*ep^4 + 294618165954*ep^5 + 
     2379412450676*ep^6 + 14983226030836*ep^7 + 74800848537547*ep^8 + 
     299095733857342*ep^9 + 962833389572464*ep^10 + 2497086037448362*ep^11 + 
     5198292836522116*ep^12 + 8612466735897864*ep^13 + 
     11191717256557784*ep^14 + 11146655585523600*ep^15 + 
     8204086298658336*ep^16 + 4199096022680768*ep^17 + 
     1332893793361152*ep^18 + 197367699271680*ep^19)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^2*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (42 + 1131*ep + 13199*ep^2 + 88099*ep^3 + 371540*ep^4 + 1027467*ep^5 + 
     1862896*ep^6 + 2133704*ep^7 + 1399192*ep^8 + 399744*ep^9)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)*(2 + 5*ep)) - (20*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*
    (16 + 530*ep + 7579*ep^2 + 62288*ep^3 + 327810*ep^4 + 1158346*ep^5 + 
     2788333*ep^6 + 4518290*ep^7 + 4716556*ep^8 + 2862128*ep^9 + 
     765968*ep^10)*INT["A", 8, 21910, 8, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 
      0, 1, 0, 1, 0, 0, 0}])/(9*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*
    (2 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 5*ep)*(-1 + 6*ep)*(219060 + 12568056*ep + 341814081*ep^2 + 
     5865765271*ep^3 + 71273943008*ep^4 + 651863530603*ep^5 + 
     4654014159872*ep^6 + 26534527862163*ep^7 + 122513236621236*ep^8 + 
     461660687965901*ep^9 + 1423927964352579*ep^10 + 3589828048927074*ep^11 + 
     7356009090042484*ep^12 + 12126024792541920*ep^13 + 
     15822271565490792*ep^14 + 15945903830746644*ep^15 + 
     11952892440904312*ep^16 + 6264259356181520*ep^17 + 
     2045073627161376*ep^18 + 312590361483648*ep^19)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(45*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (2*(2403720 + 146115192*ep + 4197598824*ep^2 + 75807855599*ep^3 + 
     965512607523*ep^4 + 9219584135277*ep^5 + 68487235871805*ep^6 + 
     405242353946695*ep^7 + 1939463813137713*ep^8 + 7579764620189059*ep^9 + 
     24313843027072945*ep^10 + 64099018637334546*ep^11 + 
     138571656942658856*ep^12 + 244182958203243668*ep^13 + 
     347099677157182974*ep^14 + 391639998082859772*ep^15 + 
     342324668495507912*ep^16 + 223257346586440704*ep^17 + 
     102141916930627552*ep^18 + 29213152138913088*ep^19 + 
     3926220217243776*ep^20)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (45*ep*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (8*(-1 + 8*ep)*(1 + 8*ep)*
    (510 + 14581*ep + 178174*ep^2 + 1232663*ep^3 + 5343535*ep^4 + 
     15075032*ep^5 + 27682130*ep^6 + 31891062*ep^7 + 20903383*ep^8 + 
     5936514*ep^9)*INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      1, 1, 1, 0, 0, 0, 0}])/(15*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)) + 
  (8*(-1 + 8*ep)*(1 + 8*ep)*(3240 + 122784*ep + 2103595*ep^2 + 
     21575691*ep^3 + 147640821*ep^4 + 710138440*ep^5 + 2460860713*ep^6 + 
     6185438963*ep^7 + 11179571475*ep^8 + 14150582826*ep^9 + 
     11889292724*ep^10 + 5945372328*ep^11 + 1336566464*ep^12)*
    INT["A", 9, 27339, 9, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(15*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (3 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (46440 + 4170024*ep + 160787622*ep^2 + 3679394082*ep^3 + 
     57102265150*ep^4 + 645607179764*ep^5 + 5553437247427*ep^6 + 
     37375192674297*ep^7 + 200466216437432*ep^8 + 867173371977582*ep^9 + 
     3046564873315843*ep^10 + 8717858731802539*ep^11 + 
     20300972222264692*ep^12 + 38286726456385044*ep^13 + 
     57937869618751498*ep^14 + 69294477281069772*ep^15 + 
     63987157386075712*ep^16 + 43976955024347376*ep^17 + 
     21167065425486040*ep^18 + 6363000799074720*ep^19 + 
     898578697957344*ep^20)*INT["B", 8, 1883, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (3*ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (4*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (3330 + 152928*ep + 3177155*ep^2 + 39606792*ep^3 + 331001491*ep^4 + 
     1960129526*ep^5 + 8465766336*ep^6 + 27000336948*ep^7 + 
     63562995994*ep^8 + 108998109552*ep^9 + 132186884768*ep^10 + 
     107220516736*ep^11 + 52066235232*ep^12 + 11417850624*ep^13)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(3*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 37*ep + 418*ep^2 + 2261*ep^3 + 6515*ep^4 + 
     9532*ep^5 + 5364*ep^6)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)^2) - 
  (4*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(270 + 11097*ep + 205509*ep^2 + 
     2271427*ep^3 + 16735649*ep^4 + 86862524*ep^5 + 326565954*ep^6 + 
     898053592*ep^7 + 1795556306*ep^8 + 2547487556*ep^9 + 2434957976*ep^10 + 
     1407483696*ep^11 + 371833728*ep^12)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (51570 + 3949587*ep + 138004605*ep^2 + 2928247936*ep^3 + 
     42414340443*ep^4 + 446827539034*ep^5 + 3558759367411*ep^6 + 
     21965830846916*ep^7 + 106736098676235*ep^8 + 412032554913415*ep^9 + 
     1268174482374864*ep^10 + 3107579641807812*ep^11 + 
     6021511186491608*ep^12 + 9105014563003828*ep^13 + 
     10509675808709712*ep^14 + 8936269881062032*ep^15 + 
     5270671834554624*ep^16 + 1923990386578688*ep^17 + 327069880498176*ep^18)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep^4*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - (2*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (4590 + 203409*ep + 4108944*ep^2 + 50098087*ep^3 + 411485396*ep^4 + 
     2405572145*ep^5 + 10303124832*ep^6 + 32747070733*ep^7 + 
     77252358644*ep^8 + 133585467152*ep^9 + 164519366180*ep^10 + 
     136559529672*ep^11 + 68407292976*ep^12 + 15600168864*ep^13)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(840 + 29964*ep + 479567*ep^2 + 
     4555650*ep^3 + 28579489*ep^4 + 124414748*ep^5 + 383551242*ep^6 + 
     836844546*ep^7 + 1264594570*ep^8 + 1257755232*ep^9 + 738897512*ep^10 + 
     193640320*ep^11)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 60*ep + 433*ep^2 + 1500*ep^3 + 2512*ep^4 + 
     1544*ep^5)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 
      0, 0, 1, 0, 0, 0}])/(2*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)) + (10*(33750 + 1893825*ep + 49099965*ep^2 + 781921077*ep^3 + 
     8571685706*ep^4 + 68655185229*ep^5 + 415910106629*ep^6 + 
     1944803295645*ep^7 + 7095589243342*ep^8 + 20266726757144*ep^9 + 
     45157847321624*ep^10 + 77640840500672*ep^11 + 100926779807496*ep^12 + 
     95833060452872*ep^13 + 62642899082848*ep^14 + 25167467650848*ep^15 + 
     4678610541952*ep^16)*INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((337230 + 19192113*ep + 503500257*ep^2 + 8098988891*ep^3 + 
     89548109794*ep^4 + 722569969207*ep^5 + 4405640867491*ep^6 + 
     20717924171199*ep^7 + 75968405320260*ep^8 + 217950689337674*ep^9 + 
     487559882427136*ep^10 + 841244110689812*ep^11 + 1097018697531440*ep^12 + 
     1044612846134088*ep^13 + 684566810398944*ep^14 + 275658923922272*ep^15 + 
     51349245992704*ep^16)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(3 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + 
  (4*(-195 - 3547*ep - 24026*ep^2 - 53167*ep^3 + 207777*ep^4 + 1737541*ep^5 + 
     5226387*ep^6 + 8348536*ep^7 + 7028832*ep^8 + 2458552*ep^9)*
    INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(3 + 8*ep)*(5 + 8*ep)) - 
  (25*(-1 + 2*ep)*(765 + 34749*ep + 731885*ep^2 + 9496572*ep^3 + 
     84945108*ep^4 + 554529264*ep^5 + 2724503335*ep^6 + 10227030547*ep^7 + 
     29432998070*ep^8 + 64506638157*ep^9 + 105733870848*ep^10 + 
     125360138550*ep^11 + 101342567216*ep^12 + 49857619880*ep^13 + 
     11230373792*ep^14)*INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  (20*(840 + 29964*ep + 479567*ep^2 + 4555650*ep^3 + 28579489*ep^4 + 
     124414748*ep^5 + 383551242*ep^6 + 836844546*ep^7 + 1264594570*ep^8 + 
     1257755232*ep^9 + 738897512*ep^10 + 193640320*ep^11)*
    INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)^2*
    (1 + 6*ep)*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((75 + 2681*ep + 37486*ep^2 + 280681*ep^3 + 1248981*ep^4 + 3398633*ep^5 + 
     5532823*ep^6 + 4931158*ep^7 + 1842928*ep^8)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(3 + 8*ep)*
    (5 + 8*ep)) + (2*(255 + 8843*ep + 134466*ep^2 + 1185675*ep^3 + 
     6729915*ep^4 + 25721575*ep^5 + 67051395*ep^6 + 117664872*ep^7 + 
     132903514*ep^8 + 87138408*ep^9 + 25145528*ep^10)*
    INT["B", 10, 18299, 11, 0, {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(3 + 8*ep)*(5 + 8*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(86 + 4751*ep + 105585*ep^2 + 
     1318941*ep^3 + 10575814*ep^4 + 58119944*ep^5 + 226240502*ep^6 + 
     631609025*ep^7 + 1258984338*ep^8 + 1750710605*ep^9 + 1613620539*ep^10 + 
     885197038*ep^11 + 218463040*ep^12)*INT["C", 8, 255, 8, 0, 
     {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-574 - 23829*ep - 392330*ep^2 - 3226284*ep^3 - 
     11198501*ep^4 + 32868214*ep^5 + 582125322*ep^6 + 3275557185*ep^7 + 
     11070414883*ep^8 + 24799111505*ep^9 + 37274853994*ep^10 + 
     36290605273*ep^11 + 20722382070*ep^12 + 5270811200*ep^13)*
    INT["C", 8, 255, 9, 0, {2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^4*(1 + ep)^3*(1 + 2*ep)^2*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(3 + 60*ep + 433*ep^2 + 1500*ep^3 + 
     2512*ep^4 + 1544*ep^5)*INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)) - (2*(-1 + 2*ep)^2*(-1 + 6*ep)*(1440 + 57404*ep + 
     1067160*ep^2 + 12384385*ep^3 + 101089372*ep^4 + 617710510*ep^5 + 
     2922313584*ep^6 + 10872584755*ep^7 + 31912398004*ep^8 + 
     73430273866*ep^9 + 130554020824*ep^10 + 175157354056*ep^11 + 
     170885781200*ep^12 + 114054286208*ep^13 + 46447203136*ep^14 + 
     8684699136*ep^15)*INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 0, 1, 1, 0, 0, 0}])/(ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)^2*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) + (10*(-1 + 2*ep)*(1 + 4*ep)*
    (4 + 61*ep + 392*ep^2 + 1362*ep^3 + 2667*ep^4 + 2710*ep^5 + 1096*ep^6)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)) + 
  (2*(-1 + 4*ep)*(750 + 27935*ep + 468781*ep^2 + 4694873*ep^3 + 
     31276795*ep^4 + 145983220*ep^5 + 488937330*ep^6 + 1181590044*ep^7 + 
     2039068544*ep^8 + 2441928824*ep^9 + 1918591360*ep^10 + 884038688*ep^11 + 
     179793664*ep^12)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 
      1, 1, 1, 1, 1, 0, 0, 0}])/(ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(5 + 8*ep)*
    (1 + 10*ep + 22*ep^2)) - 
  ((270 + 10862*ep + 193673*ep^2 + 2026163*ep^3 + 13855020*ep^4 + 
     65139189*ep^5 + 215037149*ep^6 + 498348806*ep^7 + 793637548*ep^8 + 
     825535704*ep^9 + 503534464*ep^10 + 136081920*ep^11)*
    INT["C", 10, 32172, 10, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (5 + 8*ep)*(1 + 10*ep + 22*ep^2)) - 
  (2*(810 + 29076*ep + 467443*ep^2 + 4453287*ep^3 + 27976086*ep^4 + 
     121761729*ep^5 + 374594933*ep^6 + 813886974*ep^7 + 1222048830*ep^8 + 
     1205198372*ep^9 + 700920696*ep^10 + 181662160*ep^11)*
    INT["C", 10, 32172, 11, 0, {0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0}])/(3*ep^3*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2*(5 + 8*ep)*(1 + 10*ep + 22*ep^2)) + 
  ((-1 + 2*ep)*(1 + 5*ep)*(10 + 217*ep + 2055*ep^2 + 11081*ep^3 + 
     37142*ep^4 + 79021*ep^5 + 103808*ep^6 + 76648*ep^7 + 24264*ep^8)*
    INT["C", 10, 163212, 10, 0, {0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (2 + 5*ep)) + ((-1 + 2*ep)*(10 + 257*ep + 2795*ep^2 + 16917*ep^3 + 
     62500*ep^4 + 144297*ep^5 + 202858*ep^6 + 158296*ep^7 + 52384*ep^8)*
    INT["C", 10, 163212, 11, 0, {0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/(ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (2*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (135 + 5267*ep + 92500*ep^2 + 966310*ep^3 + 6680067*ep^4 + 
     32126492*ep^5 + 109801786*ep^6 + 266876149*ep^7 + 452002114*ep^8 + 
     507372132*ep^9 + 338662872*ep^10 + 101276064*ep^11)*
    INT["D", 8, 6620, 8, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(9*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  (2*(-1 + 10*ep)*(9 + 375*ep + 6173*ep^2 + 54381*ep^3 + 284242*ep^4 + 
     909139*ep^5 + 1744866*ep^6 + 1835140*ep^7 + 800600*ep^8)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)^2) + (2*(2 + 29*ep + 164*ep^2 + 421*ep^3 + 406*ep^4)*
    INT["D", 10, 22513, 10, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)) + 
  ((6 + 72*ep + 351*ep^2 + 854*ep^3 + 1007*ep^4 + 458*ep^5)*
    INT["F", 12, 29183, 12, 0, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
      0, 0, 0}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(3 + 4*ep)*(1 + 9*ep + 29*ep^2 + 34*ep^3)*
    INT["F", 12, 29183, 13, 0, {2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (-85248 - 4596096*ep - 108323904*ep^2 - 1404147056*ep^3 - 
      9747813664*ep^4 - 17386991816*ep^5 + 252405278068*ep^6 + 
      1480531610311*ep^7 - 6422205629651*ep^8 - 89592464998997*ep^9 - 
      30935083820819*ep^10 + 4560054597116752*ep^11 + 
      34485173330915548*ep^12 + 102955383350320990*ep^13 - 
      106474526112332402*ep^14 - 2232710899768301585*ep^15 - 
      9390741592832403827*ep^16 - 18105146694218661689*ep^17 + 
      6571313337420471145*ep^18 + 153659924418619817146*ep^19 + 
      519545095240255033786*ep^20 + 1061211666469674911688*ep^21 + 
      1502181626017735609400*ep^22 + 1517635587577514908512*ep^23 + 
      1083121898536367830656*ep^24 + 523702948748825502720*ep^25 + 
      157116307563875008512*ep^26 + 24118484310040043520*ep^27 + 
      1025143547904000000*ep^28)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (15552*ep^8*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-14736 - 1031280*ep - 30048104*ep^2 - 471709536*ep^3 - 
     4052586205*ep^4 - 12052386997*ep^5 + 123944688080*ep^6 + 
     1617634458965*ep^7 + 6960550921591*ep^8 - 8168116019696*ep^9 - 
     248981781626616*ep^10 - 1220063315356650*ep^11 - 
     1346504653870759*ep^12 + 15174351883774139*ep^13 + 
     97787985873747784*ep^14 + 286146273472719145*ep^15 + 
     348785624835973989*ep^16 - 628719751255086486*ep^17 - 
     3995874068356072216*ep^18 - 9745919131714915060*ep^19 - 
     14699880569650752072*ep^20 - 14450183722196925392*ep^21 - 
     8622269878271705888*ep^22 - 2083565604104572544*ep^23 + 
     859625990601649152*ep^24 + 757550237581435392*ep^25 + 
     162721198080000000*ep^26)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (5184*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*(-1 + 4*ep)^2*
    (1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (6480 + 304992*ep + 4665144*ep^2 - 14697416*ep^3 - 1645030147*ep^4 - 
     29285076492*ep^5 - 289171352688*ep^6 - 1732506598874*ep^7 - 
     4968890050730*ep^8 + 14672888405344*ep^9 + 256250954734888*ep^10 + 
     1600760453430808*ep^11 + 6589202236355217*ep^12 + 
     19906150172603952*ep^13 + 45727424911128056*ep^14 + 
     80692860610103290*ep^15 + 108936443264875188*ep^16 + 
     110661795288680396*ep^17 + 81935804614929264*ep^18 + 
     41799363757757024*ep^19 + 13219938183643968*ep^20 + 
     2030517564264576*ep^21 + 44817829061760*ep^22)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2592*ep^7*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (936 + 71484*ep + 2419002*ep^2 + 47523869*ep^3 + 594288543*ep^4 + 
     4785892511*ep^5 + 22096837073*ep^6 + 10250867643*ep^7 - 
     686556939591*ep^8 - 5860495837891*ep^9 - 28400444557059*ep^10 - 
     93539681834848*ep^11 - 216962933349112*ep^12 - 347574839425392*ep^13 - 
     349527427694928*ep^14 - 135916848600928*ep^15 + 158838453051264*ep^16 + 
     287576588563328*ep^17 + 203353625080832*ep^18 + 74063014539264*ep^19 + 
     12285749698560*ep^20)*INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(2592*ep^7*(1 + ep)*(1 + 2*ep)^4*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-82656 - 4252224*ep - 96436008*ep^2 - 1223709892*ep^3 - 
     8604521472*ep^4 - 17276928187*ep^5 + 273285300682*ep^6 + 
     2955671968134*ep^7 + 12519362040278*ep^8 + 2779229762353*ep^9 - 
     247506828151308*ep^10 - 1283410446495862*ep^11 - 
     2263972642341836*ep^12 + 5611214968152003*ep^13 + 
     41010024691511726*ep^14 + 86491486202582806*ep^15 - 
     23066611211709846*ep^16 - 576817251260283937*ep^17 - 
     1478474675501619668*ep^18 - 1571590614712584402*ep^19 + 
     820830536575123004*ep^20 + 5753897453825694872*ep^21 + 
     10496918664041050368*ep^22 + 11740363107133026816*ep^23 + 
     8929027434037019328*ep^24 + 4573484230046411520*ep^25 + 
     1433916386252817408*ep^26 + 207469527552000000*ep^27)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(1296*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(10752 + 604800*ep + 14637880*ep^2 + 197065596*ep^3 + 
     1573370582*ep^4 + 7194665089*ep^5 + 16116554203*ep^6 + 8955413908*ep^7 - 
     374018021210*ep^8 - 10100307954936*ep^9 - 121059045750136*ep^10 - 
     816931039981370*ep^11 - 3248219909575172*ep^12 - 
     5815949725023053*ep^13 + 13686886468026613*ep^14 + 
     135070745023439082*ep^15 + 503664229475640584*ep^16 + 
     1202645102283015988*ep^17 + 2011316607966596272*ep^18 + 
     2394371790707540560*ep^19 + 1992526352130422592*ep^20 + 
     1100405959216475904*ep^21 + 360741731505659136*ep^22 + 
     52688826971329536*ep^23)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (1296*ep^7*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(-61776 - 2077056*ep - 
     12261432*ep^2 + 412583168*ep^3 + 7634396427*ep^4 + 22895166688*ep^5 - 
     659574528766*ep^6 - 8489704292378*ep^7 - 29214712765939*ep^8 + 
     235944308995510*ep^9 + 3140914797914468*ep^10 + 
     14155613950898152*ep^11 + 5115407865080585*ep^12 - 
     284529464082484508*ep^13 - 1665234404224392178*ep^14 - 
     4414185687160009490*ep^15 - 1645702943218357177*ep^16 + 
     33440038552705016758*ep^17 + 147236076792800331284*ep^18 + 
     359468833504910262724*ep^19 + 591658202397845615480*ep^20 + 
     683514074884458369104*ep^21 + 549361369562661226016*ep^22 + 
     293117509872781420416*ep^23 + 93235058344127877120*ep^24 + 
     13328969042803852800*ep^25)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (15552*ep^7*(1 + ep)*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-86304 - 4407984*ep - 97170328*ep^2 - 1165958444*ep^3 - 
     7349250884*ep^4 - 7000644134*ep^5 + 289316215539*ep^6 + 
     2668316492561*ep^7 + 11796112354566*ep^8 + 24618566887992*ep^9 - 
     22201530858282*ep^10 - 447938164795958*ep^11 - 3259363643859696*ep^12 - 
     19742573170707754*ep^13 - 84837296087479197*ep^14 - 
     204695374051268007*ep^15 + 32028066718833282*ep^16 + 
     2409916321118517400*ep^17 + 10669750857761846724*ep^18 + 
     28047324776135263856*ep^19 + 51164101020697021060*ep^20 + 
     67356242916560279576*ep^21 + 64055338472938097648*ep^22 + 
     42944376357306762912*ep^23 + 19211234466102356736*ep^24 + 
     5122291456177449984*ep^25 + 610943169229019136*ep^26)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^7*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)^2*(1 + 3*ep)^3*
    (2 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-2 + 5*ep)*
    (480 + 8616*ep + 50918*ep^2 + 15293*ep^3 - 1261355*ep^4 - 7021326*ep^5 - 
     18827226*ep^6 - 27143775*ep^7 - 14971655*ep^8 + 14473300*ep^9 + 
     29156318*ep^10 + 14694492*ep^11)*INT["A", 7, 4510, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0}])/
   (18*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-84240 - 5141520*ep - 144115656*ep^2 - 2448246688*ep^3 - 
     27893288321*ep^4 - 220754895251*ep^5 - 1186279832755*ep^6 - 
     3620849947073*ep^7 + 2391423224985*ep^8 + 99492521847973*ep^9 + 
     647041808948141*ep^10 + 2659795420691773*ep^11 + 
     7973108821316680*ep^12 + 18190619545259066*ep^13 + 
     31991085295545954*ep^14 + 43261734247993176*ep^15 + 
     44344188158465532*ep^16 + 33504144672282832*ep^17 + 
     17778988788300576*ep^18 + 6077595036566592*ep^19 + 
     1120679825474304*ep^20 + 66720072366720*ep^21)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(2592*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-7560 - 402072*ep - 9736174*ep^2 - 142395462*ep^3 - 1405904138*ep^4 - 
     9912550883*ep^5 - 51433962569*ep^6 - 199169909055*ep^7 - 
     576224905067*ep^8 - 1229477743212*ep^9 - 1867739427022*ep^10 - 
     1848798319630*ep^11 - 851953556860*ep^12 + 426532993392*ep^13 + 
     920370882240*ep^14 + 559744083072*ep^15 + 127125936000*ep^16)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(324*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(3984 + 161520*ep + 1526296*ep^2 - 
     38150008*ep^3 - 1324292239*ep^4 - 18812783505*ep^5 - 151495831964*ep^6 - 
     596501307532*ep^7 + 1410676204046*ep^8 + 38532618432350*ep^9 + 
     303050905261228*ep^10 + 1534367829387760*ep^11 + 
     5658560214102817*ep^12 + 15841639449447091*ep^13 + 
     34164909975913584*ep^14 + 56814949573558268*ep^15 + 
     72174797402901000*ep^16 + 68639157483536360*ep^17 + 
     47179943111346736*ep^18 + 22059318794319552*ep^19 + 
     6249912373504512*ep^20 + 805015603090944*ep^21)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(324*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-2 + 5*ep)*(-7368 - 418140*ep - 9925426*ep^2 - 
     124126369*ep^3 - 793173171*ep^4 - 1237468676*ep^5 + 11189354214*ep^6 - 
     61167561552*ep^7 - 2139185699996*ep^8 - 17157916132674*ep^9 - 
     57720528982740*ep^10 + 71504568843025*ep^11 + 1718507937565527*ep^12 + 
     9006489186713346*ep^13 + 26933666803690768*ep^14 + 
     47267931383167104*ep^15 + 28089426552750864*ep^16 - 
     88601176254449024*ep^17 - 290142966252512064*ep^18 - 
     437583256506514560*ep^19 - 391167268748072704*ep^20 - 
     198724061670711296*ep^21 - 39331041027631104*ep^22 + 
     8699406287855616*ep^23 + 4068029952000000*ep^24)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)*(1 + 4*ep)^3*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(8400 + 714624*ep + 
     23869016*ep^2 + 428275216*ep^3 + 4459937501*ep^4 + 23750834036*ep^5 - 
     18744783896*ep^6 - 1380463388572*ep^7 - 11418322996266*ep^8 - 
     47587604162012*ep^9 - 61903048086404*ep^10 + 515576695346484*ep^11 + 
     4029369036514045*ep^12 + 15937979807685016*ep^13 + 
     42695358208183228*ep^14 + 82836919887799432*ep^15 + 
     118299625990447080*ep^16 + 123351491999985952*ep^17 + 
     91241958873986080*ep^18 + 45207713046991872*ep^19 + 
     13383124856246016*ep^20 + 1775100419453952*ep^21)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1296*ep^6*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^3*(2 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-990 - 39959*ep - 699286*ep^2 - 
     6947473*ep^3 - 42862588*ep^4 - 166841593*ep^5 - 382896520*ep^6 - 
     337635229*ep^7 + 703485292*ep^8 + 2671829302*ep^9 + 3706879876*ep^10 + 
     2478035152*ep^11 + 646737856*ep^12)*INT["A", 7, 13453, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (432*ep^5*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-360 - 18860*ep - 419386*ep^2 - 
     5112349*ep^3 - 35495995*ep^4 - 110622426*ep^5 + 312116088*ep^6 + 
     5165865175*ep^7 + 27602140165*ep^8 + 88257950716*ep^9 + 
     184926320488*ep^10 + 255301656144*ep^11 + 222539079960*ep^12 + 
     109836997600*ep^13 + 22964717760*ep^14)*INT["A", 7, 14477, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (216*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-32400 - 1133352*ep - 16153248*ep^2 - 
     119273890*ep^3 - 478991433*ep^4 - 851968034*ep^5 + 4244138317*ep^6 + 
     61059615502*ep^7 + 177792507369*ep^8 - 2434895166886*ep^9 - 
     26573441466705*ep^10 - 98440344054812*ep^11 + 48643508101348*ep^12 + 
     2104839863205244*ep^13 + 10529347402319472*ep^14 + 
     30223578892265156*ep^15 + 57836047600022688*ep^16 + 
     76646304161262208*ep^17 + 70250812073738944*ep^18 + 
     43261642972533184*ep^19 + 16813182898530048*ep^20 + 
     3641510094382080*ep^21 + 325442396160000*ep^22)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(1296*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (2328 + 145508*ep + 3928506*ep^2 + 58946631*ep^3 + 504983320*ep^4 + 
     1796473416*ep^5 - 10540344140*ep^6 - 173218551142*ep^7 - 
     918224984638*ep^8 - 533014958300*ep^9 + 26286166606462*ep^10 + 
     215226206963315*ep^11 + 997889155816526*ep^12 + 3196037497418804*ep^13 + 
     7456157413586260*ep^14 + 12825797172283640*ep^15 + 
     16112011343796880*ep^16 + 14350783359494944*ep^17 + 
     8552577390032256*ep^18 + 3039835507430400*ep^19 + 482506664154624*ep^20)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^7*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 4*ep)^3*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-11760 - 424504*ep - 3415108*ep^2 + 85115406*ep^3 + 2508277516*ep^4 + 
     30363943912*ep^5 + 200987402829*ep^6 + 558230996736*ep^7 - 
     2442738494607*ep^8 - 33324088292354*ep^9 - 162581549013952*ep^10 - 
     354212212881178*ep^11 + 526124266285090*ep^12 + 7251570485348752*ep^13 + 
     30409204245976753*ep^14 + 81306430385908400*ep^15 + 
     155460567497469633*ep^16 + 219983935949868306*ep^17 + 
     232026957788001350*ep^18 + 180985413079814796*ep^19 + 
     102183269834334288*ep^20 + 40016562885330048*ep^21 + 
     9902763632441088*ep^22 + 1186508736000000*ep^23)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(864*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^3*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(37104 + 1253928*ep + 7028348*ep^2 - 321152922*ep^3 - 
     7740863818*ep^4 - 79936812240*ep^5 - 388081163745*ep^6 + 
     240320095425*ep^7 + 15942873700531*ep^8 + 100903594142831*ep^9 + 
     237963774018454*ep^10 - 614255092459726*ep^11 - 6771102826072720*ep^12 - 
     23424082387788202*ep^13 - 29663359535887149*ep^14 + 
     81677229510851557*ep^15 + 516762431135512443*ep^16 + 
     1391586675792253795*ep^17 + 2411758633630256620*ep^18 + 
     2907418991277373618*ep^19 + 2468539651823105100*ep^20 + 
     1448620805162102928*ep^21 + 559588829133347712*ep^22 + 
     128665558160517888*ep^23 + 13560099840000000*ep^24)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(1728*ep^5*(1 + ep)^2*(1 + 2*ep)^4*(-1 + 3*ep)*(1 + 3*ep)^3*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-612 - 27162*ep - 510758*ep^2 - 5136855*ep^3 - 26196584*ep^4 - 
     2215974*ep^5 + 989487802*ep^6 + 7991164832*ep^7 + 36524522504*ep^8 + 
     112310658118*ep^9 + 243149871560*ep^10 + 372503403483*ep^11 + 
     395017539272*ep^12 + 274359322582*ep^13 + 110947583040*ep^14 + 
     19454849504*ep^15 + 158321664*ep^16)*INT["A", 7, 29833, 7, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (864*ep^6*(1 + ep)^2*(1 + 2*ep)^4*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(360 + 18288*ep + 420994*ep^2 + 5817196*ep^3 + 
     53845177*ep^4 + 352758968*ep^5 + 1684769788*ep^6 + 5951996634*ep^7 + 
     15613414289*ep^8 + 30239175182*ep^9 + 42548171972*ep^10 + 
     42198517672*ep^11 + 27946751840*ep^12 + 11117076960*ep^13 + 
     2022477120*ep^14)*INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (1368 + 81900*ep + 2258338*ep^2 + 38095089*ep^3 + 440082322*ep^4 + 
     3691299341*ep^5 + 23245913262*ep^6 + 112050853519*ep^7 + 
     417480674094*ep^8 + 1205096795067*ep^9 + 2682779483096*ep^10 + 
     4550482112908*ep^11 + 5753812668096*ep^12 + 5229838669952*ep^13 + 
     3212034155264*ep^14 + 1185696265344*ep^15 + 196934008320*ep^16)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(54*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-72 - 996*ep + 67650*ep^2 + 
     2770925*ep^3 + 50698344*ep^4 + 577941941*ep^5 + 4563109078*ep^6 + 
     26226916551*ep^7 + 112596811928*ep^8 + 365362713975*ep^9 + 
     897430693632*ep^10 + 1655299104580*ep^11 + 2249589200144*ep^12 + 
     2176338754944*ep^13 + 1410484363360*ep^14 + 544877784256*ep^15 + 
     93836812800*ep^16)*INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 
      1, 0, 0, 0, 1, 0, 0, 0, 0}])/(108*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*
    (1 + 8*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)^2*(24 - 4404*ep - 235706*ep^2 - 
     5128859*ep^3 - 64046173*ep^4 - 511573266*ep^5 - 2692544428*ep^6 - 
     8932359091*ep^7 - 13811052633*ep^8 + 25242340244*ep^9 + 
     211801744564*ep^10 + 624102081936*ep^11 + 1100322638368*ep^12 + 
     1233990598144*ep^13 + 849353264384*ep^14 + 316380205056*ep^15 + 
     44836565760*ep^16)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/(648*ep^4*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)*(-3240 - 139860*ep - 
     2614638*ep^2 - 27189811*ep^3 - 161376590*ep^4 - 387564848*ep^5 + 
     1964507946*ep^6 + 24120037047*ep^7 + 125272315694*ep^8 + 
     422329544332*ep^9 + 1009424009216*ep^10 + 1754315090432*ep^11 + 
     2212577692896*ep^12 + 1977708235200*ep^13 + 1189130917888*ep^14 + 
     431782272768*ep^15 + 71682259968*ep^16)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (324*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 5*ep)*(40 + 1290*ep + 13239*ep^2 + 
     66062*ep^3 + 182693*ep^4 + 288908*ep^5 + 251260*ep^6 + 103820*ep^7 + 
     12488*ep^8)*INT["A", 8, 20950, 8, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
      0, 1, 0, 1, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(648 + 37644*ep + 957970*ep^2 + 
     14298125*ep^3 + 140681355*ep^4 + 968921642*ep^5 + 4828315674*ep^6 + 
     17706435381*ep^7 + 48038009189*ep^8 + 95921637640*ep^9 + 
     138641417124*ep^10 + 140440294024*ep^11 + 94043057568*ep^12 + 
     37144772064*ep^13 + 6498513792*ep^14)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (324*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (12 + 268*ep + 3013*ep^2 + 19543*ep^3 + 76065*ep^4 + 179213*ep^5 + 
     248230*ep^6 + 184676*ep^7 + 56740*ep^8)*INT["A", 8, 25195, 8, 0, 
     {1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + (5*(-1 + 5*ep)*(-1 + 6*ep)*(432 + 24564*ep + 643992*ep^2 + 
     10332531*ep^3 + 113477231*ep^4 + 903639844*ep^5 + 5390959626*ep^6 + 
     24548484643*ep^7 + 86121246063*ep^8 + 233215241334*ep^9 + 
     485039351560*ep^10 + 764850339116*ep^11 + 893385918648*ep^12 + 
     743176193024*ep^13 + 411365095680*ep^14 + 133036366464*ep^15 + 
     18254527488*ep^16)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(216*ep^3*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((3780 + 215160*ep + 5651391*ep^2 + 90906828*ep^3 + 
     1001477404*ep^4 + 8002611494*ep^5 + 47920706787*ep^6 + 
     219078624944*ep^7 + 771798205410*ep^8 + 2099363488890*ep^9 + 
     4387275422804*ep^10 + 6954602063428*ep^11 + 8170694674800*ep^12 + 
     6841815762976*ep^13 + 3816622131648*ep^14 + 1246581048960*ep^15 + 
     173581635456*ep^16)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(54*ep^2*(1 + ep)*(1 + 2*ep)^3*
    (1 + 3*ep)^3*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 5*ep)*(-1 + 6*ep)*(-24 - 1174*ep - 24461*ep^2 - 
     286574*ep^3 - 2090196*ep^4 - 9883130*ep^5 - 30414755*ep^6 - 
     58877314*ep^7 - 64113636*ep^8 - 23368224*ep^9 + 22339024*ep^10 + 
     23686944*ep^11 + 5347776*ep^12)*INT["A", 8, 29835, 8, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (216*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (270 + 12429*ep + 251359*ep^2 + 2954276*ep^3 + 22421184*ep^4 + 
     115187873*ep^5 + 407598693*ep^6 + 989471190*ep^7 + 1606191026*ep^8 + 
     1647933508*ep^9 + 950845008*ep^10 + 229230784*ep^11)*
    INT["A", 8, 29837, 8, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 
      0, 0}])/(144*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*
    (60 + 1280*ep + 11147*ep^2 + 51149*ep^3 + 134013*ep^4 + 204877*ep^5 + 
     186668*ep^6 + 120646*ep^7 + 77492*ep^8 + 32508*ep^9)*
    INT["A", 8, 30917, 8, 0, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
      0, 0}])/(24*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  ((9 + 223*ep + 2117*ep^2 + 9947*ep^3 + 24048*ep^4 + 27144*ep^5 + 9880*ep^6)*
    INT["A", 10, 30095, 10, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      0, 0, 0}])/(18*ep^2*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-1164 - 68596*ep - 1773885*ep^2 - 
     26164339*ep^3 - 233619662*ep^4 - 1115436668*ep^5 + 501264237*ep^6 + 
     52943714683*ep^7 + 457923682370*ep^8 + 2365386543968*ep^9 + 
     8518118729984*ep^10 + 22321649260688*ep^11 + 42917693442048*ep^12 + 
     59851000924224*ep^13 + 58709936830336*ep^14 + 38196831365888*ep^15 + 
     14676676076544*ep^16 + 2489490837504*ep^17)*INT["B", 8, 987, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (864*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((-1164 - 67420*ep - 1709461*ep^2 - 24560553*ep^3 - 209532376*ep^4 - 
     871230476*ep^5 + 2271548845*ep^6 + 62415549345*ep^7 + 
     495937692868*ep^8 + 2480306106392*ep^9 + 8777786466160*ep^10 + 
     22749896108528*ep^11 + 43406390703392*ep^12 + 60187558294144*ep^13 + 
     58777070455680*ep^14 + 38102539984384*ep^15 + 14596605696000*ep^16 + 
     2469617344512*ep^17)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(216*ep^3*(1 + ep)*(1 + 2*ep)^4*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*
    (1 + 8*ep)) - ((-1 + 4*ep)*(1164 + 59224*ep + 1221449*ep^2 + 
     11900650*ep^3 + 24256507*ep^4 - 729628614*ep^5 - 8895940169*ep^6 - 
     42482602066*ep^7 + 18656228873*ep^8 + 1612422434070*ep^9 + 
     11790560791632*ep^10 + 50418894848784*ep^11 + 147142067513744*ep^12 + 
     304944910276224*ep^13 + 449468245695296*ep^14 + 459945827151488*ep^15 + 
     309269808010496*ep^16 + 121948071447552*ep^17 + 21104385601536*ep^18)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(864*ep^5*(1 + ep)*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-48 - 4464*ep - 160112*ep^2 - 3134492*ep^3 - 37756885*ep^4 - 
     285346298*ep^5 - 1178211263*ep^6 + 379677640*ep^7 + 41630811341*ep^8 + 
     316861757310*ep^9 + 1439078865863*ep^10 + 4559996681472*ep^11 + 
     10524406543184*ep^12 + 17838010270208*ep^13 + 21944200723344*ep^14 + 
     18995089669952*ep^15 + 10903550552384*ep^16 + 3693989545472*ep^17 + 
     552044827392*ep^18)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 0, 0, 0, 0}])/(72*ep^5*(1 + ep)^2*(1 + 2*ep)^3*
    (1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(2 + 5*ep)^2*
    (1 + 6*ep)^2*(1 + 8*ep)) - ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (-18 + 339*ep + 22372*ep^2 + 369117*ep^3 + 3140896*ep^4 + 16008470*ep^5 + 
     51267300*ep^6 + 103082368*ep^7 + 124362496*ep^8 + 80060832*ep^9 + 
     20047680*ep^10)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 
      1, 1, 0, 0, 0, 0, 0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(-150 - 3525*ep - 32552*ep^2 - 151401*ep^3 - 
     363326*ep^4 - 339994*ep^5 + 322332*ep^6 + 1124128*ep^7 + 1050160*ep^8 + 
     348768*ep^9)*INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
      1, 0, 0, 0, 0, 0, 0}])/(36*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(1 + 8*ep)) - 
  ((-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-36 - 1068*ep - 12739*ep^2 - 
     66898*ep^3 + 7007*ep^4 + 2220204*ep^5 + 14233066*ep^6 + 47206700*ep^7 + 
     93031552*ep^8 + 108120128*ep^9 + 67056480*ep^10 + 16496064*ep^11)*
    INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(9*ep^3*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-936 - 52804*ep - 1307550*ep^2 - 18228763*ep^3 - 145762362*ep^4 - 
     441692099*ep^5 + 4227050766*ep^6 + 68585662359*ep^7 + 
     514362734094*ep^8 + 2581484697195*ep^9 + 9436481421672*ep^10 + 
     25872580416992*ep^11 + 53612896178652*ep^12 + 83476734595264*ep^13 + 
     95895643500576*ep^14 + 78546402004288*ep^15 + 43178369743680*ep^16 + 
     14180121366528*ep^17 + 2082586445568*ep^18)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (216*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)^2*(1 + 8*ep)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(450 + 24603*ep + 602572*ep^2 + 
     8763928*ep^3 + 84431801*ep^4 + 568469782*ep^5 + 2749931119*ep^6 + 
     9677921699*ep^7 + 24817656818*ep^8 + 45988654544*ep^9 + 
     60410039884*ep^10 + 54385555952*ep^11 + 31694557568*ep^12 + 
     10761692032*ep^13 + 1641006528*ep^14)*INT["B", 8, 18227, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (81*ep^3*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-180 - 6484*ep - 101913*ep^2 - 
     922254*ep^3 - 5288316*ep^4 - 19709632*ep^5 - 46016547*ep^6 - 
     55184402*ep^7 + 12894960*ep^8 + 154696032*ep^9 + 233677680*ep^10 + 
     156997984*ep^11 + 40283712*ep^12)*INT["B", 8, 18259, 8, 0, 
     {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (108*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (9*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 6*ep)*
    (3 + 25*ep + 56*ep^2 + 28*ep^3)*INT["B", 8, 19227, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
   (ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(12 + 440*ep + 6205*ep^2 + 45084*ep^3 + 
     190045*ep^4 + 492067*ep^5 + 801257*ep^6 + 813168*ep^7 + 478508*ep^8 + 
     126024*ep^9)*INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 
      1, 0, 0, 1, 0, 0, 0}])/(36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  (5*(12 + 360*ep + 4469*ep^2 + 29768*ep^3 + 117873*ep^4 + 291452*ep^5 + 
     452328*ep^6 + 410192*ep^7 + 165856*ep^8)*INT["B", 9, 2011, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (9*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(2 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (5*(-12 - 256*ep + 211*ep^2 + 60392*ep^3 + 882178*ep^4 + 
     6792498*ep^5 + 33094811*ep^6 + 107817018*ep^7 + 237377112*ep^8 + 
     346531344*ep^9 + 317997504*ep^10 + 163391840*ep^11 + 34906880*ep^12)*
    INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(18*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  (5*(72 + 3556*ep + 79238*ep^2 + 1058759*ep^3 + 9488418*ep^4 + 
     60249840*ep^5 + 278254948*ep^6 + 942115061*ep^7 + 2325128332*ep^8 + 
     4106710096*ep^9 + 5019173208*ep^10 + 4005277848*ep^11 + 
     1869512096*ep^12 + 387473088*ep^13)*INT["B", 9, 18267, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)^2*
    (2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) + 
  ((792 + 39116*ep + 872194*ep^2 + 11666733*ep^3 + 104696094*ep^4 + 
     665814524*ep^5 + 3080039404*ep^6 + 10446394123*ep^7 + 25826459948*ep^8 + 
     45692617632*ep^9 + 55933263048*ep^10 + 44697337240*ep^11 + 
     20887173536*ep^12 + 4332461376*ep^13)*INT["B", 9, 18267, 10, 0, 
     {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 6*ep)*(1 + 8*ep)) - 
  (2*(132 + 3018*ep + 27790*ep^2 + 136179*ep^3 + 389683*ep^4 + 664040*ep^5 + 
     649530*ep^6 + 324400*ep^7 + 59368*ep^8)*INT["B", 9, 18291, 9, 0, 
     {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 8*ep)) - (5*(108 + 3144*ep + 39283*ep^2 + 282159*ep^3 + 
     1300247*ep^4 + 4017959*ep^5 + 8372836*ep^6 + 11440200*ep^7 + 
     9544504*ep^8 + 4168192*ep^9 + 629728*ep^10)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(12 + 260*ep + 2449*ep^2 + 13079*ep^3 + 43157*ep^4 + 
     89333*ep^5 + 111638*ep^6 + 75420*ep^7 + 20476*ep^8)*
    INT["B", 9, 19385, 9, 0, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 6*ep)*(6 + 29*ep + 37*ep^2 + 36*ep^3 + 40*ep^4)*
    INT["B", 9, 19417, 9, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)) + 
  (5*(-1 + 6*ep)*(6 + 131*ep + 1293*ep^2 + 7089*ep^3 + 22589*ep^4 + 
     41080*ep^5 + 39064*ep^6 + 15000*ep^7)*INT["B", 9, 20281, 9, 0, 
     {1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (3*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) + ((36 + 1148*ep + 16307*ep^2 + 138809*ep^3 + 781829*ep^4 + 
     2994919*ep^5 + 7748860*ep^6 + 13135508*ep^7 + 13738520*ep^8 + 
     7867184*ep^9 + 1824800*ep^10)*INT["B", 10, 18395, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(2 + 5*ep)*
    (1 + 8*ep)) + ((36 + 1220*ep + 19371*ep^2 + 193363*ep^3 + 1327185*ep^4 + 
     6391229*ep^5 + 21474428*ep^6 + 49423896*ep^7 + 75351296*ep^8 + 
     71609968*ep^9 + 37595456*ep^10 + 8039232*ep^11)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(36*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) + 
  ((1 + 4*ep)*(36 + 1148*ep + 15983*ep^2 + 130435*ep^3 + 693619*ep^4 + 
     2495083*ep^5 + 6077994*ep^6 + 9767750*ep^7 + 9763696*ep^8 + 
     5380656*ep^9 + 1205600*ep^10)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (18*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (3*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    INT["B", 10, 20283, 10, 0, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 
      0, 0, 0}])/(ep*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-54 - 1203*ep - 10127*ep^2 - 
     39738*ep^3 - 60851*ep^4 + 63827*ep^5 + 406218*ep^6 + 679024*ep^7 + 
     538840*ep^8 + 174384*ep^9)*INT["C", 8, 507, 8, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^3*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 8*ep)) - ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-768 - 31040*ep - 547162*ep^2 - 5522362*ep^3 - 34912695*ep^4 - 
     139254432*ep^5 - 309828134*ep^6 - 61973872*ep^7 + 2045463331*ep^8 + 
     7405922938*ep^9 + 14235230196*ep^10 + 16935047904*ep^11 + 
     12400684112*ep^12 + 5075700384*ep^13 + 870534720*ep^14)*
    INT["C", 8, 25013, 8, 0, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(108*ep^4*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 6*ep)*(-216 - 8084*ep - 133526*ep^2 - 1282947*ep^3 - 
     7939461*ep^4 - 32992930*ep^5 - 92525048*ep^6 - 168472831*ep^7 - 
     170311385*ep^8 - 13313368*ep^9 + 210362612*ep^10 + 282998688*ep^11 + 
     166879936*ep^12 + 39567680*ep^13)*INT["C", 8, 25049, 8, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3*ep^3*(1 + ep)^2*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(2 + 5*ep)^2*(1 + 8*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(102 + 4655*ep + 94378*ep^2 + 
     1129047*ep^3 + 8908640*ep^4 + 49004009*ep^5 + 193304748*ep^6 + 
     552761037*ep^7 + 1141431608*ep^8 + 1668988608*ep^9 + 1659524920*ep^10 + 
     1043912560*ep^11 + 365380128*ep^12 + 54477568*ep^13)*
    INT["C", 8, 25317, 8, 0, {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(108*ep^5*(1 + ep)^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (25*(-1 + 2*ep)*(12 + 256*ep + 2223*ep^2 + 10149*ep^3 + 26033*ep^4 + 
     36377*ep^5 + 22676*ep^6 - 62*ep^7 - 3748*ep^8 + 836*ep^9)*
    INT["C", 9, 4603, 9, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      0, 0}])/(6*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-18 - 451*ep - 4333*ep^2 - 18007*ep^3 - 5427*ep^4 + 
     261112*ep^5 + 1150100*ep^6 + 2339896*ep^7 + 2411744*ep^8 + 1014624*ep^9)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/(36*ep^3*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 6*ep)*(1 + 8*ep)) + (2*(-1 + 2*ep)*(-1 + 8*ep)*
    (186 + 4927*ep + 53473*ep^2 + 312412*ep^3 + 1076724*ep^4 + 2238470*ep^5 + 
     2728468*ep^6 + 1766936*ep^7 + 458224*ep^8)*INT["C", 9, 26037, 9, 0, 
     {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)) + (2*(-1 + 2*ep)*(-1 + 8*ep)*
    (111 + 2747*ep + 27180*ep^2 + 140000*ep^3 + 404794*ep^4 + 651756*ep^5 + 
     531752*ep^6 + 163664*ep^7)*INT["C", 9, 27365, 9, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)) - (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    (1 + 4*ep + 5*ep^2)*INT["C", 9, 28069, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 1, 
      0, 1, 1, 0, 1, 1, 0, 0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*
    (2 + 5*ep)) - (9*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(1 + 4*ep + 2*ep^2)*
    INT["C", 9, 28325, 9, 0, {1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 
      0, 0}])/((1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-1 + 4*ep)*(120 + 3934*ep + 56015*ep^2 + 459178*ep^3 + 2414116*ep^4 + 
     8562788*ep^5 + 20939593*ep^6 + 35348884*ep^7 + 40400956*ep^8 + 
     29742216*ep^9 + 12618784*ep^10 + 2298976*ep^11)*
    INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0}])/(3*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 8*ep)) + 
  ((-1 + 10*ep)*(1 + 10*ep)*(6 + 247*ep + 4248*ep^2 + 40488*ep^3 + 
     238338*ep^4 + 910889*ep^5 + 2307750*ep^6 + 3884964*ep^7 + 4276688*ep^8 + 
     2898192*ep^9 + 952192*ep^10)*INT["C", 9, 131519, 9, 0, 
     {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (12*ep^2*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (ep*(-1 + 10*ep)*(1 + 10*ep)*
    (90 + 2324*ep + 24849*ep^2 + 143555*ep^3 + 487312*ep^4 + 984420*ep^5 + 
     1131752*ep^6 + 647264*ep^7 + 124704*ep^8)*INT["C", 9, 131823, 9, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1}])/
   (12*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)*(1 + 8*ep)) - (6*(-1 + 2*ep)^2*(5 + 30*ep + 56*ep^2 + 28*ep^3)*
    INT["C", 9, 162949, 9, 0, {1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 
      0, 0, 1}])/((1 + ep)*(1 + 2*ep)^2*(1 + 5*ep)*(2 + 5*ep)) - 
  ((-18 - 379*ep - 2945*ep^2 - 9407*ep^3 - 2307*ep^4 + 58944*ep^5 + 
     132080*ep^6 + 87192*ep^7)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/
   (36*ep^3*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) - 
  ((1 + 4*ep)*(2 + 27*ep + 139*ep^2 + 292*ep^3 + 208*ep^4)*
    INT["C", 11, 154859, 11, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 
      0, 0, 1}])/(3*ep*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*(-936 - 28092*ep - 328334*ep^2 - 
     1520537*ep^3 + 3634728*ep^4 + 87522434*ep^5 + 536607514*ep^6 + 
     1864211959*ep^7 + 4094766324*ep^8 + 5763693684*ep^9 + 5010238216*ep^10 + 
     2427952352*ep^11 + 496156128*ep^12)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (324*ep^4*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  (5*(-1 + 2*ep)*(-1 + 8*ep)*(216 + 7176*ep + 104864*ep^2 + 891791*ep^3 + 
     4912791*ep^4 + 18435709*ep^5 + 48145073*ep^6 + 87552488*ep^7 + 
     108583572*ep^8 + 87213912*ep^9 + 40552064*ep^10 + 8158624*ep^11)*
    INT["D", 9, 6621, 9, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(108*ep^2*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 10*ep)*(-288 - 10830*ep - 171989*ep^2 - 1520221*ep^3 - 
     8295343*ep^4 - 29210627*ep^5 - 67153090*ep^6 - 99294396*ep^7 - 
     90125520*ep^8 - 45196416*ep^9 - 9233120*ep^10 + 355200*ep^11)*
    INT["D", 9, 22001, 9, 0, {1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/(18*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2*(1 + 8*ep)) - 
  ((12 + 392*ep + 5259*ep^2 + 38087*ep^3 + 163153*ep^4 + 422433*ep^5 + 
     641924*ep^6 + 517856*ep^7 + 166152*ep^8)*INT["D", 10, 6109, 10, 0, 
     {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (9*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(2 + 5*ep)*(1 + 8*ep)) - 
  ((6 + 241*ep + 4193*ep^2 + 41666*ep^3 + 261861*ep^4 + 1085981*ep^5 + 
     3000602*ep^6 + 5427814*ep^7 + 6107076*ep^8 + 3816240*ep^9 + 
     986864*ep^10)*INT["D", 10, 6109, 11, 0, {2, 0, 1, 1, 1, 0, 1, 1, 1, 1, 
      1, 0, 1, 0, 0, 0, 0, 0}])/(9*ep^2*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  ((12 + 350*ep + 4179*ep^2 + 26792*ep^3 + 100261*ep^4 + 219756*ep^5 + 
     261848*ep^6 + 131336*ep^7)*INT["D", 10, 6137, 10, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (9*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(2 + 5*ep)*(1 + 8*ep)) - 
  (2*(12 + 458*ep + 7588*ep^2 + 72154*ep^3 + 437559*ep^4 + 1771993*ep^5 + 
     4856578*ep^6 + 8888666*ep^7 + 10377900*ep^8 + 6962016*ep^9 + 
     2032336*ep^10)*INT["D", 10, 6137, 11, 0, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
      1, 0, 1, 0, 0, 0, 0, 0}])/(9*ep*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)*(1 + 8*ep)) - 
  (3*(-1 + 2*ep)*(1 + 3*ep)*(2 + 11*ep + 13*ep^2 + 2*ep^3)*
    INT["D", 10, 7645, 10, 0, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0, 0}])/(2*ep*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) - 
  ((-78 - 1697*ep - 14139*ep^2 - 57869*ep^3 - 122005*ep^4 - 123756*ep^5 - 
     44696*ep^6 + 3160*ep^7)*INT["D", 10, 22513, 10, 0, 
     {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (18*ep*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 8*ep)) + 
  ((30 + 767*ep + 7896*ep^2 + 43040*ep^3 + 135475*ep^4 + 248016*ep^5 + 
     245840*ep^6 + 102296*ep^7)*INT["D", 11, 22521, 11, 0, 
     {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
   (18*ep*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) + (5*(-1 + 2*ep)*(-1 + 8*ep)*(366 + 11119*ep + 145203*ep^2 + 
     1068945*ep^3 + 4877843*ep^4 + 14252168*ep^5 + 26494892*ep^6 + 
     29911432*ep^7 + 18288704*ep^8 + 4466144*ep^9)*
    INT["E", 9, 42331, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 
      0, 0}])/(108*ep*(1 + ep)*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*
    (2 + 5*ep)*(1 + 6*ep)^2) + (3*(-1 + 2*ep)*(1 + 3*ep)*
    (2 + 13*ep + 27*ep^2 + 14*ep^3)*INT["E", 10, 44379, 10, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0}])/
   (2*ep*(1 + ep)*(1 + 2*ep)*(1 + 5*ep)*(2 + 5*ep)) + 
  ((-3 - 44*ep - 118*ep^2 + 1265*ep^3 + 9840*ep^4 + 25536*ep^5 + 23176*ep^6)*
    INT["E", 11, 107871, 11, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      1, 1, 0}])/(18*ep*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)*
    (1 + 8*ep)) - ((1 + 4*ep)*(-2 - 12*ep - 19*ep^2 - 3*ep^3 + 8*ep^4)*
    INT["E", 12, 109919, 12, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 0}])/(ep*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*(1 + 6*ep)) + 
  ((1 + ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 4*ep + 2*ep^2)*
    INT["E", 12, 109919, 13, 0, {2, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      1, 1, 0}])/(3*ep*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(2 + 5*ep)*
    (1 + 6*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-2 + 115*ep - 1645*ep^2 + 5149*ep^3 + 26227*ep^4 - 132916*ep^5 + 
     8624*ep^6 + 335936*ep^7)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (72*ep^7*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-25 + 39*ep + 2093*ep^2 - 8511*ep^3 + 7364*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(-1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-46 + ep + 2608*ep^2 - 4035*ep^3 - 
     30700*ep^4 + 64368*ep^5)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(407 + 1460*ep - 14045*ep^2 - 
     26390*ep^3 + 136968*ep^4)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (90*ep^6*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (2 - 2*ep - 33*ep^2 + 175*ep^3 + 996*ep^4)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(8 + 26*ep - 209*ep^2 - 388*ep^3 + 1709*ep^4)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^6*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-61 - 35*ep + 4485*ep^2 - 6781*ep^3 - 52184*ep^4 + 117168*ep^5)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-1 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (81 + 1057*ep + 2607*ep^2)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (90*ep^6*(-1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-89 - 17*ep + 9395*ep^2 - 
     24415*ep^3 - 129546*ep^4 + 402072*ep^5)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (180*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(1 + 17*ep + 70*ep^2 + 312*ep^3)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(1 - 6*ep + 37*ep^2 + 364*ep^3)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-3 - 20*ep + 94*ep^2)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^4*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(6 + 68*ep + 187*ep^2)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(-19 - 148*ep - 89*ep^2 + 628*ep^3)*
    INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(3 + 24*ep + 19*ep^2 + 28*ep^3)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(12*ep^5*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(8*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-7 - 20*ep + 458*ep^2)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(9*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 - 43*ep - 2*ep^2 + 952*ep^3)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (36*ep^4*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-61 - 95*ep + 1589*ep^2)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(45*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(7 + 10*ep)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^4*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 13453, 7, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (3*ep^4*(1 + 5*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(19 + 117*ep)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(30*ep^5*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 9*ep + 11*ep^2)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/(ep*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(1 + 19*ep + 68*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 45*ep + 108*ep^2)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(2 + 18*ep + 43*ep^2)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(2*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(3 + 41*ep + 131*ep^2)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(10*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  (13*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (6*ep*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(1 + 11*ep + ep^2)*INT["A", 8, 10415, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (9*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 11*ep + 17*ep^2)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(6*ep^3*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(10 + 110*ep + 313*ep^2)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  ((1 + 9*ep + 19*ep^2)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 0, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(1 + 3*ep)*INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 
      1, 0, 1, 1, 0, 0, 0, 0, 0}])/(ep*(1 + 5*ep)) + 
  ((1 + 11*ep + 27*ep^2)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 0, 1, 0, 1, 0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  (ep^2*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
      0, 0, 0, 0}])/((1 + 4*ep)*(1 + 5*ep)) - 
  (4*(-1 + 8*ep)*(1 + 8*ep)*INT["A", 9, 14765, 9, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (5*ep*(1 + 5*ep)) + (2*(-1 + 2*ep)*INT["A", 9, 14797, 9, 0, 
     {1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/(1 + 5*ep) - 
  ((-1 + 2*ep)*(1 + 3*ep)*(1 + 8*ep)*INT["A", 10, 13743, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
   (2*ep^2*(1 + 5*ep)) - ((1 + 7*ep)*INT["A", 10, 14767, 10, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/ep - 
  ((1 + 3*ep)*(1 + 4*ep)*INT["A", 11, 14831, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}])/
   (2*ep*(1 + 5*ep)), ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (-1606 - 18377*ep + 87318*ep^2 + 1554829*ep^3 - 321726*ep^4 - 
     48846395*ep^5 - 65555154*ep^6 + 592645007*ep^7 + 1012354424*ep^8 - 
     2793166968*ep^9 - 3869153304*ep^10 + 4148641728*ep^11)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^7*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(-349 - 8214*ep - 32507*ep^2 + 458926*ep^3 + 3632769*ep^4 - 
     3821146*ep^5 - 90843405*ep^6 - 114557814*ep^7 + 616175460*ep^8 + 
     1149254136*ep^9)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(576*ep^6*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-26 - 212*ep + 1701*ep^2 + 19144*ep^3 + 34318*ep^4 + 445494*ep^5 + 
     5529175*ep^6 + 13081774*ep^7 - 34536432*ep^8 - 110518056*ep^9 + 
     17880048*ep^10)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(72*ep^6*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (853 + 14289*ep + 60277*ep^2 - 179257*ep^3 - 1695586*ep^4 - 
     1023936*ep^5 + 13427136*ep^6 + 24658560*ep^7)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (8 + 221*ep + 933*ep^2 - 4924*ep^3 - 14889*ep^4 + 204473*ep^5 + 
     1077466*ep^6 + 1500312*ep^7)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(11 + 95*ep - 91*ep^2 - 1989*ep^3 - 222*ep^4 + 
     13260*ep^5)*INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(24*ep^6*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-137 - 937*ep + 18902*ep^2 + 147970*ep^3 - 1049637*ep^4 - 
     13167861*ep^5 - 28149888*ep^6 + 114743532*ep^7 + 561341880*ep^8 + 
     636475536*ep^9)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(144*ep^6*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(1403 - 7270*ep - 116550*ep^2 + 421412*ep^3 + 3877091*ep^4 - 
     10272402*ep^5 - 29392492*ep^6 + 64803464*ep^7)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(576*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-123 + 145*ep + 10239*ep^2 - 
     11193*ep^3 - 284152*ep^4 + 364364*ep^5 + 1937680*ep^6)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(1 + 197*ep + 1197*ep^2 - 
     5467*ep^3 - 37932*ep^4 + 49628*ep^5 + 532736*ep^6 + 734784*ep^7)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^5*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^4*(35 + 695*ep + 4895*ep^2 + 15805*ep^3 + 
     30022*ep^4 + 39268*ep^5)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + 4*ep)^2*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 - 3*ep + 16*ep^2 + 144*ep^3 + 888*ep^4)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(13 + 189*ep + 950*ep^2 + 1652*ep^3)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-29 - 530*ep - 2590*ep^2 + 7064*ep^3 + 106803*ep^4 + 
     355002*ep^5 + 405720*ep^6)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(6 + 61*ep + 145*ep^2 - 159*ep^3 + 
     473*ep^4 + 12746*ep^5 + 40488*ep^6)*INT["A", 7, 5518, 7, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (48*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-274 - 5395*ep - 25305*ep^2 + 141657*ep^3 + 
     1715643*ep^4 + 5605626*ep^5 + 6152256*ep^6)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(377 + 3021*ep - 9482*ep^2 - 
     106140*ep^3 - 22344*ep^4 + 438624*ep^5)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (72*ep^4*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-7 - 97*ep + 123*ep^2 + 4971*ep^3 + 11970*ep^4)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-308 - 863*ep + 30650*ep^2 + 
     31711*ep^3 - 856354*ep^4 - 614732*ep^5 + 4179304*ep^6)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(192*ep^6*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 13*ep + 74*ep^2 + 188*ep^3)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^3*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(1 + 6*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 5*ep)) - (3*(-1 + 2*ep)*(-1 + 3*ep)^2*
    (7 + 126*ep + 825*ep^2 + 2326*ep^3 + 2428*ep^4)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(8*ep^3*(1 + 4*ep)^2*(1 + 5*ep)^2) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 8*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 124*ep + 1017*ep^2 + 
     3302*ep^3 + 3560*ep^4)*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (8*ep^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 12*ep + 39*ep^2 + 30*ep^3)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(ep^3*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(49 + 852*ep + 4947*ep^2 + 9198*ep^3)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(13 + 189*ep + 894*ep^2 + 1316*ep^3)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(18*ep^3*(1 + 4*ep)^2*(1 + 5*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 9*ep)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 5*ep)) + 
  ((1 + 13*ep + 58*ep^2 + 92*ep^3)*INT["A", 9, 2783, 9, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)^2*(1 + 5*ep)) - ((-1 + 2*ep)*(1 + 7*ep + 8*ep^2)*
    INT["A", 9, 6878, 9, 0, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(ep*(1 + 4*ep)*(1 + 5*ep)) + 
  ((1 + 13*ep + 58*ep^2 + 92*ep^3)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   ((1 + 4*ep)^2*(1 + 5*ep)) + ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-77 - 821*ep + 1770*ep^2 + 35696*ep^3 + 74960*ep^4)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^4*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-77 - 823*ep + 1704*ep^2 + 35300*ep^3 + 74440*ep^4)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^2*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 4*ep)*(77 + 180*ep - 8567*ep^2 - 19586*ep^3 + 231288*ep^4 + 
     638720*ep^5)*INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(48*ep^4*(1 + 4*ep)^2*(1 + 5*ep)) - 
  (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(1 + 29*ep + 334*ep^2 + 1910*ep^3 + 
     5404*ep^4 + 6008*ep^5)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (ep^3*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (16 + 361*ep + 3021*ep^2 + 11066*ep^3 + 14792*ep^4)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(8*ep^4*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(3 + 62*ep + 475*ep^2 + 1576*ep^3 + 
     1868*ep^4)*INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0}])/(2*ep^3*(1 + 4*ep)^2*(1 + 5*ep)^2) - 
  (7*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(1 + 15*ep + 88*ep^2 + 192*ep^3)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(1 + 15*ep + 72*ep^2 + 104*ep^3)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)^2*(1 + 5*ep)) - (3*(1 + 13*ep + 50*ep^2 + 44*ep^3)*
    INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 
      0, 0, 0}])/((1 + 4*ep)^2*(1 + 5*ep)) - 
  ((1 + 15*ep + 72*ep^2 + 104*ep^3)*INT["B", 10, 17403, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 4*ep)^2*(1 + 5*ep)) - ((1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-7 + 44*ep)*INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
      1, 0, 1, 1, 0, 0, 0}])/(ep^2*(1 + 4*ep)*(1 + 5*ep)) - 
  ((1 + ep)*(1 + 2*ep)*(-13 + 80*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep^2*(1 + 4*ep)*(1 + 5*ep)) + ((-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (13 + 178*ep + 979*ep^2 + 2118*ep^3)*INT["C", 8, 28041, 8, 0, 
     {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
   (12*ep^3*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)*INT["C", 9, 19691, 9, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
   (2*ep*(1 + 4*ep)*(1 + 5*ep)) - 
  (5*(-1 + 2*ep)*(1 + 2*ep)*INT["C", 9, 29148, 9, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(1 + 6*ep)) - 
  ((1 + 7*ep)*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 1, 0, 0, 0, 0, 1}])/(1 + 5*ep) + 
  ((-1 + 2*ep)*(1 + 3*ep)*(1 + 12*ep + 38*ep^2)*INT["E", 10, 62181, 10, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/
   (2*ep^2*(1 + 4*ep)*(1 + 5*ep)) + 
  ((1 + 3*ep)^2*(1 + 6*ep)*INT["E", 11, 62197, 11, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/
   (ep*(1 + 4*ep)*(1 + 5*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (-652 - 10364*ep + 6093*ep^2 + 835729*ep^3 + 2345516*ep^4 - 
      26529384*ep^5 - 112998838*ep^6 + 413500492*ep^7 + 2218570858*ep^8 - 
      3339465672*ep^9 - 21794099883*ep^10 + 13770909583*ep^11 + 
      108799075018*ep^12 - 27050308000*ep^13 - 247971716672*ep^14 + 
      20969474016*ep^15 + 175022300160*ep^16)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (36*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-176 - 11759*ep - 145188*ep^2 + 745*ep^3 + 9440646*ep^4 + 
     48233293*ep^5 - 51050920*ep^6 - 1085033713*ep^7 - 3144442802*ep^8 - 
     1382161550*ep^9 + 14362215784*ep^10 + 60145492216*ep^11 + 
     143024600896*ep^12 + 182777059904*ep^13 + 91163175168*ep^14)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-6770 - 152513*ep - 1032061*ep^2 + 
     1250194*ep^3 + 45441464*ep^4 + 154674679*ep^5 - 339320081*ep^6 - 
     3117873600*ep^7 - 4674999576*ep^8 + 9371990328*ep^9 + 
     33883437600*ep^10 + 27096595200*ep^11)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*
    (373 + 7569*ep + 49537*ep^2 + 32835*ep^3 - 940054*ep^4 - 3242820*ep^5 + 
     2414584*ep^6 + 30309960*ep^7 + 53036944*ep^8 + 28265280*ep^9)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-440 - 7250*ep - 199*ep^2 + 579212*ep^3 + 2121126*ep^4 - 19752802*ep^5 - 
     150217612*ep^6 - 63689710*ep^7 + 2398959942*ep^8 + 7847130836*ep^9 - 
     1043261869*ep^10 - 52665478822*ep^11 - 101654640148*ep^12 - 
     25969421144*ep^13 + 115612013280*ep^14 + 97509441600*ep^15)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(48*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(17 + 343*ep + 2056*ep^2 - 1936*ep^3 - 
     63137*ep^4 - 153143*ep^5 + 533104*ep^6 + 2955312*ep^7 + 3752856*ep^8)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^6*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (111 - 1200*ep - 45211*ep^2 - 169378*ep^3 + 2447869*ep^4 + 
     23694588*ep^5 + 60798147*ep^6 - 133813914*ep^7 - 1153854932*ep^8 - 
     2500944272*ep^9 - 1082258752*ep^10 + 3365590848*ep^11 + 
     3740988096*ep^12)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(144*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (573 + 5600*ep - 6081*ep^2 - 84424*ep^3 + 1355365*ep^4 + 15888512*ep^5 + 
     111811837*ep^6 + 472457208*ep^7 + 88537834*ep^8 - 6868929552*ep^9 - 
     21834694536*ep^10 - 19553010432*ep^11 + 6099015744*ep^12 + 
     7244709120*ep^13)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(288*ep^6*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(42 - 4428*ep - 67187*ep^2 + 
     91842*ep^3 + 5771593*ep^4 + 29370934*ep^5 - 11813397*ep^6 - 
     611338290*ep^7 - 2465454703*ep^8 - 2713193010*ep^9 + 14362566884*ep^10 + 
     65840321528*ep^11 + 107032917408*ep^12 + 62740361664*ep^13)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(97 + 2783*ep + 21031*ep^2 - 
     90339*ep^3 - 2104409*ep^4 - 9995963*ep^5 + 2214897*ep^6 + 
     193108187*ep^7 + 796631808*ep^8 + 1530331396*ep^9 + 1458303648*ep^10 + 
     551647008*ep^11)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
      1, 0, 0, 0, 0, 0, 0, 0}])/(24*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^4*(-29 - 530*ep - 2590*ep^2 + 7064*ep^3 + 106803*ep^4 + 
     355002*ep^5 + 405720*ep^6)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (18*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-16 - 271*ep - 1260*ep^2 + 1883*ep^3 + 
     27616*ep^4 + 53192*ep^5)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 4*ep)^2*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(13 + 189*ep + 950*ep^2 + 1652*ep^3)*
    INT["A", 7, 1468, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(3*ep^5*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(-9 - 623*ep - 10199*ep^2 - 72241*ep^3 - 240800*ep^4 - 
     274336*ep^5 + 349072*ep^6 + 822832*ep^7)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (36*ep^5*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-111 - 2817*ep - 26585*ep^2 - 
     91159*ep^3 + 199320*ep^4 + 2635552*ep^5 + 8422952*ep^6 + 11483904*ep^7 + 
     5482368*ep^8)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0, 0}])/(96*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-81 - 2316*ep - 24200*ep^2 - 92026*ep^3 + 
     185405*ep^4 + 2807526*ep^5 + 9469788*ep^6 + 13394512*ep^7 + 
     6517392*ep^8)*INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(36*(-1 + ep)*ep^5*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-801 - 13173*ep - 37082*ep^2 + 557554*ep^3 + 4600439*ep^4 + 
     7982319*ep^5 - 44218368*ep^6 - 245538636*ep^7 - 415469068*ep^8 + 
     57479264*ep^9 + 973136080*ep^10 + 822737472*ep^11)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(561 + 12465*ep + 89992*ep^2 + 17664*ep^3 - 
     3307595*ep^4 - 20070943*ep^5 - 53435994*ep^6 - 62929490*ep^7 - 
     12032084*ep^8 + 22631424*ep^9)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (36*(-1 + ep)*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (5 + 94*ep + 866*ep^2 + 5141*ep^3 + 19030*ep^4 + 38032*ep^5 + 30624*ep^6)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(11 + 161*ep + 836*ep^2 + 1552*ep^3)*
    INT["A", 7, 9404, 7, 0, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^5*(1 + 4*ep)^2*(1 + 5*ep)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(452 + 7394*ep + 8493*ep^2 - 411334*ep^3 - 
     1579000*ep^4 + 10071448*ep^5 + 70234159*ep^6 + 15936460*ep^7 - 
     842084520*ep^8 - 2346004688*ep^9 - 1640673584*ep^10 + 1691937920*ep^11 + 
     2171644800*ep^12)*INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 1, 0, 0, 0}])/(48*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)^2*
    (1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (12 + 233*ep + 1689*ep^2 + 5458*ep^3 + 6600*ep^4)*
    INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep^5*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)) + 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-288 - 5333*ep - 4568*ep^2 + 
     514700*ep^3 + 3605944*ep^4 - 3161713*ep^5 - 131214560*ep^6 - 
     558733598*ep^7 - 561497952*ep^8 + 2516674200*ep^9 + 8986324608*ep^10 + 
     11097503040*ep^11 + 4768508160*ep^12)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (96*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (271 + 5053*ep + 22668*ep^2 - 146482*ep^3 - 1851017*ep^4 - 6621511*ep^5 - 
     3088026*ep^6 + 45403516*ep^7 + 143827720*ep^8 + 185811072*ep^9 + 
     93886272*ep^10)*INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(24*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-349 - 4122*ep + 12557*ep^2 + 347452*ep^3 + 1113033*ep^4 - 
     4367106*ep^5 - 32424413*ep^6 - 47301552*ep^7 + 108923908*ep^8 + 
     493153040*ep^9 + 740746848*ep^10 + 450732672*ep^11)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^4*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(5 + 98*ep + 703*ep^2 + 2166*ep^3 + 
     2396*ep^4)*INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(2*ep^3*(1 + 4*ep)^2*(1 + 5*ep)^2) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 16*ep + 77*ep^2 + 106*ep^3)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 124*ep + 1017*ep^2 + 3302*ep^3 + 3560*ep^4)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
  (6*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 8*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (ep^2*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(27 + 632*ep + 5885*ep^2 + 
     27648*ep^3 + 67936*ep^4 + 79360*ep^5 + 30480*ep^6)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(8*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (3 + 59*ep + 474*ep^2 + 1912*ep^3 + 3856*ep^4 + 3168*ep^5)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 56*ep + 1165*ep^2 + 7828*ep^3 + 
     21944*ep^4 + 21936*ep^5)*INT["A", 8, 9391, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (12*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(153 + 4467*ep + 54917*ep^2 + 362909*ep^3 + 
     1364798*ep^4 + 2822596*ep^5 + 2742752*ep^6 + 711408*ep^7)*
    INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(72*(-1 + ep)*ep^3*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - (10*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 9*ep)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(9*ep^3*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(9 + 322*ep + 4415*ep^2 + 30334*ep^3 + 
     111368*ep^4 + 208528*ep^5 + 156512*ep^6)*INT["A", 8, 10951, 8, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (36*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 18*ep + 80*ep^2 + 80*ep^3)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^2*(1 + 4*ep)^2*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(7 + 157*ep + 1444*ep^2 + 6888*ep^3 + 
     17880*ep^4 + 23784*ep^5 + 12528*ep^6)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (12*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*(1 + 6*ep)) - 
  (5*(29 + 635*ep + 5648*ep^2 + 25728*ep^3 + 62904*ep^4 + 77952*ep^5 + 
     38016*ep^6)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(6*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)^2*
    (1 + 6*ep)) + (5*(-1 + 2*ep)*(-1 + 5*ep)*(1 + 16*ep + 80*ep^2 + 132*ep^3)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
  ((1 + 13*ep + 58*ep^2 + 92*ep^3)*INT["A", 9, 2783, 9, 0, 
     {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   ((1 + 4*ep)^2*(1 + 5*ep)) + (2*(-1 + 2*ep)*(1 + 7*ep + 8*ep^2)*
    INT["A", 9, 9917, 9, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(ep*(1 + 4*ep)*(1 + 5*ep)) - 
  ((7 + 117*ep + 724*ep^2 + 1952*ep^3 + 1936*ep^4)*
    INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(2*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-6 - 132*ep - 883*ep^2 + 747*ep^3 + 
     38596*ep^4 + 210030*ep^5 + 526520*ep^6 + 629688*ep^7 + 273760*ep^8)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - (2*(-6 - 132*ep - 885*ep^2 + 710*ep^3 + 38324*ep^4 + 
     208903*ep^5 + 523058*ep^6 + 621588*ep^7 + 264920*ep^8)*
    INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 4*ep)*(6 + 82*ep - 213*ep^2 - 7952*ep^3 - 
     30251*ep^4 + 126080*ep^5 + 1277740*ep^6 + 3869308*ep^7 + 5092480*ep^8 + 
     2333200*ep^9)*INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(2*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (14 + 347*ep + 3525*ep^2 + 18841*ep^3 + 56179*ep^4 + 88974*ep^5 + 
     58104*ep^6)*INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(4*ep^4*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) + (6*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (1 + 28*ep + 330*ep^2 + 2133*ep^3 + 8204*ep^4 + 18864*ep^5 + 24080*ep^6 + 
     13200*ep^7)*INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 
      0, 0, 0, 0, 0, 0}])/(ep^3*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)) + (5*(-1 + 2*ep)*(1 + 2*ep)*
    INT["B", 9, 1887, 9, 0, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*(1 + 4*ep)*(1 + 6*ep)) + 
  ((-1 + 5*ep)*(-1 + 6*ep)*(-9 - 253*ep - 1931*ep^2 + 5937*ep^3 + 
     167304*ep^4 + 1005900*ep^5 + 2831916*ep^6 + 3808720*ep^7 + 1904720*ep^8)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)) + ((-21 - 619*ep - 5687*ep^2 - 4341*ep^3 + 249744*ep^4 + 
     1752168*ep^5 + 5238180*ep^6 + 7339360*ep^7 + 3832880*ep^8)*
    INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(2*ep^3*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 - 13*ep - 36*ep^2 + 178*ep^3 + 1048*ep^4 + 1392*ep^5)*
    INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(2*ep^2*(1 + 3*ep)*(1 + 4*ep)^2) + 
  ((1 + ep)*(1 + 15*ep + 72*ep^2 + 104*ep^3)*INT["C", 10, 31212, 11, 0, 
     {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (2*ep^2*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  (2*(1 + 3*ep)*INT["D", 10, 136893, 10, 0, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
      0, 1, 0, 0, 0, 0, 1}])/(1 + 5*ep) - 
  (2*(1 + 3*ep)^2*(1 + 6*ep)*INT["E", 11, 46551, 11, 0, 
     {1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0}])/
   (ep*(1 + 4*ep)*(1 + 5*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
     (40 + 125*ep + 860*ep^2 - 60024*ep^3 + 246478*ep^4 + 838051*ep^5 - 
      6512434*ep^6 + 11543544*ep^7 - 7246080*ep^8 + 6048000*ep^9)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(144*ep^8*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (40 + 251*ep - 653*ep^2 - 7171*ep^3 + 28903*ep^4 + 15770*ep^5 - 
     596040*ep^6 + 1728000*ep^7)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^7*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-5 - 91*ep + 1539*ep^2 + 4351*ep^3 - 53938*ep^4 - 72336*ep^5 + 
     316320*ep^6)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(48*ep^7*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-80 - 105*ep + 8848*ep^2 - 22358*ep^3 - 173028*ep^4 + 684935*ep^5 + 
     434428*ep^6 - 4522560*ep^7 + 4896000*ep^8)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(2 - 29*ep + 87*ep^2)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^6) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-80 + 1511*ep - 2257*ep^2 - 65655*ep^3 + 227893*ep^4 + 569104*ep^5 - 
     3640036*ep^6 + 4797360*ep^7)*INT["A", 6, 8620, 6, 0, 
     {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (144*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (75 - 286*ep - 3006*ep^2 + 13300*ep^3 + 2299*ep^4 - 209982*ep^5 + 
     587480*ep^6)*INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(36*ep^7*(-1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*
    (1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (119 - 1473*ep + 4198*ep^2)*INT["A", 7, 1199, 7, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^5*(-1 + 4*ep)) + ((-1 + 2*ep)^3*(-2 + 5*ep)*(-17 + 69*ep)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5) - (5*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(13 + 123*ep + 260*ep^2)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (48*ep^6*(-1 + 4*ep)*(1 + 5*ep)) + 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(4*ep^5) - (5*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (1 - 31*ep - 400*ep^2 - 212*ep^3 + 7440*ep^4 + 5760*ep^5)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^4*(-1 + 4*ep)*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (25 + 69*ep - 1251*ep^2 - 118*ep^3 + 35160*ep^4 + 57600*ep^5)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep^5*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)) + 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-40 - 583*ep - 653*ep^2 + 7990*ep^3)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (48*ep^6*(-1 + 4*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (305 - 1268*ep - 3645*ep^2 + 12600*ep^3)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (24*ep^5*(1 + 5*ep)) + ((-1 + 2*ep)*(-1 + 5*ep)*
    (-20 - 1453*ep + 9025*ep^2 + 3581*ep^3 - 100125*ep^4 + 144000*ep^5)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(48*ep^5*(-1 + 3*ep)*(1 + 5*ep)) + 
  (8*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^3) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^2 - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(5 + 83*ep + 452*ep^2 + 840*ep^3)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^3*(1 + 4*ep)*(1 + 5*ep)) + 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*INT["A", 8, 21662, 8, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(2*ep^3) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 9*ep + 17*ep^2)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (3*ep^3*(1 + 5*ep)) + (5*(7 + 63*ep + 110*ep^2)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep^2*(1 + 5*ep)) - (20*(1 + 3*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep*(1 + 4*ep)) - (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep^3) - (16*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (1 + 7*ep + 16*ep^2)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 
      1, 1, 0, 0, 0, 1, 0, 0, 0}])/(6*ep^4*(1 + 5*ep)) + 
  (15*(-1 + 5*ep)*(-1 + 6*ep)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*ep^2) - 
  12*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
     0, 0, 0}] + (30*(1 + 3*ep)*(1 + 4*ep)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 5*ep)) - (2*INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 
      1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/ep + 
  (15*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*INT["C", 8, 507, 8, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^2) + 
  (2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 17*ep)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 + 
  (2*(1 + ep)*(-4 + 35*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 - 
  (5*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*INT["C", 9, 19691, 9, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(2*ep^3) - 
  ((1 + 3*ep)*(1 + 4*ep)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/(2*ep^3) - 
  (2*(-1 + 2*ep)*(1 + 3*ep)*INT["E", 10, 62181, 10, 0, 
     {1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}])/ep^2, 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (1866 - 40119*ep + 355045*ep^2 - 1657199*ep^3 + 4313089*ep^4 - 
      5950242*ep^5 + 3406680*ep^6)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^7*(-1 + 3*ep)^2*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (439 - 10314*ep + 88567*ep^2 - 325500*ep^3 + 427264*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^6*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-698 + 6985*ep - 24128*ep^2 + 
     29145*ep^3)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(288*ep^6*(-1 + 4*ep)) + 
  (715*(-1 + 2*ep)^2*(-2 + 3*ep)*(-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^6) + ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (75 - 1609*ep + 12831*ep^2 - 43703*ep^3 + 52902*ep^4)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(33 - 184*ep + 245*ep^2)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^6) + ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-31 + 732*ep - 6065*ep^2 + 14604*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (144*ep^6*(-1 + 4*ep)) + ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(-30 + 1279*ep - 10086*ep^2 + 20904*ep^3)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(95 - 3983*ep + 47299*ep^2 - 
     211717*ep^3 + 319506*ep^4)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (144*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-3 + 8*ep)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(8*ep^5*(-1 + 4*ep)) + 
  (5*(-1 + 2*ep)^4*(-29 + 125*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(36*ep^5) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-7 + 26*ep)*INT["A", 7, 1454, 7, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(12*ep^5) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^5) + 
  ((-1 + 2*ep)^4*(-5 + 17*ep)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(12*ep^5) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-77 + 337*ep)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(96*ep^5*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-13 + 56*ep)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(9*ep^5) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(439 - 5037*ep + 13634*ep^2)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^4*(-1 + 4*ep)) + 
  (4*(-1 + 2*ep)^3*(-2 + 5*ep)*(-17 + 121*ep)*INT["A", 7, 8877, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/(9*ep^5) - 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-53 + 1201*ep - 8788*ep^2 + 20108*ep^3)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(48*ep^4*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (77 - 1114*ep + 4120*ep^2)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (48*ep^6*(-1 + 4*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (289 - 2840*ep + 5823*ep^2)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(48*ep^5) - 
  ((-1 + 2*ep)*(-241 + 3805*ep - 18151*ep^2 + 26523*ep^3)*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(96*ep^4*(-1 + 3*ep)) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(4*ep^3) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^2) - 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/(8*ep^3) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2767, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/(8*ep^3) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(2*ep^3) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)^2*INT["A", 8, 10415, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(9*ep^3) + 
  (20*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 10670, 8, 0, 
     {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(9*ep^3) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*INT["A", 8, 17567, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(6*ep^2) - 
  (25*(-1 + 5*ep)*(-1 + 6*ep)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(12*ep^2) + 
  (95*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 
      0, 0, 0}])/(6*ep) - (5*(-1 + 2*ep)*(-1 + 5*ep)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep^2) - INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 
     1, 0, 1, 0, 0, 0, 0, 0, 0}]/2 + 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-77 + 514*ep)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^4) + ((-77 + 512*ep)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(12*ep^2) + 
  ((-1 + 4*ep)*(77 - 1155*ep + 4366*ep^2)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/(48*ep^4) + 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/ep^4 - (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    INT["B", 8, 3867, 8, 0, {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(2*ep^3) - 5*INT["B", 9, 2011, 9, 0, 
    {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
  (5*(-1 + 2*ep)^2*INT["D", 9, 157743, 9, 0, {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 1, 0, 1, 1, 0, 0, 1}])/(4*ep^2) + 
  ((1 + 2*ep)*INT["D", 10, 157807, 10, 0, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 
      1, 0, 1, 1, 0, 0, 1}])/(4*ep), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 37*ep - 200*ep^2 + 
      430*ep^3 - 487*ep^4 + 306*ep^5)*INT["A", 5, 398, 5, 0, 
      {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^7*(-1 + 3*ep)*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (33 - 673*ep + 5223*ep^2 - 17765*ep^3 + 21846*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(34 - 415*ep + 1919*ep^2 - 4118*ep^3 + 
     3408*ep^4)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(12*ep^6*(-1 + 4*ep)) - 
  (2*(-1 + ep)*(-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(-1 + 6*ep)*
    INT["A", 6, 924, 6, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/ep^6 - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (1 - 9*ep + 40*ep^2)*INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^6*(-1 + 4*ep)) - 
  (2*(-1 + 2*ep)^2*(-2 + 3*ep)^2*(-1 + 3*ep)^2*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^6 - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 12*ep - 65*ep^2 + 126*ep^3)*INT["A", 6, 2191, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (2*ep^6*(-1 + 4*ep)) + (5*(-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(-53 + 798*ep - 4083*ep^2 + 6794*ep^3)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) - 
  (5*(-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (11 - 85*ep + 158*ep^2)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (36*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)) - 
  (2*(-1 + 2*ep)^4*(-5 + 29*ep)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  ((-1 + ep)*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(ep^5*(-1 + 4*ep)) + 
  (8*(-1 + 2*ep)^4*(-2 + 5*ep)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/(3*ep^5) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^4*(-1 + 4*ep)) - 
  (45*(-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(16*ep^5*(-1 + 4*ep)^2) + 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^2 + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)^2*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/ep^3 + 
  (6*(-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/ep^2 - 
  (4*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*INT["A", 8, 6606, 8, 0, 
     {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/ep^3 - 
  (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*INT["B", 8, 17331, 8, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/(2*ep^3) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*INT["B", 8, 19409, 8, 0, 
     {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(4*ep^2) + 
  2*INT["B", 10, 2043, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, 0, 0}] - INT["E", 11, 111447, 11, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 
    0, 0, 1, 1, 0, 1, 1, 0}], 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (-1854 - 9387*ep + 178973*ep^2 + 772179*ep^3 - 7151391*ep^4 - 
      26364535*ep^5 + 138449519*ep^6 + 433030691*ep^7 - 1335156947*ep^8 - 
      3474175454*ep^9 + 6571720168*ep^10 + 11956493410*ep^11 - 
      16366553268*ep^12 - 9609458904*ep^13 + 14004370800*ep^14)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(144*(-1 + ep)*ep^7*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)^2*
    (1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (8 - 18311*ep - 180755*ep^2 + 410222*ep^3 + 7457472*ep^4 + 3849501*ep^5 - 
     99322535*ep^6 - 203010544*ep^7 - 78910870*ep^8 + 755976988*ep^9 + 
     8146654728*ep^10 + 21032980560*ep^11 + 15199342848*ep^12)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(1152*ep^6*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*
    (-5994 - 78799*ep - 28264*ep^2 + 3051818*ep^3 + 5817202*ep^4 - 
     63024467*ep^5 - 236957552*ep^6 + 107399976*ep^7 + 1430475696*ep^8 + 
     1527174000*ep^9)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1152*ep^6*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(1047 + 17510*ep + 75567*ep^2 - 
     164267*ep^3 - 1616930*ep^4 - 147903*ep^5 + 16588244*ep^6 + 
     36045036*ep^7 + 21760848*ep^8)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (630 + 9022*ep - 31219*ep^2 - 847389*ep^3 - 1118303*ep^4 + 
     21582739*ep^5 + 48905483*ep^6 - 214421799*ep^7 - 456190395*ep^8 + 
     1185422947*ep^9 + 1471408396*ep^10 - 3920001792*ep^11 - 
     647563392*ep^12 + 7085133072*ep^13)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (192*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(-17 - 267*ep - 1035*ep^2 + 1501*ep^3 + 
     11002*ep^4 + 636*ep^5)*INT["A", 6, 1450, 6, 0, 
     {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-907 - 11984*ep + 17949*ep^2 + 824292*ep^3 + 2487675*ep^4 - 
     7150728*ep^5 - 23303345*ep^6 + 34211636*ep^7 - 113371068*ep^8 - 
     679543488*ep^9 + 365531616*ep^10 + 1944404352*ep^11)*
    INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(576*(-1 + ep)*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (8449 + 81553*ep - 271408*ep^2 - 4612812*ep^3 - 3938351*ep^4 + 
     81752861*ep^5 + 190733466*ep^6 - 542345498*ep^7 - 2117821036*ep^8 + 
     653204312*ep^9 + 8367583440*ep^10 + 5219414784*ep^11)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(1152*ep^6*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1706 - 38564*ep - 165881*ep^2 + 
     1674270*ep^3 + 15029073*ep^4 + 14819124*ep^5 - 215525791*ep^6 - 
     1046956402*ep^7 - 2062749439*ep^8 + 3267674484*ep^9 + 
     33097237056*ep^10 + 74302402896*ep^11 + 54003608496*ep^12)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(576*ep^6*(1 + ep)*(1 + 2*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)^2*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(426 + 4291*ep - 557*ep^2 - 
     120842*ep^3 - 118820*ep^4 + 2178031*ep^5 + 7988299*ep^6 + 9699144*ep^7 + 
     3243276*ep^8)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 
      0, 0, 0, 0, 0, 0, 0}])/(96*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)^4*(-117 - 883*ep + 1916*ep^2 + 18128*ep^3)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(18*ep^5*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-33 - 257*ep + 48*ep^2 + 2696*ep^3)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(17 + 92*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 5*ep)) + ((-1 + 2*ep)^4*(11 - 221*ep - 3295*ep^2 - 
     8171*ep^3 + 16532*ep^4 + 54472*ep^5)*INT["A", 7, 2759, 7, 0, 
     {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (48*ep^5*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1363 - 12062*ep - 7265*ep^2 + 
     215006*ep^3 + 700788*ep^4 + 597528*ep^5)*INT["A", 7, 5278, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}])/
   (384*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-773 - 5471*ep + 2609*ep^2 + 106631*ep^3 + 
     264492*ep^4 + 136512*ep^5)*INT["A", 7, 6302, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/
   (144*(-1 + ep)*ep^5*(1 + 3*ep)^2*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-3953 - 51943*ep - 30690*ep^2 + 
     2399862*ep^3 + 11035335*ep^4 - 10622703*ep^5 - 197036476*ep^6 - 
     504082832*ep^7 - 231283992*ep^8 + 811733616*ep^9 + 879991776*ep^10)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(288*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*
    (-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-913 - 7555*ep - 8662*ep^2 + 99878*ep^3 + 
     906983*ep^4 + 3945365*ep^5 + 6239232*ep^6 + 921672*ep^7)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*(-1 + ep)*ep^5*(1 + ep)*(1 + 3*ep)^2*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(74 + 1043*ep + 5126*ep^2 + 
     10038*ep^3 + 6012*ep^4)*INT["A", 7, 9389, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
   (48*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)) + 
  ((-1 + 3*ep)^2*(-2 + 5*ep)*(-2480 - 26362*ep + 103323*ep^2 + 1831886*ep^3 + 
     1148926*ep^4 - 37471938*ep^5 - 72288817*ep^6 + 218902174*ep^7 + 
     459518136*ep^8 - 523630256*ep^9 - 925995088*ep^10 + 306374496*ep^11)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(192*(-1 + ep)*ep^4*(1 + ep)*(1 + 2*ep)^2*(1 + 3*ep)*
    (-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-80 - 15*ep + 30041*ep^2 + 
     244673*ep^3 - 655099*ep^4 - 11477734*ep^5 - 22173998*ep^6 + 
     76499276*ep^7 + 278504616*ep^8 + 206786160*ep^9 + 12130560*ep^10)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(384*ep^6*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-283 - 1375*ep - 700*ep^2 - 73522*ep^3 - 339127*ep^4 + 1114289*ep^5 + 
     7754094*ep^6 + 10989216*ep^7 + 2437344*ep^8)*INT["A", 7, 25227, 7, 0, 
     {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (96*ep^5*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)*(-83 - 4690*ep + 9113*ep^2 + 406022*ep^3 + 299567*ep^4 - 
     9402862*ep^5 - 17719781*ep^6 + 57268170*ep^7 + 155627568*ep^8 + 
     70596144*ep^9)*INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(192*ep^4*(1 + ep)*(1 + 2*ep)*(-1 + 3*ep)*
    (1 + 3*ep)^2*(1 + 5*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*
    (25 + 253*ep + 648*ep^2)*INT["A", 8, 1455, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (4*ep^3*(1 + 5*ep)^2) - (3*(-1 + 2*ep)*(-1 + 3*ep)*
    (8 + 129*ep + 693*ep^2 + 1238*ep^3)*INT["A", 8, 1695, 8, 0, 
     {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*ep^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 60*ep + 144*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(7 + 111*ep + 582*ep^2 + 1012*ep^3)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(2*ep^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(21 + 386*ep + 2337*ep^2 + 4828*ep^3 + 
     1992*ep^4)*INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(32*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)^2) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(13 + 24*ep)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(16*ep^3*(1 + 3*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(23 + 227*ep + 552*ep^2)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(27 + 535*ep + 3228*ep^2 + 5868*ep^3)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(48*ep^3*(1 + 3*ep)^2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(269 + 2562*ep + 13981*ep^2 + 48708*ep^3 + 
     60480*ep^4)*INT["A", 8, 10415, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      1, 0, 1, 0, 0, 0, 0}])/(288*(-1 + ep)*ep^3*(1 + 3*ep)^2*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(165 + 1942*ep + 5792*ep^2)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(79 + 827*ep + 2660*ep^2 + 2632*ep^3)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(48*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)) - 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 13*ep + 34*ep^2)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(37 + 435*ep + 1880*ep^2 + 3522*ep^3 + 
     2340*ep^4)*INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
      0, 1, 1, 0, 0, 0}])/(48*ep^2*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)) - 
  (5*(185 + 2175*ep + 9238*ep^2 + 16692*ep^3 + 10728*ep^4)*
    INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(4 + 47*ep + 140*ep^2)*
    INT["A", 8, 25546, 8, 0, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((7 + 36*ep)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(2*(1 + 5*ep)) + 
  ((5 + 24*ep)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0}])/(2*(1 + 5*ep)) - 
  ((11 + 92*ep + 168*ep^2)*INT["A", 9, 10959, 9, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (8*(1 + 3*ep)*(1 + 5*ep)) - ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (10 + 197*ep + 162*ep^2 - 9533*ep^3 - 24838*ep^4 + 28356*ep^5 + 
     39096*ep^6)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(48*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*
    (1 + 6*ep)) - ((10 + 201*ep + 250*ep^2 - 8835*ep^3 - 22688*ep^4 + 
     29244*ep^5 + 31968*ep^6)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (12*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(-10 - 115*ep + 1475*ep^2 + 10763*ep^3 - 56551*ep^4 - 
     241102*ep^5 + 194316*ep^6 + 332424*ep^7)*INT["B", 8, 987, 9, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (48*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-4 - 100*ep - 633*ep^2 - 951*ep^3 + 846*ep^4)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(8*ep^4*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)^2) + 
  (3*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*(-6 - 97*ep - 467*ep^2 - 236*ep^3 + 
     3104*ep^4 + 5064*ep^5)*INT["B", 8, 3867, 8, 0, 
     {1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (2*ep^2*(1 + ep)*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(2 + 11*ep)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(1 + 5*ep) - 
  ((3 + 16*ep)*INT["B", 10, 2043, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(1 + 5*ep) - 
  ((1 + 2*ep)*(3 + 14*ep)*INT["B", 10, 8115, 10, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)) - (3*(-1 + 5*ep)*(-1 + 6*ep)*(-23 - 220*ep - 129*ep^2 + 
     4142*ep^3 + 11090*ep^4 + 5240*ep^5)*INT["C", 8, 27081, 8, 0, 
     {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (8*ep^3*(1 + ep)*(1 + 3*ep)*(1 + 5*ep)^2) - 
  (3*(-37 - 324*ep + 151*ep^2 + 7980*ep^3 + 18470*ep^4 + 5960*ep^5)*
    INT["C", 8, 27081, 9, 0, {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(8*ep^3*(1 + 3*ep)*(1 + 5*ep)^2) - 
  ((-3 - 12*ep + 80*ep^2 + 240*ep^3)*INT["C", 10, 31212, 10, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
   (8*ep^2*(1 + 3*ep)) + (3*(1 + ep)*(1 + 4*ep)*(1 + 6*ep)*
    INT["C", 10, 31212, 11, 0, {0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
      0, 0, 0}])/(8*ep^2*(1 + 3*ep)*(1 + 5*ep)) + 
  (5*(-1 + 2*ep)^2*(5 + 28*ep)*INT["D", 9, 157743, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (4*ep^2*(1 + 5*ep)) + ((3 + 14*ep)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/(1 + 5*ep) + 
  ((1 + 2*ep)*(3 + 16*ep)*INT["D", 10, 157807, 10, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/
   (4*ep*(1 + 5*ep)) - ((1 + 4*ep)*INT["D", 11, 158063, 11, 0, 
     {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1}])/(2*(1 + 5*ep)), 
 -((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
     (-244 + 3836*ep + 95981*ep^2 - 127275*ep^3 - 7973948*ep^4 - 
      10879260*ep^5 + 272367029*ep^6 + 683730853*ep^7 - 4058806610*ep^8 - 
      11937007578*ep^9 + 27920826512*ep^10 + 78329451072*ep^11 - 
      96201581296*ep^12 - 172852362624*ep^13 + 158121107712*ep^14)*
     INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}])/(1152*ep^8*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*
    (1 + 5*ep)^2*(1 + 6*ep)^2) - ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*
    (-2 + 5*ep)*(486 + 9248*ep - 6675*ep^2 - 1126855*ep^3 - 5153762*ep^4 + 
     39632422*ep^5 + 344026503*ep^6 + 8745109*ep^7 - 6769556130*ep^8 - 
     17512360328*ep^9 + 22315603130*ep^10 + 141701930420*ep^11 + 
     151130656560*ep^12)*INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0, 0, 0, 0}])/(1152*ep^7*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(120 - 316*ep - 33058*ep^2 - 
     245453*ep^3 - 28606*ep^4 + 5961610*ep^5 + 20187326*ep^6 - 
     16623493*ep^7 - 215568294*ep^8 - 271152420*ep^9 + 629808216*ep^10 + 
     1367760672*ep^11)*INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0, 0, 0}])/(1152*ep^7*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(195 + 7627*ep + 94692*ep^2 + 
     320454*ep^3 - 1983709*ep^4 - 17353713*ep^5 - 35081658*ep^6 + 
     20103120*ep^7 + 89239968*ep^8)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2880*ep^7*(1 + 3*ep)*(1 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (232 + 4557*ep + 18127*ep^2 - 203288*ep^3 - 1716340*ep^4 + 923949*ep^5 + 
     39772407*ep^6 + 59819006*ep^7 - 328658754*ep^8 - 802761904*ep^9 + 
     612756600*ep^10 + 2041821792*ep^11)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (192*ep^7*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)^2*
    (1 + 6*ep)) + ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(-1 + 3*ep)^2*
    (1 + 10*ep + 26*ep^2)*INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 
      0, 1, 0, 0, 0, 0, 0, 0, 0}])/(2*ep^6*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (56 + 1515*ep + 17193*ep^2 + 71306*ep^3 - 366508*ep^4 - 5103665*ep^5 - 
     17130083*ep^6 + 8260872*ep^7 + 176569198*ep^8 + 370745364*ep^9 + 
     228085344*ep^10)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 1, 0, 0, 0, 0, 0, 0}])/(576*ep^7*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 5*ep)^2*(1 + 6*ep)^2) + ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(-3455 - 70557*ep + 28512*ep^2 + 9040628*ep^3 + 
     50856983*ep^4 - 203747847*ep^5 - 2552767542*ep^6 - 5195056778*ep^7 + 
     16609005378*ep^8 + 79080967098*ep^9 + 86007932028*ep^10)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(5760*ep^7*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2) + ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (4100 + 45323*ep - 264981*ep^2 - 4476908*ep^3 + 726008*ep^4 + 
     169215743*ep^5 + 372385483*ep^6 - 2464337578*ep^7 - 9791244746*ep^8 + 
     6015253916*ep^9 + 70263542040*ep^10 + 82647015408*ep^11)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(2880*ep^7*(-1 + 3*ep)^2*(1 + 3*ep)^2*(-1 + 4*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^4*(-131 - 648*ep + 4695*ep^2 + 22004*ep^3)*
    INT["A", 7, 1438, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^5*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-260 - 5588*ep - 42995*ep^2 - 
     89567*ep^3 + 621891*ep^4 + 4381259*ep^5 + 10425520*ep^6 + 8955500*ep^7)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(384*ep^6*(1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(38 + 239*ep - 6013*ep^2 - 44654*ep^3 + 
     393708*ep^4 + 5682439*ep^5 + 25708031*ep^6 + 52089944*ep^7 + 
     40231308*ep^8)*INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
      1, 1, 0, 0, 0, 0, 0}])/(144*ep^6*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (227 + 5667*ep + 38013*ep^2 - 155656*ep^3 - 3098509*ep^4 - 
     11658323*ep^5 + 15585529*ep^6 + 221743320*ep^7 + 569872132*ep^8 + 
     489425424*ep^9)*INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(288*ep^5*(1 + 3*ep)^2*(-1 + 4*ep)*
    (1 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1705 - 47014*ep - 454897*ep^2 - 997388*ep^3 + 
     14722377*ep^4 + 136309258*ep^5 + 514776581*ep^6 + 950211752*ep^7 + 
     703028172*ep^8)*INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
      0, 0, 0, 1, 0, 0, 0, 0}])/(1440*ep^6*(1 + 3*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (25 + 624*ep + 6618*ep^2 + 37146*ep^3 + 109025*ep^4 + 131778*ep^5)*
    INT["A", 7, 14477, 7, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(240*ep^6*(1 + 3*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-200 - 3095*ep - 11814*ep^2 + 43158*ep^3 + 398352*ep^4 + 745480*ep^5)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(192*ep^5*(-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*
    (194 + 4769*ep + 26187*ep^2 - 242939*ep^3 - 3105239*ep^4 - 5149936*ep^5 + 
     74658848*ep^6 + 465846182*ep^7 + 1066859730*ep^8 + 893140380*ep^9)*
    INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(384*ep^7*(1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 5*ep)^2*
    (1 + 6*ep)^2) + ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*
    (-48 + 1357*ep + 30582*ep^2 + 110760*ep^3 - 801378*ep^4 - 6212385*ep^5 - 
     10286724*ep^6 + 11303660*ep^7 + 31541088*ep^8)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(192*ep^6*(1 + 3*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(432 - 593*ep - 81389*ep^2 - 301842*ep^3 + 2391034*ep^4 + 
     13102891*ep^5 - 9420177*ep^6 - 125682200*ep^7 - 121449836*ep^8 + 
     85081488*ep^9)*INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0, 1, 1, 0, 0, 0}])/(384*ep^5*(-1 + 3*ep)*(1 + 3*ep)^2*
    (1 + 5*ep)^2*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(2 + 17*ep + 32*ep^2)*
    INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(2*ep^2*(1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(31 + 295*ep + 772*ep^2)*
    INT["A", 8, 2479, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(32*ep^3*(1 + 5*ep)^2) - 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(5 + 77*ep + 397*ep^2 + 684*ep^3)*
    INT["A", 8, 2511, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(7 + 101*ep + 472*ep^2 + 700*ep^3)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(-10 - 173*ep - 465*ep^2 + 6262*ep^3 + 
     42152*ep^4 + 73008*ep^5)*INT["A", 8, 9133, 8, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (80*ep^4*(1 + 5*ep)^2*(1 + 6*ep)^2) + 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(40 + 1129*ep + 12920*ep^2 + 77577*ep^3 + 
     258122*ep^4 + 447188*ep^5 + 310512*ep^6)*INT["A", 8, 10415, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (288*ep^4*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(97 + 524*ep)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(144*ep^3*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(20 + 415*ep + 3394*ep^2 + 12844*ep^3 + 
     18760*ep^4)*INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(48*ep^3*(1 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 219*ep + 2537*ep^2 + 15768*ep^3 + 
     54903*ep^4 + 100663*ep^5 + 75502*ep^6)*INT["A", 8, 25291, 8, 0, 
     {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (48*ep^3*(1 + 3*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  (5*(28 + 774*ep + 9097*ep^2 + 57456*ep^3 + 203109*ep^4 + 377084*ep^5 + 
     285380*ep^6)*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(24*ep^2*(1 + 3*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 2*ep)*(-1 + 5*ep)*(1 + 6*ep)*INT["A", 8, 25546, 8, 0, 
     {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (8*ep^2*(1 + 5*ep)) - ((11 + 52*ep)*INT["A", 9, 10671, 9, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (8*(1 + 5*ep)) - ((-1 + 8*ep)*(2 + 21*ep + 58*ep^2)*
    INT["A", 9, 14765, 9, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
      0, 0}])/(5*ep*(1 + 5*ep)^2) - 
  ((1 + 4*ep)*INT["A", 10, 14767, 10, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
      1, 1, 0, 0, 0, 0}])/(4*ep) + ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-97 - 2221*ep - 13663*ep^2 + 41621*ep^3 + 781404*ep^4 + 2995476*ep^5 + 
     3768048*ep^6)*INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(192*ep^5*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-97 - 2123*ep - 11137*ep^2 + 67411*ep^3 + 912138*ep^4 + 3325512*ep^5 + 
     4101264*ep^6)*INT["B", 8, 987, 9, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(48*ep^3*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 4*ep)*(97 + 1440*ep - 4158*ep^2 - 148284*ep^3 - 392527*ep^4 + 
     3663660*ep^5 + 21479532*ep^6 + 31619952*ep^7)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(192*ep^5*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (4 + 107*ep + 1135*ep^2 + 5975*ep^3 + 15593*ep^4 + 16066*ep^5)*
    INT["B", 8, 1883, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(16*ep^5*(1 + 3*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 6*ep)*INT["B", 8, 3930, 8, 0, 
     {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/
   (8*ep^2*(1 + 5*ep)) + (3*(-1 + 3*ep)*(1 + 7*ep)*(-3 + 8*ep)*(-1 + 8*ep)*
    (1 + 10*ep + 28*ep^2)*INT["B", 8, 17211, 8, 0, {1, 1, 0, 1, 1, 1, 0, 0, 
      1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/(4*ep^3*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    (-1 + 50*ep + 1462*ep^2 + 12969*ep^3 + 48088*ep^4 + 64608*ep^5)*
    INT["B", 8, 17243, 8, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(48*ep^5*(1 + 5*ep)^2*(1 + 6*ep)^2) - 
  (3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*(3 + 53*ep + 308*ep^2 + 584*ep^3)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(8*ep^3*(1 + 4*ep)*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(7 + 100*ep + 426*ep^2 + 496*ep^3)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(12*ep^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(8 + 133*ep + 831*ep^2 + 2320*ep^3 + 
     2456*ep^4)*INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
      0, 0, 1, 0, 0, 0}])/(48*ep^4*(1 + 3*ep)*(1 + 5*ep)^2) - 
  (5*(1 + 6*ep)*INT["B", 9, 2011, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(2*(1 + 5*ep)) + 
  (5*(1 + 14*ep + 73*ep^2 + 144*ep^3)*INT["B", 9, 17371, 9, 0, 
     {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)*(1 + 6*ep)) - 
  (15*(1 + 25*ep + 235*ep^2 + 979*ep^3 + 1522*ep^4)*
    INT["B", 9, 18267, 9, 0, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(4*ep*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((11 + 275*ep + 2593*ep^2 + 10851*ep^3 + 16954*ep^4)*
    INT["B", 9, 18267, 10, 0, {2, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(8*ep^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  (3*ep*INT["B", 9, 18291, 9, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
      1, 0, 0, 0}])/(1 + 5*ep) - 
  (25*(-1 + 2*ep)*INT["B", 9, 18297, 9, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(8*(1 + 5*ep)) + 
  (15*(1 + 4*ep)*(4 + 39*ep + 96*ep^2)*INT["B", 9, 18387, 9, 0, 
     {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)^2) - ((1 + 6*ep)*INT["B", 10, 2043, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(1 + 5*ep)) - ((1 + 2*ep)*(1 + 6*ep)*INT["B", 10, 8115, 10, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
   (8*ep*(1 + 5*ep)) + ((7 + 44*ep)*INT["B", 10, 17403, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*(1 + 5*ep)) + ((1 + 8*ep)*INT["B", 10, 17403, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)) + ((1 + 18*ep + 68*ep^2)*INT["B", 10, 18299, 10, 0, 
     {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep*(1 + 5*ep)) - ((1 + 4*ep)*INT["B", 10, 18299, 11, 0, 
     {2, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)) - ((1 + 14*ep + 70*ep^2 + 128*ep^3)*
    INT["B", 10, 18395, 10, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(8*ep^3) - ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    INT["B", 10, 18395, 11, 0, {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
      0, 0, 0}])/(8*ep^3*(1 + 6*ep)) - 
  ((1 + 4*ep)*(2 + 27*ep + 124*ep^2 + 196*ep^3)*INT["B", 10, 18395, 11, 0, 
     {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((1 + 8*ep)*INT["B", 10, 18419, 10, 0, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, 0, 1, 0, 0, 0}])/(8*ep*(1 + 5*ep)) + 
  ((1 + 4*ep)^2*INT["B", 11, 18427, 11, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/(8*ep*(1 + 5*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (145 - 2320*ep + 13013*ep^2 - 30320*ep^3 + 23058*ep^4)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(36*ep^7*(-1 + 3*ep)*(-1 + 4*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (4591 - 83947*ep + 568775*ep^2 - 1688321*ep^3 + 1847958*ep^4)*
    INT["A", 6, 655, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(288*ep^6*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-77 + 1150*ep - 5407*ep^2 + 5966*ep^3)*INT["A", 6, 670, 6, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^6*(-1 + 4*ep)) - ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-557 + 8172*ep - 36169*ep^2 + 46890*ep^3)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (48*ep^6*(-1 + 4*ep)^2) + ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*
    (-1 + 5*ep)*(6995 - 126088*ep + 814497*ep^2 - 2262800*ep^3 + 
     2302636*ep^4)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(288*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-445 + 7002*ep - 40279*ep^2 + 74882*ep^3)*INT["A", 6, 8845, 6, 0, 
     {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (48*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)^2) + 
  (5*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-31 + 206*ep)*
    INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(6*ep^5*(-1 + 4*ep)) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-41 + 265*ep)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(8*ep^5*(-1 + 4*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-61 + 486*ep)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^4*(-1 + 4*ep)) - 
  (3*(-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 9389, 7, 0, 
     {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(2*ep^5) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*INT["A", 7, 9404, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(6*ep^5) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-709 + 5518*ep)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(48*ep^4*(-1 + 4*ep)^2) - 
  ((-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 24938, 7, 0, {0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(4*ep^5) + ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (-2507 + 10774*ep)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 
      1, 0, 0, 0, 1, 1, 0, 0, 0}])/(96*ep^5*(-1 + 4*ep)^2) + 
  (35*(-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(12*ep^5) - (35*(-1 + 2*ep)*(-1 + 5*ep)^2*
    INT["A", 7, 25227, 8, 0, {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(24*ep^4) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^3) + (49*(-1 + 4*ep)*(-1 + 5*ep)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^2) - (55*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(6*ep^2) + 
  (206*INT["A", 8, 25291, 9, 0, {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 
      0, 0, 0}])/(3*ep) + (5*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(2*ep^2) + (9*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/ep^3 - (15*(-1 + 2*ep)^2*(-1 + 6*ep)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/ep^3 + (25*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/ep^3 + (5*(1 + ep)*(-11 + 76*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/ep^3 - 
  (9*(-1 + 4*ep)*INT["C", 9, 32164, 9, 0, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 
      1, 1, 1, 1, 0, 0, 0}])/ep + 
  (9*(-1 + 2*ep)*(-1 + 3*ep)*INT["D", 9, 27827, 9, 0, 
     {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(2*ep^2) + 
  (3*(-1 + 2*ep)^2*INT["D", 9, 143606, 9, 0, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 1, 1, 0, 0, 0, 1}])/ep^2, 
 -2*INT["C", 10, 31212, 10, 0, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 
     0, 0, 0}] - 2*INT["D", 10, 6137, 10, 0, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
     1, 0, 1, 0, 0, 0, 0, 0}] - INT["E", 11, 38871, 11, 0, 
   {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0}], 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*
    (374 - 3033*ep - 23847*ep^2 + 127347*ep^3 + 250281*ep^4 - 290406*ep^5 - 
     1312196*ep^6 - 30143472*ep^7 + 73578240*ep^8)*
    INT["A", 5, 398, 5, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(144*ep^7*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-359 + 1699*ep + 21422*ep^2 - 73220*ep^3 - 295561*ep^4 + 382753*ep^5 + 
     783682*ep^6 + 5283744*ep^7)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (576*ep^6*(-1 + 4*ep)^2*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(298 + 262*ep - 24581*ep^2 - 
     19860*ep^3 + 581393*ep^4 - 69592*ep^5 - 4497340*ep^6 + 5622960*ep^7)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(48*ep^6*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 4*ep)*(8273 + 71816*ep - 144675*ep^2 - 
     2151674*ep^3 - 820976*ep^4 + 12506784*ep^5)*INT["A", 6, 924, 6, 0, 
     {0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (288*ep^6*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-7 - 29*ep + 813*ep^2 + 9615*ep^3 + 29014*ep^4 + 2444*ep^5)*
    INT["A", 6, 1167, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^6*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-2 + 3*ep)^2*(77 - 48*ep - 1551*ep^2 + 2764*ep^3)*
    INT["A", 6, 1450, 6, 0, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^6*(1 + 5*ep)) - 
  ((-2 + 3*ep)*(-3 + 4*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-785 - 2991*ep + 56365*ep^2 + 260199*ep^3 - 693248*ep^4 - 2973804*ep^5 + 
     2307024*ep^6)*INT["A", 6, 2191, 6, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
      1, 0, 0, 0, 0, 0, 0}])/(288*ep^6*(-1 + 4*ep)*(1 + 5*ep)^2*(1 + 6*ep)) - 
  ((-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-91 + 1651*ep - 8641*ep^2 - 7529*ep^3 + 189428*ep^4 - 457388*ep^5 + 
     197952*ep^6)*INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0, 0}])/(576*ep^6*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)) - ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*
    (-20 + 1139*ep - 6282*ep^2 - 9989*ep^3 + 78092*ep^4)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^6*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(10 + 38*ep - 457*ep^2 - 200*ep^3 + 
     900*ep^4)*INT["A", 7, 1199, 7, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 
      0, 0, 0, 0, 0, 0}])/(6*ep^5*(-1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)^4*(-185 - 203*ep + 3724*ep^2)*INT["A", 7, 1438, 7, 0, 
     {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^5*(1 + 5*ep)) - ((-1 + 2*ep)^3*(-2 + 5*ep)*(-17 - 18*ep + 328*ep^2)*
    INT["A", 7, 1454, 7, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 5*ep)) + 
  ((-1 + 2*ep)^4*(-1 + 4*ep)*(1 + 12*ep)*INT["A", 7, 1468, 7, 0, 
     {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^5*(1 + 5*ep)) + ((-1 + 2*ep)^4*(-371 - 2533*ep + 4916*ep^2 + 
     40432*ep^3)*INT["A", 7, 2759, 7, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(18*ep^5*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-7 - 20*ep + 332*ep^2 + 
     1240*ep^3)*INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 
      1, 0, 0, 0, 0, 0}])/(2*ep^5*(-1 + 4*ep)*(1 + 5*ep)^2) + 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1445 - 6056*ep + 47465*ep^2 + 196436*ep^3)*
    INT["A", 7, 6302, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(72*ep^5*(1 + 5*ep)^2) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-88 + 1107*ep + 2380*ep^2)*INT["A", 7, 8847, 7, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0}])/
   (72*ep^4*(-1 + 4*ep)*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-739 + 37*ep + 17804*ep^2)*
    INT["A", 7, 8877, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(72*ep^5*(1 + 5*ep)) - 
  ((-1 + 2*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(17 + 86*ep)*
    INT["A", 7, 9389, 7, 0, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(12*ep^5*(1 + 5*ep)) + 
  ((-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-10 - 77*ep - 261*ep^2 + 
     19580*ep^3 - 109052*ep^4 + 161856*ep^5)*INT["A", 7, 25163, 7, 0, 
     {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (192*ep^6*(-1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(19 + 92*ep)*
    INT["A", 8, 1455, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
      0, 0}])/(12*ep^3*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*INT["A", 8, 1695, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 
      0, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/ep^2 - 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(1 + 12*ep)*INT["A", 8, 2479, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (16*ep^3*(1 + 5*ep)) - (3*(-1 + 2*ep)*(-1 + 3*ep)*
    (11 + 175*ep + 922*ep^2 + 1612*ep^3)*INT["A", 8, 2511, 8, 0, 
     {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}])/
   (2*ep^2*(1 + 5*ep)^2*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(5 + 60*ep + 144*ep^2)*
    INT["A", 8, 2767, 8, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(31 + 307*ep + 752*ep^2)*
    INT["A", 8, 6606, 8, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 5*ep)^2) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*
    INT["A", 8, 9133, 8, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(8*ep^3*(1 + 5*ep)) - 
  ((-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(7 + 36*ep)*
    INT["A", 8, 9391, 8, 0, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
      0, 0}])/(4*ep^3*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)^2*(535 + 2644*ep)*INT["A", 8, 10415, 8, 0, 
     {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
   (144*ep^3*(1 + 5*ep)) - (3*(-1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)*(-1 + 5*ep)*
    INT["A", 8, 10670, 8, 0, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(8*ep^3*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(371 + 3954*ep + 10288*ep^2)*
    INT["A", 8, 10951, 8, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0, 0}])/(36*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  ((15 + 76*ep)*INT["A", 9, 2783, 9, 0, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 
      0, 0, 0, 0, 0, 0}])/(2*(1 + 5*ep)) + 
  ((1 + 4*ep)*INT["A", 9, 10671, 9, 0, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 
      0, 1, 0, 0, 0, 0}])/(4*(1 + 5*ep)) - 
  ((13 + 64*ep)*INT["A", 9, 10959, 9, 0, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
      0, 1, 0, 0, 0, 0}])/(2*(1 + 5*ep)) - 
  ((-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-5 - 16*ep - 260*ep^2 + 3888*ep^3)*
    INT["B", 8, 987, 8, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^4*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-5 - 18*ep - 280*ep^2 + 3744*ep^3)*INT["B", 8, 987, 9, 0, 
     {1, 2, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (24*ep^2*(1 + 5*ep)*(1 + 6*ep)) - 
  ((-1 + 4*ep)*(5 - 25*ep + 136*ep^2 - 6140*ep^3 + 33552*ep^4)*
    INT["B", 8, 987, 9, 0, {2, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(96*ep^4*(1 + 5*ep)*(1 + 6*ep)) + 
  (6*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)*INT["B", 8, 17211, 8, 0, 
     {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (ep*(1 + 5*ep)*(1 + 6*ep)) - ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 7*ep)*
    (-1 + 7*ep)*(1 + 9*ep + 48*ep^2)*INT["B", 8, 17243, 8, 0, 
     {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0}])/
   (8*ep^4*(1 + 5*ep)^2) - (3*(1 + ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
    INT["B", 8, 17331, 8, 0, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
      0, 0}])/(2*ep^3*(1 + 5*ep)) + 
  ((-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*(1 + 10*ep + 38*ep^2)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^3*(1 + 5*ep)*(1 + 6*ep)) + 
  (5*(1 + 4*ep)*INT["B", 9, 17371, 9, 0, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0}])/(2*(1 + 5*ep)) - 
  (3*(5 + 28*ep)*INT["B", 10, 17403, 10, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
      0, 0, 0, 1, 0, 0, 0}])/(2*(1 + 5*ep)) + 
  ((1 + 2*ep)*INT["B", 10, 17403, 11, 0, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0, 1, 0, 0, 0}])/(2*ep*(1 + 5*ep)) - 
  (6*(-1 + 2*ep)^2*(-1 + 6*ep)*INT["C", 8, 25049, 8, 0, 
     {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (ep*(1 + 5*ep)^2) + (2*(-1 + 5*ep)*(-1 + 6*ep)*(-7 + 44*ep)*
    INT["C", 8, 27081, 8, 0, {1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 
      0, 0}])/(ep*(1 + 5*ep)*(1 + 6*ep)) + 
  (2*(1 + ep)*(-13 + 80*ep)*INT["C", 8, 27081, 9, 0, 
     {2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
   (ep*(1 + 5*ep)*(1 + 6*ep)) - (5*(-1 + 2*ep)^2*(1 + 4*ep)*
    INT["C", 9, 27884, 9, 0, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 
      0, 0}])/(4*ep^2*(1 + 5*ep)) + 
  ((1 + 6*ep)*INT["C", 10, 31193, 10, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 
      1, 1, 1, 0, 0, 0}])/(1 + 5*ep) + 
  ((1 + 2*ep)*(7 + 34*ep)*INT["C", 10, 31980, 10, 0, 
     {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   (4*ep*(1 + 5*ep)) + (5*(-1 + 2*ep)^2*(7 + 32*ep)*
    INT["D", 9, 135421, 9, 0, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0, 1}])/(4*ep^2*(1 + 5*ep)) + 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 4*ep)*INT["D", 9, 136437, 9, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (2*ep^2*(1 + 5*ep)) - ((1 + 2*ep)*(7 + 36*ep)*INT["D", 10, 136445, 10, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (4*ep*(1 + 5*ep)) - ((7 + 34*ep)*INT["D", 10, 136893, 10, 0, 
     {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/(1 + 5*ep) - 
  ((-1 + 2*ep)*(4 + 17*ep)*INT["D", 10, 136949, 10, 0, 
     {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/
   (2*ep*(1 + 5*ep)) + ((1 + 4*ep)*INT["D", 11, 136957, 11, 0, 
     {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1}])/(2*(1 + 5*ep)), 
 ((-1 + 2*ep)*(-3 + 4*ep)*(-4 + 5*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (10 + 293*ep - 4525*ep^2 + 6127*ep^3 + 145929*ep^4 - 778242*ep^5 + 
     1392480*ep^6 - 828432*ep^7 + 302400*ep^8)*INT["A", 5, 398, 5, 0, 
     {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (18*ep^8*(-1 + 3*ep)^2*(-1 + 4*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-80 + 173*ep + 3931*ep^2 - 7843*ep^3 - 129611*ep^4 + 838046*ep^5 - 
     2454936*ep^6 + 3456000*ep^7)*INT["A", 6, 655, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (144*ep^7*(-1 + 4*ep)^2*(1 + 4*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-5 + 184*ep - 221*ep^2 - 4126*ep^3 + 11608*ep^4)*
    INT["A", 6, 670, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(24*ep^7*(-1 + 4*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)^2*(-2 + 3*ep)*(-3 + 5*ep)*(-2 + 5*ep)*
    (-40 + 384*ep - 219*ep^2 - 8720*ep^3 + 36589*ep^4 - 30298*ep^5 - 
     206616*ep^6 + 489600*ep^7)*INT["A", 6, 1167, 6, 0, 
     {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}])/
   (6*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)) + 
  ((-1 + 2*ep)^3*(-3 + 5*ep)*(-2 + 5*ep)*(160 + 67*ep - 30437*ep^2 + 
     221547*ep^3 - 369283*ep^4 - 986590*ep^5 + 2702456*ep^6)*
    INT["A", 6, 8620, 6, 0, {0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(144*ep^7*(-1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)) + 
  ((-1 + 2*ep)^4*(-3 + 5*ep)*(-2 + 5*ep)*(-25 + 286*ep - 114*ep^2 - 
     9312*ep^3 + 44087*ep^4 - 91138*ep^5 + 89096*ep^6)*
    INT["A", 6, 8845, 6, 0, {1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(6*ep^7*(-1 + 3*ep)^2*(-1 + 4*ep)^2*(1 + 4*ep)) + 
  ((-1 + 2*ep)^2*(-1 + 3*ep)^2*(-2 + 5*ep)*(-65 - 45*ep + 2066*ep^2)*
    INT["A", 7, 5278, 7, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(24*ep^6*(-1 + 4*ep)) - 
  (5*(-1 + 2*ep)^2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 7, 5518, 7, 0, {0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 
      0, 0}])/(2*ep^5) + (2*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
    (-47 + 148*ep + 360*ep^2 - 216*ep^3 + 1440*ep^4)*
    INT["A", 7, 8847, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
      0, 0}])/(3*ep^4*(-1 + 4*ep)*(1 + 4*ep)) + 
  ((-1 + 2*ep)*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (25 - 37*ep - 926*ep^2 + 4568*ep^3 + 11520*ep^4)*
    INT["A", 7, 17551, 7, 0, {1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(6*ep^5*(-1 + 4*ep)^2*(1 + 4*ep)) - 
  ((-1 + 2*ep)*(-1 + 3*ep)^3*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    (80 + 541*ep)*INT["A", 7, 25163, 7, 0, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 
      0, 0, 1, 1, 0, 0, 0}])/(48*ep^6*(-1 + 4*ep)^2) + 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(8 - 23*ep + 210*ep^2)*
    INT["A", 7, 25227, 7, 0, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/ep^5 - ((-1 + 2*ep)*(-1 + 5*ep)*(-5 - 106*ep + 627*ep^2 - 
     2766*ep^3 + 7200*ep^4)*INT["A", 7, 25227, 8, 0, 
     {2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
   (6*ep^5*(-1 + 3*ep)) + (5*(-1 + 4*ep)*(-1 + 5*ep)*(1 + 9*ep + 28*ep^2)*
    INT["A", 8, 17567, 8, 0, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3*(1 + 4*ep)) - (5*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["A", 8, 21662, 8, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 
      0, 0}])/ep^3 + (5*(-1 + 5*ep)*(-1 + 6*ep)*(2 + 7*ep)*
    INT["A", 8, 25291, 8, 0, {1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 
      0, 0}])/(3*ep^3) - (2*(35 + 118*ep)*INT["A", 8, 25291, 9, 0, 
     {2, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(3*ep^2) + 
  (5*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 12*ep + 24*ep^2)*
    INT["B", 8, 3930, 8, 0, {0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
      0, 0}])/(ep^2*(1 + 4*ep)) - (32*(-1 + 2*ep)*(-2 + 7*ep)*(-1 + 7*ep)*
    INT["B", 8, 18227, 8, 0, {1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^3) - (5*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(1 + 8*ep)*
    INT["B", 8, 18259, 8, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
      0, 0}])/(3*ep^4) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["B", 8, 19409, 8, 0, {1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 
      0, 0}])/(2*ep^2) - 24*INT["B", 9, 18291, 9, 0, 
    {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0}] - 
  (60*(1 + 4*ep)*INT["B", 9, 18387, 9, 0, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 
      0, 0, 0, 1, 0, 0, 0}])/ep - (15*(-1 + 2*ep)*(-1 + 5*ep)*(-1 + 6*ep)*
    INT["C", 8, 507, 8, 0, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}])/ep^2 + (18*(-1 + 2*ep)^2*(-1 + 6*ep)*
    INT["C", 8, 25049, 8, 0, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 
      0, 0}])/ep^3 + (5*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    INT["C", 9, 19691, 9, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 
      0, 0}])/ep^3 - (6*(-1 + 4*ep)*INT["C", 9, 32164, 9, 0, 
     {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/ep + 
  ((1 + 3*ep)*(1 + 4*ep)*INT["C", 10, 150763, 10, 0, 
     {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}])/ep^3 - 
  (8*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*INT["D", 8, 6620, 8, 0, 
     {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/ep^4}


==> anc/Ipl.res.m <==
{1/(576*ep^8) + (17*zeta[2])/(288*ep^6) + (677*zeta[2]^2)/(720*ep^4) + 
  (232093*zeta[2]^4)/126000 + (89*zeta[3])/(432*ep^5) - 
  (4181*zeta[2]*zeta[3]^2)/162 + 
  ((3919*zeta[2]^3)/420 + (1571*zeta[3]^2)/324)/ep^2 + 
  (15514*zeta[3]*zeta[5])/135 + ((487*zeta[2]*zeta[3])/216 + 
    (5489*zeta[5])/720)/ep^3 + ((4957*zeta[2]^2*zeta[3])/540 + 
    (16543*zeta[2]*zeta[5])/360 + (77677*zeta[7])/2016)/ep + 
  (727*zeta[5, 3])/10, 1/(144*ep^8) - (13*zeta[2])/(144*ep^6) - 
  (269*zeta[2]^2)/(80*ep^4) + (39385301*zeta[2]^4)/25200 - 
  (577*zeta[3])/(432*ep^5) + (358051*zeta[2]*zeta[3]^2)/324 + 
  ((-13721*zeta[2]^3)/1260 + (115529*zeta[3]^2)/1296)/ep^2 + 
  ((-236*zeta[2]*zeta[3])/27 - (4309*zeta[5])/720)/ep^3 + 
  (340829*zeta[3]*zeta[5])/1080 + ((16141*zeta[2]^2*zeta[3])/120 + 
    (6442*zeta[2]*zeta[5])/45 + (958499*zeta[7])/1008)/ep - 
  (4490*zeta[5, 3])/3, -1/(288*ep^8) - (17*zeta[2])/(144*ep^6) - 
  (173*zeta[2]^2)/(360*ep^4) - (231920251*zeta[2]^4)/63000 - 
  (233*zeta[3])/(216*ep^5) - (83065*zeta[2]*zeta[3]^2)/81 + 
  ((-615*zeta[2]^3)/14 - (8717*zeta[3]^2)/162)/ep^2 + 
  ((2033*zeta[2]*zeta[3])/108 - (16529*zeta[5])/360)/ep^3 + 
  (26134*zeta[3]*zeta[5])/135 + ((-30589*zeta[2]^2*zeta[3])/270 + 
    (31937*zeta[2]*zeta[5])/180 - (3335575*zeta[7])/1008)/ep + 
  (13891*zeta[5, 3])/5, 1/(288*ep^8) + (17*zeta[2])/(144*ep^6) + 
  (533*zeta[2]^2)/(360*ep^4) + (1180217*zeta[2]^4)/3150 + 
  (89*zeta[3])/(216*ep^5) - (1022*zeta[2]*zeta[3]^2)/81 + 
  ((218*zeta[2]^3)/35 + (1150*zeta[3]^2)/81)/ep^2 + 
  (116303*zeta[3]*zeta[5])/135 + ((163*zeta[2]*zeta[3])/108 + 
    (7469*zeta[5])/360)/ep^3 + ((-8507*zeta[2]^2*zeta[3])/270 - 
    (26657*zeta[2]*zeta[5])/180 + (124771*zeta[7])/252)/ep + 33*zeta[5, 3], 
 1/(72*ep^8) - (13*zeta[2])/(72*ep^6) - (887*zeta[2]^2)/(120*ep^4) + 
  (113119649*zeta[2]^4)/63000 - (577*zeta[3])/(216*ep^5) + 
  (48343*zeta[2]*zeta[3]^2)/162 + 
  ((-2897*zeta[2]^3)/30 + (193721*zeta[3]^2)/648)/ep^2 + 
  ((-4*zeta[2]*zeta[3])/27 - (21109*zeta[5])/360)/ep^3 + 
  (2197469*zeta[3]*zeta[5])/540 + ((184207*zeta[2]^2*zeta[3])/180 - 
    (30136*zeta[2]*zeta[5])/45 - (239761*zeta[7])/504)/ep - 
  (86152*zeta[5, 3])/15, 1/(576*ep^8) + (7*zeta[2])/(144*ep^6) + 
  (713*zeta[2]^2)/(1440*ep^4) - (32463187*zeta[2]^4)/252000 + 
  (169*zeta[3])/(864*ep^5) + (65419*zeta[2]*zeta[3]^2)/648 + 
  ((1759*zeta[2]^3)/7560 - (13919*zeta[3]^2)/2592)/ep^2 - 
  (1103603*zeta[3]*zeta[5])/2160 + 
  ((115*zeta[2]*zeta[3])/216 + (3013*zeta[5])/1440)/ep^3 + 
  ((-38863*zeta[2]^2*zeta[3])/2160 + (23921*zeta[2]*zeta[5])/360 - 
    (135691*zeta[7])/672)/ep + (3443*zeta[5, 3])/180, 
 11/(576*ep^8) + (11*zeta[2])/(48*ep^6) + (487*zeta[2]^2)/(360*ep^4) - 
  (53988017*zeta[2]^4)/84000 + (1937*zeta[3])/(864*ep^5) + 
  (20023*zeta[2]*zeta[3]^2)/54 + 
  ((35053*zeta[2]^3)/1260 - (14483*zeta[3]^2)/324)/ep^2 - 
  (191423*zeta[3]*zeta[5])/270 + ((-1505*zeta[2]*zeta[3])/48 + 
    (94313*zeta[5])/1440)/ep^3 + ((-10093*zeta[2]^2*zeta[3])/1080 - 
    (192539*zeta[2]*zeta[5])/240 + (6002449*zeta[7])/4032)/ep + 
  (40379*zeta[5, 3])/30, 1/(576*ep^8) + zeta[2]/(24*ep^6) + 
  (161*zeta[2]^2)/(160*ep^4) + (12188279*zeta[2]^4)/28000 + 
  (163*zeta[3])/(864*ep^5) - (23813*zeta[2]*zeta[3]^2)/108 + 
  ((119*zeta[2]^3)/6 + (59509*zeta[3]^2)/2592)/ep^2 + 
  (3485149*zeta[3]*zeta[5])/2160 + 
  ((253*zeta[2]*zeta[3])/36 + (5803*zeta[5])/1440)/ep^3 + 
  ((19081*zeta[2]^2*zeta[3])/240 - (3449*zeta[2]*zeta[5])/120 + 
    (2284607*zeta[7])/4032)/ep - (157*zeta[5, 3])/15, 
 -13/(576*ep^8) + (5*zeta[2])/(48*ep^6) + (167*zeta[2]^2)/(480*ep^4) + 
  (443297431*zeta[2]^4)/84000 + (743*zeta[3])/(864*ep^5) + 
  (68821*zeta[2]*zeta[3]^2)/27 + 
  ((4163*zeta[2]^3)/90 + (425345*zeta[3]^2)/2592)/ep^2 - 
  (10377031*zeta[3]*zeta[5])/2160 + 
  ((-179*zeta[2]*zeta[3])/9 + (82931*zeta[5])/1440)/ep^3 + 
  ((313829*zeta[2]^2*zeta[3])/720 - (1499*zeta[2]*zeta[5])/4 + 
    (16246723*zeta[7])/4032)/ep - (176657*zeta[5, 3])/30, 
 -1/(72*ep^8) - (29*zeta[2])/(144*ep^6) + (31*zeta[2]^2)/(240*ep^4) - 
  (1336955*zeta[2]^4)/2016 - (577*zeta[3])/(432*ep^5) - 
  (797531*zeta[2]*zeta[3]^2)/648 + 
  ((-4741*zeta[2]^3)/252 + (128729*zeta[3]^2)/1296)/ep^2 + 
  ((4019*zeta[2]*zeta[3])/108 - (36367*zeta[5])/720)/ep^3 + 
  (6666179*zeta[3]*zeta[5])/1080 + ((21493*zeta[2]^2*zeta[3])/360 + 
    (361843*zeta[2]*zeta[5])/360 - (7604257*zeta[7])/4032)/ep + 
  (3205*zeta[5, 3])/12, 1/(144*ep^8) - zeta[2]/(144*ep^6) + 
  (57*zeta[2]^2)/(80*ep^4) - (387942419*zeta[2]^4)/84000 - 
  zeta[3]/(432*ep^5) + (316049*zeta[2]*zeta[3]^2)/162 + 
  ((-37363*zeta[2]^3)/2520 - (237775*zeta[3]^2)/1296)/ep^2 + 
  ((1061*zeta[2]*zeta[3])/54 - (38149*zeta[5])/720)/ep^3 + 
  (694817*zeta[3]*zeta[5])/1080 + ((-24527*zeta[2]^2*zeta[3])/40 + 
    (99319*zeta[2]*zeta[5])/45 - (2582855*zeta[7])/504)/ep + 
  (204143*zeta[5, 3])/30, 1/(576*ep^8) + zeta[2]/(24*ep^6) + 
  (57*zeta[2]^2)/(80*ep^4) + (3031177*zeta[2]^4)/12000 + 
  (181*zeta[3])/(864*ep^5) - (1513*zeta[2]*zeta[3]^2)/216 + 
  ((33163*zeta[2]^3)/2520 + (2083*zeta[3]^2)/162)/ep^2 + 
  (201041*zeta[3]*zeta[5])/270 + ((595*zeta[2]*zeta[3])/144 + 
    (5833*zeta[5])/1440)/ep^3 + ((4063*zeta[2]^2*zeta[3])/80 + 
    (7001*zeta[2]*zeta[5])/120 + (1623313*zeta[7])/8064)/ep - 
  (1567*zeta[5, 3])/120, 23/(576*ep^8) - (47*zeta[2])/(144*ep^6) - 
  (433*zeta[2]^2)/(288*ep^4) - (14105297*zeta[2]^4)/42000 - 
  (1789*zeta[3])/(864*ep^5) - (60533*zeta[2]*zeta[3]^2)/648 + 
  ((-52957*zeta[2]^3)/2520 + (134567*zeta[3]^2)/2592)/ep^2 + 
  ((4765*zeta[2]*zeta[3])/216 - (60961*zeta[5])/1440)/ep^3 + 
  (2126603*zeta[3]*zeta[5])/2160 + ((295021*zeta[2]^2*zeta[3])/2160 + 
    (97279*zeta[2]*zeta[5])/360 - (2434597*zeta[7])/2016)/ep - 
  (7319*zeta[5, 3])/60, -3/(64*ep^8) + (31*zeta[2])/(96*ep^6) - 
  (6541*zeta[2]^2)/(1440*ep^4) - (55582357*zeta[2]^4)/48000 + 
  (3*zeta[3])/(4*ep^5) + (10627*zeta[2]*zeta[3]^2)/144 + 
  ((-192937*zeta[2]^3)/2016 + (2741*zeta[3]^2)/144)/ep^2 + 
  ((-781*zeta[2]*zeta[3])/36 - (1063*zeta[5])/20)/ep^3 + 
  (268141*zeta[3]*zeta[5])/40 + ((719429*zeta[2]^2*zeta[3])/2160 - 
    (32669*zeta[2]*zeta[5])/80 - (3518471*zeta[7])/2688)/ep + 
  (4559*zeta[5, 3])/10, 1/(576*ep^8) - zeta[2]/(8*ep^6) + 
  (1201*zeta[2]^2)/(2880*ep^4) + (952297279*zeta[2]^4)/2016000 - 
  (319*zeta[3])/(432*ep^5) - (35209*zeta[2]*zeta[3]^2)/27 + 
  ((67729*zeta[2]^3)/4032 + (7328*zeta[3]^2)/81)/ep^2 + 
  ((2353*zeta[2]*zeta[3])/144 - (1373*zeta[5])/360)/ep^3 + 
  (3939533*zeta[3]*zeta[5])/1080 + ((890263*zeta[2]^2*zeta[3])/4320 - 
    (27833*zeta[2]*zeta[5])/120 + (3392399*zeta[7])/4032)/ep - 
  (7591*zeta[5, 3])/40, -1/(96*ep^8) - (53*zeta[2])/(288*ep^6) - 
  (637*zeta[2]^2)/(240*ep^4) - (1110914569*zeta[2]^4)/1008000 - 
  (337*zeta[3])/(288*ep^5) + (924893*zeta[2]*zeta[3]^2)/648 + 
  ((-524371*zeta[2]^3)/10080 - (4069*zeta[3]^2)/288)/ep^2 + 
  ((1541*zeta[2]*zeta[3])/216 - (27601*zeta[5])/480)/ep^3 - 
  (83399*zeta[3]*zeta[5])/80 + ((8807*zeta[2]^2*zeta[3])/360 + 
    (33556*zeta[2]*zeta[5])/45 - (1698595*zeta[7])/672)/ep + 
  (4893*zeta[5, 3])/10, 5/(288*ep^8) - (139*zeta[2])/(288*ep^6) - 
  (2609*zeta[2]^2)/(240*ep^4) - (1865882993*zeta[2]^4)/504000 - 
  (3809*zeta[3])/(864*ep^5) + (474319*zeta[2]*zeta[3]^2)/162 + 
  ((-184073*zeta[2]^3)/1008 + (80651*zeta[3]^2)/1296)/ep^2 + 
  ((10235*zeta[2]*zeta[3])/432 - (56425*zeta[5])/288)/ep^3 + 
  (11313389*zeta[3]*zeta[5])/1080 + 
  ((39206*zeta[2]^2*zeta[3])/45 + (630593*zeta[2]*zeta[5])/720 - 
    (27831739*zeta[7])/4032)/ep + (50049*zeta[5, 3])/20, 
 1/(576*ep^8) + zeta[2]/(36*ep^6) + (173*zeta[2]^2)/(288*ep^4) + 
  (43695623*zeta[2]^4)/504000 + (151*zeta[3])/(864*ep^5) + 
  (41719*zeta[2]*zeta[3]^2)/162 + 
  ((6317*zeta[2]^3)/720 + (9895*zeta[3]^2)/2592)/ep^2 - 
  (263897*zeta[3]*zeta[5])/2160 + 
  ((505*zeta[2]*zeta[3])/216 + (5503*zeta[5])/1440)/ep^3 + 
  ((89593*zeta[2]^2*zeta[3])/2160 + (3419*zeta[2]*zeta[5])/45 - 
    (169789*zeta[7])/4032)/ep + (407*zeta[5, 3])/15, 
 1/(288*ep^8) + zeta[2]/(144*ep^6) + (623*zeta[2]^2)/(120*ep^4) + 
  (69281143*zeta[2]^4)/15750 + (209*zeta[3])/(216*ep^5) - 
  (210472*zeta[2]*zeta[3]^2)/81 + 
  ((38501*zeta[2]^3)/315 + (11621*zeta[3]^2)/162)/ep^2 - 
  (493027*zeta[3]*zeta[5])/135 + ((-205*zeta[2]*zeta[3])/108 + 
    (39449*zeta[5])/360)/ep^3 + ((8023*zeta[2]^2*zeta[3])/90 - 
    (290821*zeta[2]*zeta[5])/180 + (2997077*zeta[7])/504)/ep - 
  (62426*zeta[5, 3])/15, 1/(288*ep^8) - zeta[2]/(32*ep^6) - 
  (403*zeta[2]^2)/(720*ep^4) - (7941559*zeta[2]^4)/48000 - 
  (187*zeta[3])/(864*ep^5) + (40867*zeta[2]*zeta[3]^2)/108 + 
  ((-284189*zeta[2]^3)/10080 - (14047*zeta[3]^2)/2592)/ep^2 + 
  ((191*zeta[2]*zeta[3])/36 - (38659*zeta[5])/1440)/ep^3 - 
  (2593651*zeta[3]*zeta[5])/2160 + ((-77089*zeta[2]^2*zeta[3])/1080 + 
    (25019*zeta[2]*zeta[5])/60 - (1150361*zeta[7])/1008)/ep - 
  (7253*zeta[5, 3])/15, (228869*zeta[2]^4)/5250 + zeta[3]/(24*ep^5) - 
  (9161*zeta[2]*zeta[3]^2)/72 + ((6389*zeta[2]^3)/2520 - (193*zeta[3]^2)/72)/
   ep^2 + ((-5*zeta[2]*zeta[3])/12 + (7*zeta[5])/12)/ep^3 - 
  (45341*zeta[3]*zeta[5])/180 + ((-2431*zeta[2]^2*zeta[3])/120 + 
    (189*zeta[2]*zeta[5])/4 + (44*zeta[7])/3)/ep - (2621*zeta[5, 3])/60, 
 zeta[2]/(48*ep^6) - (13*zeta[2]^2)/(240*ep^4) + (3474517*zeta[2]^4)/126000 - 
  (7*zeta[3])/(48*ep^5) - (55691*zeta[2]*zeta[3]^2)/216 + 
  ((-8053*zeta[2]^3)/2520 + (439*zeta[3]^2)/144)/ep^2 + 
  ((17*zeta[2]*zeta[3])/9 - (281*zeta[5])/48)/ep^3 - 
  (3373*zeta[3]*zeta[5])/360 + ((8497*zeta[2]^2*zeta[3])/180 - 
    (544*zeta[2]*zeta[5])/15 - (16135*zeta[7])/96)/ep - 
  (15557*zeta[5, 3])/60, (-7*zeta[2]^2)/(20*ep^4) - 
  (32238699*zeta[2]^4)/28000 - (17131*zeta[2]*zeta[3]^2)/36 + 
  ((-8531*zeta[2]^3)/840 + (433*zeta[3]^2)/24)/ep^2 + 
  ((97*zeta[2]*zeta[3])/12 - (377*zeta[5])/24)/ep^3 + 
  (168463*zeta[3]*zeta[5])/36 + ((5609*zeta[2]^2*zeta[3])/60 + 
    (1387*zeta[2]*zeta[5])/3 - (92183*zeta[7])/64)/ep + 
  (30512*zeta[5, 3])/15, 5/(48*ep^8) - (65*zeta[2])/(72*ep^6) - 
  (2171*zeta[2]^2)/(480*ep^4) - (102398431*zeta[2]^4)/144000 - 
  (293*zeta[3])/(48*ep^5) - (967087*zeta[2]*zeta[3]^2)/648 + 
  ((-163871*zeta[2]^3)/10080 + (82361*zeta[3]^2)/432)/ep^2 + 
  ((11495*zeta[2]*zeta[3])/216 - (4019*zeta[5])/48)/ep^3 + 
  (1714063*zeta[3]*zeta[5])/360 + ((47639*zeta[2]^2*zeta[3])/144 + 
    (41611*zeta[2]*zeta[5])/72 - (707127*zeta[7])/448)/ep + 
  (42559*zeta[5, 3])/60, 1/(96*ep^8) - (11*zeta[2])/(96*ep^6) - 
  (2743*zeta[2]^2)/(960*ep^4) - (754079597*zeta[2]^4)/2016000 - 
  (11*zeta[3])/(9*ep^5) + (27517*zeta[2]*zeta[3]^2)/432 + 
  ((-642007*zeta[2]^3)/20160 + (26141*zeta[3]^2)/864)/ep^2 + 
  ((-11*zeta[2]*zeta[3])/36 - (2329*zeta[5])/80)/ep^3 + 
  (399373*zeta[3]*zeta[5])/240 + ((169157*zeta[2]^2*zeta[3])/1440 + 
    (1101*zeta[2]*zeta[5])/20 - (1937119*zeta[7])/2688)/ep + 
  (9449*zeta[5, 3])/120, 5/(144*ep^8) - (2*zeta[2])/(9*ep^6) + 
  (1171*zeta[2]^2)/(240*ep^4) + (339481019*zeta[2]^4)/252000 - 
  (331*zeta[3])/(216*ep^5) - (343849*zeta[2]*zeta[3]^2)/324 + 
  ((67171*zeta[2]^3)/504 + (72223*zeta[3]^2)/1296)/ep^2 - 
  (4344341*zeta[3]*zeta[5])/1080 + 
  ((2041*zeta[2]*zeta[3])/216 + (3857*zeta[5])/36)/ep^3 + 
  ((-39241*zeta[2]^2*zeta[3])/180 - (21157*zeta[2]*zeta[5])/45 + 
    (14485195*zeta[7])/4032)/ep + (1664*zeta[5, 3])/5, 
 (-7*zeta[2]^2)/(160*ep^4) - (11407999*zeta[2]^4)/72000 + zeta[3]/(48*ep^5) - 
  (943*zeta[2]*zeta[3]^2)/36 + ((-13751*zeta[2]^3)/5040 + 
    (1063*zeta[3]^2)/288)/ep^2 + (999253*zeta[3]*zeta[5])/720 + 
  ((-113*zeta[2]*zeta[3])/48 + (91*zeta[5])/48)/ep^3 + 
  ((3617*zeta[2]^2*zeta[3])/80 - (9517*zeta[2]*zeta[5])/48 + 
    (46099*zeta[7])/192)/ep + (6849*zeta[5, 3])/20, 
 zeta[2]/(24*ep^6) + zeta[2]^2/(60*ep^4) + (103912481*zeta[2]^4)/126000 - 
  zeta[3]/(8*ep^5) - (7802*zeta[2]*zeta[3]^2)/27 + 
  ((11281*zeta[2]^3)/1260 + (703*zeta[3]^2)/24)/ep^2 - 
  (37447*zeta[3]*zeta[5])/180 + ((-29*zeta[2]*zeta[3])/36 + (20*zeta[5])/3)/
   ep^3 + ((2807*zeta[2]^2*zeta[3])/45 - (121*zeta[2]*zeta[5])/5 + 
    (25855*zeta[7])/48)/ep - (12944*zeta[5, 3])/15, 
 -1/(36*ep^8) - zeta[2]/(16*ep^6) + (9*zeta[2]^2)/(2*ep^4) + 
  (12545753*zeta[2]^4)/14400 - (107*zeta[3])/(432*ep^5) - 
  (40175*zeta[2]*zeta[3]^2)/24 + 
  ((348347*zeta[2]^3)/5040 + (155179*zeta[3]^2)/1296)/ep^2 + 
  (3745369*zeta[3]*zeta[5])/1080 + 
  ((467*zeta[2]*zeta[3])/12 + (18091*zeta[5])/720)/ep^3 + 
  ((1225*zeta[2]^2*zeta[3])/24 + (25153*zeta[2]*zeta[5])/60 + 
    (920383*zeta[7])/1008)/ep + (1189*zeta[5, 3])/6, 
 (-5*zeta[2]^2)/(48*ep^4) + (32252011*zeta[2]^4)/168000 - 
  (7*zeta[3])/(24*ep^5) - (641*zeta[2]*zeta[3]^2)/3 + 
  ((8131*zeta[2]^3)/1008 + (1885*zeta[3]^2)/72)/ep^2 + 
  (11363*zeta[3]*zeta[5])/20 + ((7*zeta[2]*zeta[3])/4 + (69*zeta[5])/8)/
   ep^3 + ((16751*zeta[2]^2*zeta[3])/360 - (266*zeta[2]*zeta[5])/3 + 
    (15071*zeta[7])/48)/ep + (3269*zeta[5, 3])/30, 
 -11/(288*ep^8) + (65*zeta[2])/(288*ep^6) + (63*zeta[2]^2)/(80*ep^4) + 
  (183065759*zeta[2]^4)/36000 - (2005*zeta[3])/(864*ep^5) - 
  (956701*zeta[2]*zeta[3]^2)/324 + 
  ((22915*zeta[2]^3)/252 + (18203*zeta[3]^2)/162)/ep^2 - 
  (941249*zeta[3]*zeta[5])/108 + ((-4519*zeta[2]*zeta[3])/432 + 
    (115559*zeta[5])/1440)/ep^3 + ((-4009*zeta[2]^2*zeta[3])/20 - 
    (125525*zeta[2]*zeta[5])/144 + (21937549*zeta[7])/4032)/ep - 
  (287479*zeta[5, 3])/60, -1/(12*ep^8) + (35*zeta[2])/(48*ep^6) - 
  (269*zeta[2]^2)/(240*ep^4) - (2959007*zeta[2]^4)/8400 + 
  (445*zeta[3])/(144*ep^5) + (31201*zeta[2]*zeta[3]^2)/27 + 
  ((-8363*zeta[2]^3)/630 - (14051*zeta[3]^2)/432)/ep^2 + 
  (25969*zeta[3]*zeta[5])/8 + ((-1433*zeta[2]*zeta[3])/36 + 
    (2767*zeta[5])/80)/ep^3 + ((162007*zeta[2]^2*zeta[3])/360 - 
    (3639*zeta[2]*zeta[5])/4 + (89105*zeta[7])/336)/ep + 899*zeta[5, 3]}


==> anc/README <==
"The Four-Loop N=4 Sudakov Form Factor"
R.N. Lee, A. von Manteuffel, R.M. Schabinger, A.V. Smirnov, V.A. Smirnov, M. Steinhauser

In the ancillary files we give the main results of our paper in computer
readable form (Mathematica format).

Propagator definitions for the integrals:
 integralfamilies.yaml: families and permutation symmetries (Reduze 2 format)

The 32 planar master integrals I_{pl,i}^{n_i} in Eq. (2.4):
 Ipl.def.m: definition in terms of our integral families
 Ipl.red.m: reduced form in terms of conventional master integrals
 Ipl.res.m: results for their Laurent expansion in ep through to weight 8
The 23 non-planar master integrals I_{i}^{m_i} in Eq. (2.4):
 Inpl.def.m: definition in terms of our integral families
 Inpl.red.m: reduced form in terms of conventional master integrals
 Inpl.res.m: results for their Laurent expansion in ep through to weight 8
These integrals have originally been defined in
 Boels, Huber, Yang, arXiv: 1711.08449.

The result for the Sudakov form factor through to 4 loops and weight 8:
 ffneq4.res.m
The results through to 3 loops are due to
 Gehrmann, Henn, Huber, arXiv:1112.4524,
at 4 loops, the reduced integrand is due to
 Boels, Huber, Yang, arXiv: 1711.08449,
the 1/ep^2 pole (cusp anomalous dimension) is due to
 Henn, Korchemsky, Mistlberger, arXiv:1911.10174,
 Huber, von Manteuffel, Panzer, Schabinger, Yang,  1912.13459,
the 1/ep pole (collinear anomalous dimension) is due to
 Agarwal, von Manteuffel, Panzer, Schabinger, arXiv:2102.09725,
and the finite part is due to this work.

In these files, we set q^2=(p_1+p_2)^2=-1, use Minkowskian conventions for the
propagators, and employ the standard MSbar normalization given in Eq. (2.6).
The results are expressed in terms of regular and multiple zeta values defined
in Eq. (3.71). Please note that zeta[5,3] is _NOT_ Mathematica's Zeta[5,3].
For the coupling constant we use a = Nc*g^2/(16 Pi^2).


==> anc/ffneq4.res.m <==
1 + a*(-2/ep^2 + zeta[2] + (47*ep^2*zeta[2]^2)/20 + (14*ep*zeta[3])/3 + 
   ep^4*((949*zeta[2]^3)/280 - (49*zeta[3]^2)/9) + 
   ep^3*((-7*zeta[2]*zeta[3])/3 + (62*zeta[5])/5) + 
   ep^6*((55779*zeta[2]^4)/11200 + (49*zeta[2]*zeta[3]^2)/18 - 
     (434*zeta[3]*zeta[5])/15) + ep^5*((-329*zeta[2]^2*zeta[3])/60 - 
     (31*zeta[2]*zeta[5])/5 + (254*zeta[7])/7)) + 
 a^2*(2/ep^4 - zeta[2]/ep^2 - (21*zeta[2]^2)/5 - (25*zeta[3])/(3*ep) + 
   ep^2*((2313*zeta[2]^3)/70 + (901*zeta[3]^2)/9) + 
   ep*((23*zeta[2]*zeta[3])/3 + (71*zeta[5])/5) + 
   ep^3*((1291*zeta[2]^2*zeta[3])/10 - (313*zeta[2]*zeta[5])/5 + 
     (6338*zeta[7])/7) + ep^4*((50419*zeta[2]^4)/100 - 
     (1547*zeta[2]*zeta[3]^2)/9 + (1690*zeta[3]*zeta[5])/3 - 
     264*zeta[5, 3])) + a^3*(-4/(3*ep^6) + (247*zeta[2]^2)/(90*ep^2) - 
   (22523*zeta[2]^3)/270 + (22*zeta[3])/(3*ep^3) - (1766*zeta[3]^2)/9 + 
   ((-85*zeta[2]*zeta[3])/9 - (878*zeta[5])/15)/ep + 
   ep*((-47803*zeta[2]^2*zeta[3])/180 + (2449*zeta[2]*zeta[5])/9 - 
     (385579*zeta[7])/126) + ep^2*((-1183759981*zeta[2]^4)/756000 + 
     (7936*zeta[2]*zeta[3]^2)/9 - (89996*zeta[3]*zeta[5])/15 + 
     (12392*zeta[5, 3])/45)) + a^4*(2/(3*ep^8) + (2*zeta[2])/(3*ep^6) + 
   (5*zeta[2]^2)/(18*ep^4) + (71888861*zeta[2]^4)/31500 - 
   (38*zeta[3])/(9*ep^5) - (35707*zeta[2]*zeta[3]^2)/27 + 
   ((95477*zeta[2]^3)/945 + (10853*zeta[3]^2)/54)/ep^2 + 
   (499927*zeta[3]*zeta[5])/45 + ((23*zeta[2]*zeta[3])/3 + (1082*zeta[5])/15)/
    ep^3 + ((39067*zeta[2]^2*zeta[3])/135 - (15529*zeta[2]*zeta[5])/45 + 
     (541619*zeta[7])/126)/ep - (808*zeta[5, 3])/45 + 
   ((-248383*zeta[2]^4)/175 - 24*zeta[2]*zeta[3]^2 + 
     ((372*zeta[2]^3)/35 + 18*zeta[3]^2)/ep^2 - 7638*zeta[3]*zeta[5] + 
     ((138*zeta[2]^2*zeta[3])/5 - 192*zeta[2]*zeta[5] - (2613*zeta[7])/4)/
      ep + 390*zeta[5, 3])/Nc^2)


==> anc/integralfamilies.yaml <==
integralfamilies:
  
  - name: "A"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "p1-k1", 0 ]
      - [ "p1-k1+k2", 0 ]
      - [ "p1-k1+k2-k3", 0 ]
      - [ "p1-k1+k2-k3+k4", 0 ]
      - [ "p2+k1", 0 ]
      - [ "p2+k1-k2", 0 ]
      - [ "p2+k1-k2+k3", 0 ]
      - [ "p2+k1-k2+k3-k4", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1-k2+k3", 0 ]
      - [ "-k2+k3-k4", 0 ]
      - [ "k1-k2+k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 13], [3, 14], [5, 6], [9, 10], [15, 17]]
      - [[1, 13], [3, 14], [5, 10], [6, 9], [7, 11], [8, 12], [15, 17]]
      - [[1, 13], [3, 17], [5, 6], [7, 8], [9, 10], [11, 12], [14, 15], [16, 18]]
      - [[1, 13], [3, 17], [5, 10], [6, 9], [7, 12], [8, 11], [14, 15], [16, 18]]
      - [[1, 13, 16], [2, 3, 14], [4, 17, 15], [5, 6, 7], [9, 10, 11]]
      - [[1, 13, 16], [2, 3, 14], [4, 17, 15], [5, 10, 7, 9, 6, 11], [8, 12]]
      - [[1, 13, 16, 18], [2, 3, 4, 17], [5, 6, 7, 8], [9, 10, 11, 12], [14, 15]]
      - [[1, 13, 16, 18], [2, 3, 4, 17], [5, 10, 7, 12], [6, 11, 8, 9], [14, 15]]
      - [[1, 13, 18], [2, 15, 17], [3, 4, 14], [5, 6, 8], [9, 10, 12]]
      - [[1, 13, 18], [2, 15, 17], [3, 4, 14], [5, 10, 8, 9, 6, 12], [7, 11]]
      - [[1, 13, 18, 16], [2, 15, 4, 14], [3, 17], [5, 6, 8, 7], [9, 10, 12, 11]]
      - [[1, 13, 18, 16], [2, 15, 4, 14], [3, 17], [5, 10, 8, 11], [6, 12, 7, 9]]
      - [[1, 16], [2, 3], [4, 17], [5, 7], [9, 11]]
      - [[1, 16], [2, 3], [4, 17], [5, 11], [6, 10], [7, 9], [8, 12]]
      - [[1, 16], [2, 4], [3, 17], [5, 7], [6, 8], [9, 11], [10, 12], [13, 18]]
      - [[1, 16], [2, 4], [3, 17], [5, 11], [6, 12], [7, 9], [8, 10], [13, 18]]
      - [[1, 16, 13], [2, 14, 3], [4, 15, 17], [5, 7, 6], [9, 11, 10]]
      - [[1, 16, 13], [2, 14, 3], [4, 15, 17], [5, 11, 6, 9, 7, 10], [8, 12]]
      - [[1, 16, 13, 18], [2, 4], [3, 15, 17, 14], [5, 7, 6, 8], [9, 11, 10, 12]]
      - [[1, 16, 13, 18], [2, 4], [3, 15, 17, 14], [5, 11, 6, 12], [7, 10, 8, 9]]
      - [[1, 16, 18], [2, 3, 15], [4, 17, 14], [5, 7, 8], [9, 11, 12]]
      - [[1, 16, 18], [2, 3, 15], [4, 17, 14], [5, 11, 8, 9, 7, 12], [6, 10]]
      - [[1, 16, 18, 13], [2, 14, 4, 15], [3, 17], [5, 7, 8, 6], [9, 11, 12, 10]]
      - [[1, 16, 18, 13], [2, 14, 4, 15], [3, 17], [5, 11, 8, 10], [6, 9, 7, 12]]
      - [[1, 18], [2, 4], [5, 8], [6, 7], [9, 12], [10, 11], [13, 16], [14, 15]]
      - [[1, 18], [2, 4], [5, 12], [6, 11], [7, 10], [8, 9], [13, 16], [14, 15]]
      - [[1, 18], [2, 15], [4, 14], [5, 8], [9, 12]]
      - [[1, 18], [2, 15], [4, 14], [5, 12], [6, 10], [7, 11], [8, 9]]
      - [[1, 18, 13], [2, 17, 15], [3, 14, 4], [5, 8, 6], [9, 12, 10]]
      - [[1, 18, 13], [2, 17, 15], [3, 14, 4], [5, 12, 6, 9, 8, 10], [7, 11]]
      - [[1, 18, 13, 16], [2, 4], [3, 14, 17, 15], [5, 8, 6, 7], [9, 12, 10, 11]]
      - [[1, 18, 13, 16], [2, 4], [3, 14, 17, 15], [5, 12, 6, 11], [7, 9, 8, 10]]
      - [[1, 18, 16], [2, 15, 3], [4, 14, 17], [5, 8, 7], [9, 12, 11]]
      - [[1, 18, 16], [2, 15, 3], [4, 14, 17], [5, 12, 7, 9, 8, 11], [6, 10]]
      - [[1, 18, 16, 13], [2, 17, 4, 3], [5, 8, 7, 6], [9, 12, 11, 10], [14, 15]]
      - [[1, 18, 16, 13], [2, 17, 4, 3], [5, 12, 7, 10], [6, 9, 8, 11], [14, 15]]
      - [[2, 14], [4, 15], [5, 9], [6, 11], [7, 10], [8, 12], [13, 16]]
      - [[2, 14], [4, 15], [6, 7], [10, 11], [13, 16]]
      - [[2, 14, 17], [3, 4, 15], [5, 9], [6, 11, 8, 10, 7, 12], [13, 16, 18]]
      - [[2, 14, 17], [3, 4, 15], [6, 7, 8], [10, 11, 12], [13, 16, 18]]
      - [[2, 17], [3, 4], [5, 9], [6, 12], [7, 11], [8, 10], [13, 18]]
      - [[2, 17], [3, 4], [6, 8], [10, 12], [13, 18]]
      - [[2, 17, 14], [3, 15, 4], [5, 9], [6, 12, 7, 10, 8, 11], [13, 18, 16]]
      - [[2, 17, 14], [3, 15, 4], [6, 8, 7], [10, 12, 11], [13, 18, 16]]
      - [[3, 15], [5, 9], [6, 10], [7, 12], [8, 11], [14, 17], [16, 18]]
      - [[3, 15], [7, 8], [11, 12], [14, 17], [16, 18]]
      - [[5, 9], [6, 10], [7, 11], [8, 12]]
# permutation [[1, 13, 18], [2, 15, 17], [3, 4, 14], [5, 6, 8], [9, 10, 12]]: {k3==k4,k1==k1-k2,k4==k3-k2,k2==-k3+k4}
# permutation [[2, 17], [3, 4], [6, 8], [10, 12], [13, 18]]: {k3==k4,k1==k1,k4==k3,k2==-k3+k4+k2}
# permutation [[1, 18], [2, 4], [5, 12], [6, 11], [7, 10], [8, 9], [13, 16], [14, 15]]: {p2==p1,k3==k3,p1==p2,k1==-k3-k1+k4+k2,k4==k2,k2==k4}
# permutation [[1, 16], [2, 4], [3, 17], [5, 7], [6, 8], [9, 11], [10, 12], [13, 18]]: {k3==-k3+k4+k2,k1==k3+k1-k2,k4==k2,k2==k4}
# permutation [[1, 18], [2, 15], [4, 14], [5, 12], [6, 10], [7, 11], [8, 9]]: {p2==p1,k3==-k3,p1==p2,k1==-k3-k1+k4+k2,k4==-k3+k2,k2==-k3+k4}
# permutation [[1, 18, 13, 16], [2, 4], [3, 14, 17, 15], [5, 8, 6, 7], [9, 12, 10, 11]]: {k3==-k3+k2,k1==k3+k1-k4-k2,k4==k2,k2==-k4}
# permutation [[1, 16, 13, 18], [2, 4], [3, 15, 17, 14], [5, 7, 6, 8], [9, 11, 10, 12]]: {k3==-k3+k4,k1==k3+k1-k2,k4==-k2,k2==k4}
# permutation [[1, 13], [3, 14], [5, 6], [9, 10], [15, 17]]: {k3==k3-k2,k1==k1-k2,k4==k4,k2==-k2}
# permutation [[2, 17], [3, 4], [5, 9], [6, 12], [7, 11], [8, 10], [13, 18]]: {p2==p1,k3==-k4,p1==p2,k1==-k1,k4==-k3,k2==k3-k4-k2}
# permutation [[2, 14, 17], [3, 4, 15], [5, 9], [6, 11, 8, 10, 7, 12], [13, 16, 18]]: {p2==p1,k3==k4,p1==p2,k1==-k1,k4==-k3+k4,k2==k3-k2}
# permutation [[3, 15], [7, 8], [11, 12], [14, 17], [16, 18]]: {k3==k3-k4,k1==k1,k4==-k4,k2==k2}
# permutation [[1, 16, 13, 18], [2, 4], [3, 15, 17, 14], [5, 11, 6, 12], [7, 10, 8, 9]]: {p2==p1,k3==k3-k4,p1==p2,k1==-k3-k1+k2,k4==k2,k2==-k4}
# permutation [[2, 17, 14], [3, 15, 4], [6, 8, 7], [10, 12, 11], [13, 18, 16]]: {k3==-k3+k4,k1==k1,k4==-k3,k2==-k3+k4+k2}
# permutation [[1, 16, 13], [2, 14, 3], [4, 15, 17], [5, 11, 6, 9, 7, 10], [8, 12]]: {p2==p1,k3==k2,p1==p2,k1==-k3-k1+k2,k4==k3-k4,k2==-k3+k2}
# permutation [[1, 18], [2, 4], [5, 8], [6, 7], [9, 12], [10, 11], [13, 16], [14, 15]]: {k3==-k3,k1==k3+k1-k4-k2,k4==-k2,k2==-k4}
# permutation [[1, 18, 13, 16], [2, 4], [3, 14, 17, 15], [5, 12, 6, 11], [7, 9, 8, 10]]: {p2==p1,k3==k3-k2,p1==p2,k1==-k3-k1+k4+k2,k4==-k2,k2==k4}
# permutation [[1, 16, 18], [2, 3, 15], [4, 17, 14], [5, 7, 8], [9, 11, 12]]: {k3==k3-k4,k1==k3+k1-k2,k4==k3-k4-k2,k2==k3}
# permutation [[1, 13, 18, 16], [2, 15, 4, 14], [3, 17], [5, 10, 8, 11], [6, 12, 7, 9]]: {p2==p1,k3==k3-k4-k2,p1==p2,k1==-k1+k2,k4==k3-k2,k2==k3-k4}
# permutation [[1, 16], [2, 3], [4, 17], [5, 11], [6, 10], [7, 9], [8, 12]]: {p2==p1,k3==-k2,p1==p2,k1==-k3-k1+k2,k4==k3-k4-k2,k2==-k3}
# permutation [[1, 18, 13], [2, 17, 15], [3, 14, 4], [5, 8, 6], [9, 12, 10]]: {k3==k3-k2,k1==k3+k1-k4-k2,k4==k3,k2==k3-k4-k2}
# permutation [[1, 16], [2, 4], [3, 17], [5, 11], [6, 12], [7, 9], [8, 10], [13, 18]]: {p2==p1,k3==k3-k4-k2,p1==p2,k1==-k3-k1+k2,k4==-k2,k2==-k4}
# permutation [[1, 16, 13], [2, 14, 3], [4, 15, 17], [5, 7, 6], [9, 11, 10]]: {k3==-k2,k1==k3+k1-k2,k4==-k3+k4,k2==k3-k2}
# permutation [[2, 14], [4, 15], [6, 7], [10, 11], [13, 16]]: {k3==-k3,k1==k1,k4==-k3+k4,k2==-k3+k2}
# permutation [[1, 13, 16, 18], [2, 3, 4, 17], [5, 6, 7, 8], [9, 10, 11, 12], [14, 15]]: {k3==-k4,k1==k1-k2,k4==k3-k4-k2,k2==-k3}
# permutation [[1, 13], [3, 17], [5, 6], [7, 8], [9, 10], [11, 12], [14, 15], [16, 18]]: {k3==k3-k4-k2,k1==k1-k2,k4==-k4,k2==-k2}
# permutation [[2, 14, 17], [3, 4, 15], [6, 7, 8], [10, 11, 12], [13, 16, 18]]: {k3==-k4,k1==k1,k4==k3-k4,k2==-k3+k2}
# permutation [[1, 13], [3, 14], [5, 10], [6, 9], [7, 11], [8, 12], [15, 17]]: {p2==p1,k3==-k3+k2,p1==p2,k1==-k1+k2,k4==-k4,k2==k2}
# permutation [[1, 16, 18], [2, 3, 15], [4, 17, 14], [5, 11, 8, 9, 7, 12], [6, 10]]: {p2==p1,k3==-k3+k4,p1==p2,k1==-k3-k1+k2,k4==-k3+k4+k2,k2==-k3}
# permutation [[3, 15], [5, 9], [6, 10], [7, 12], [8, 11], [14, 17], [16, 18]]: {p2==p1,k3==-k3+k4,p1==p2,k1==-k1,k4==k4,k2==-k2}
# permutation [[1, 18], [2, 15], [4, 14], [5, 8], [9, 12]]: {k3==k3,k1==k3+k1-k4-k2,k4==k3-k2,k2==k3-k4}
# permutation [[1, 18, 16], [2, 15, 3], [4, 14, 17], [5, 8, 7], [9, 12, 11]]: {k3==k2,k1==k3+k1-k4-k2,k4==-k3+k2,k2==k3-k4}
# permutation [[1, 16], [2, 3], [4, 17], [5, 7], [9, 11]]: {k3==k2,k1==k3+k1-k2,k4==-k3+k4+k2,k2==k3}
# permutation [[1, 18, 13], [2, 17, 15], [3, 14, 4], [5, 12, 6, 9, 8, 10], [7, 11]]: {p2==p1,k3==-k3+k2,p1==p2,k1==-k3-k1+k4+k2,k4==-k3,k2==-k3+k4+k2}
# permutation [[2, 17, 14], [3, 15, 4], [5, 9], [6, 12, 7, 10, 8, 11], [13, 18, 16]]: {p2==p1,k3==k3-k4,p1==p2,k1==-k1,k4==k3,k2==k3-k4-k2}
# permutation [[1, 18, 16], [2, 15, 3], [4, 14, 17], [5, 12, 7, 9, 8, 11], [6, 10]]: {p2==p1,k3==-k2,p1==p2,k1==-k3-k1+k4+k2,k4==k3-k2,k2==-k3+k4}
# permutation [[1, 13, 16], [2, 3, 14], [4, 17, 15], [5, 10, 7, 9, 6, 11], [8, 12]]: {p2==p1,k3==k3-k2,p1==p2,k1==-k1+k2,k4==k3-k4-k2,k2==k3}
# permutation [[1, 13, 18], [2, 15, 17], [3, 4, 14], [5, 10, 8, 9, 6, 12], [7, 11]]: {p2==p1,k3==-k4,p1==p2,k1==-k1+k2,k4==-k3+k2,k2==k3-k4}
# permutation [[1, 13], [3, 17], [5, 10], [6, 9], [7, 12], [8, 11], [14, 15], [16, 18]]: {p2==p1,k3==-k3+k4+k2,p1==p2,k1==-k1+k2,k4==k4,k2==k2}
# permutation [[1, 16, 18, 13], [2, 14, 4, 15], [3, 17], [5, 11, 8, 10], [6, 9, 7, 12]]: {p2==p1,k3==-k3+k4+k2,p1==p2,k1==-k3-k1+k2,k4==-k3+k4,k2==-k3+k2}
# permutation [[1, 13, 18, 16], [2, 15, 4, 14], [3, 17], [5, 6, 8, 7], [9, 10, 12, 11]]: {k3==-k3+k4+k2,k1==k1-k2,k4==-k3+k2,k2==-k3+k4}
# permutation [[5, 9], [6, 10], [7, 11], [8, 12]]: {p2==p1,k3==-k3,p1==p2,k1==-k1,k4==-k4,k2==-k2}
# permutation [[1, 13, 16], [2, 3, 14], [4, 17, 15], [5, 6, 7], [9, 10, 11]]: {k3==-k3+k2,k1==k1-k2,k4==-k3+k4+k2,k2==-k3}
# permutation [[2, 14], [4, 15], [5, 9], [6, 11], [7, 10], [8, 12], [13, 16]]: {p2==p1,k3==k3,p1==p2,k1==-k1,k4==k3-k4,k2==k3-k2}
# permutation [[1, 13, 16, 18], [2, 3, 4, 17], [5, 10, 7, 12], [6, 11, 8, 9], [14, 15]]: {p2==p1,k3==k4,p1==p2,k1==-k1+k2,k4==-k3+k4+k2,k2==k3}
# permutation [[1, 16, 18, 13], [2, 14, 4, 15], [3, 17], [5, 7, 8, 6], [9, 11, 12, 10]]: {k3==k3-k4-k2,k1==k3+k1-k2,k4==k3-k4,k2==k3-k2}
# permutation [[1, 18, 16, 13], [2, 17, 4, 3], [5, 8, 7, 6], [9, 12, 11, 10], [14, 15]]: {k3==-k2,k1==k3+k1-k4-k2,k4==-k3,k2==k3-k4-k2}
# permutation [[1, 18, 16, 13], [2, 17, 4, 3], [5, 12, 7, 10], [6, 9, 8, 11], [14, 15]]: {p2==p1,k3==k2,p1==p2,k1==-k3-k1+k4+k2,k4==k3,k2==-k3+k4+k2}

  - name: "B"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1-k1+k3-k2+k4", 0 ]
      - [ "p1+k4-k2", 0 ]
      - [ "p1+k4", 0 ]
      - [ "p2+k1-k3+k2-k4", 0 ]
      - [ "p2+k1-k4", 0 ]
      - [ "p2-k4", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k3-k1", 0 ]
      - [ "p1-k1+k4", 0 ]
      - [ "p2+k2-k4", 0 ]
      - [ "k4-k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k1+k2-k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 3], [2, 13], [4, 6], [5, 14], [7, 12], [8, 11], [10, 18], [15, 17]]
      - [[1, 3], [4, 6], [7, 11], [8, 12], [10, 18]]
      - [[1, 4], [2, 5], [3, 6], [7, 8], [11, 12], [13, 14], [15, 17]]
      - [[1, 4], [2, 14], [3, 6], [5, 13]]
      - [[1, 6], [2, 5], [3, 4], [7, 12], [8, 11], [10, 18], [13, 14], [15, 17]]
      - [[1, 6], [2, 14], [3, 4], [5, 13], [7, 11], [8, 12], [10, 18]]
      - [[2, 13], [5, 14], [7, 8], [11, 12], [15, 17]]
# permutation [[1, 4], [2, 14], [3, 6], [5, 13]]: {k1==-k1,p2==p1,k2==-k2,p1==p2,k3==-k3,k4==-k4}
# permutation [[1, 4], [2, 5], [3, 6], [7, 8], [11, 12], [13, 14], [15, 17]]: {k1==-k2,p2==p1,k2==-k1,p1==p2,k3==-k3,k4==-k4}
# permutation [[1, 3], [2, 13], [4, 6], [5, 14], [7, 12], [8, 11], [10, 18], [15, 17]]: {k1==-k1+k3,k2==-k2+k3,k3==k3,k4==-k1-k2+k3+k4}
# permutation [[1, 3], [4, 6], [7, 11], [8, 12], [10, 18]]: {k1==-k2+k3,k2==-k1+k3,k3==k3,k4==-k1-k2+k3+k4}
# permutation [[1, 6], [2, 14], [3, 4], [5, 13], [7, 11], [8, 12], [10, 18]]: {k1==k2-k3,p2==p1,k2==k1-k3,p1==p2,k3==-k3,k4==k1+k2-k3-k4}
# permutation [[1, 6], [2, 5], [3, 4], [7, 12], [8, 11], [10, 18], [13, 14], [15, 17]]: {k1==k1-k3,p2==p1,k2==k2-k3,p1==p2,k3==-k3,k4==k1+k2-k3-k4}
# permutation [[2, 13], [5, 14], [7, 8], [11, 12], [15, 17]]: {k1==k2,k2==k1,k3==k3,k4==k4}

  - name: "C"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1-k1+k3", 0 ]
      - [ "p1+k3-k4", 0 ]
      - [ "p2+k1-k3", 0 ]
      - [ "p2+k1-k2", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k3-k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1-k4", 0 ]
      - [ "p1-k1+k2", 0 ]
      - [ "p2-k3+k4", 0 ]
      - [ "p1-k1", 0 ]
      - [ "p2+k1", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k4", 0 ]
    permutation_symmetries:
      - [[1, 3], [2, 14], [4, 13], [15, 16]]
      - [[1, 3], [2, 14], [4, 15], [5, 10], [7, 9], [8, 18], [13, 16]]
      - [[4, 16], [5, 10], [7, 9], [8, 18], [13, 15]]
# permutation [[4, 16], [5, 10], [7, 9], [8, 18], [13, 15]]: {k4==k4-k2,k1==k1-k2,k2==-k2,k3==-k2+k3}
# permutation [[1, 3], [2, 14], [4, 13], [15, 16]]: {p2==p1,k4==-k4,k1==-k1,p1==p2,k2==-k2,k3==-k3}
# permutation [[1, 3], [2, 14], [4, 15], [5, 10], [7, 9], [8, 18], [13, 16]]: {p2==p1,k4==-k4+k2,k1==-k1+k2,p1==p2,k2==k2,k3==k2-k3}

  - name: "D"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1-k1+k3-k2+k4", 0 ]
      - [ "p1+k3-k2", 0 ]
      - [ "p1-k2", 0 ]
      - [ "p2+k1-k3+k2-k4", 0 ]
      - [ "p2+k1-k4", 0 ]
      - [ "p2+k1", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k3-k2", 0 ]
      - [ "k1-k4", 0 ]
      - [ "p1-k2+k4", 0 ]
      - [ "p2+k1-k3", 0 ]
      - [ "k4-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1-k2", 0 ]
    permutation_symmetries:
      - [[1, 4], [2, 5], [3, 6], [7, 8], [9, 10], [11, 12], [13, 14], [15, 16]]
      - [[1, 4], [2, 14], [3, 6], [5, 13], [7, 8], [11, 16], [12, 15]]
      - [[2, 13], [5, 14], [9, 10], [11, 15], [12, 16]]
# permutation [[1, 4], [2, 14], [3, 6], [5, 13], [7, 8], [11, 16], [12, 15]]: {p2==p1,k3==-k3,k4==-k4,p1==p2,k1==-k2,k2==-k1}
# permutation [[2, 13], [5, 14], [9, 10], [11, 15], [12, 16]]: {k3==k4,k4==k3,k1==k1,k2==k2}
# permutation [[1, 4], [2, 5], [3, 6], [7, 8], [9, 10], [11, 12], [13, 14], [15, 16]]: {p2==p1,k3==-k4,k4==-k3,p1==p2,k1==-k2,k2==-k1}

  - name: "E"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1+k1+k3-k2-k4", 0 ]
      - [ "p1+k1+k3-k2", 0 ]
      - [ "p1+k1-k2", 0 ]
      - [ "p1+k1", 0 ]
      - [ "p2-k1-k3+k2+k4", 0 ]
      - [ "p2-k1-k3+k2", 0 ]
      - [ "p2+k2-k3", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "p2-k3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 5], [2, 6], [3, 7], [4, 13], [8, 10], [12, 14], [16, 18]]
# permutation [[1, 5], [2, 6], [3, 7], [4, 13], [8, 10], [12, 14], [16, 18]]: {k2==-k2,p2==p1,k3==-k1,p1==p2,k4==-k4,k1==-k3}

  - name: "F"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1-k1-k2+k3+k4", 0 ]
      - [ "p1-k1-k2+k4", 0 ]
      - [ "p1-k2", 0 ]
      - [ "p2+k1+k2-k3-k4", 0 ]
      - [ "p2+k1-k3", 0 ]
      - [ "p2+k1", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k2-k1", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k1-k4", 0 ]
      - [ "p1-k2+k4", 0 ]
      - [ "p2+k1+k2-k3", 0 ]
      - [ "k4", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k3", 0 ]
    permutation_symmetries:
      - [[1, 4], [2, 14], [3, 6], [5, 13], [7, 8], [9, 15], [11, 17], [12, 18]]
# permutation [[1, 4], [2, 14], [3, 6], [5, 13], [7, 8], [9, 15], [11, 17], [12, 18]]: {p2==p1,k2==-k1,p1==p2,k3==-k4,k4==-k3,k1==-k2}

  - name: "G"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1+k2+k3-k1-k4", 0 ]
      - [ "p1+k2-k1-k4", 0 ]
      - [ "p1+k2-k1", 0 ]
      - [ "p2-k2-k3+k1+k4", 0 ]
      - [ "p2-k2+k4", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k2-k1", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k3-k4", 0 ]
      - [ "k1-k3", 0 ]
      - [ "p1+k2", 0 ]
      - [ "p2-k2+k1+k4", 0 ]
      - [ "p2-k2", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k4", 0 ]
    permutation_symmetries:
      - [[1, 4], [2, 14], [3, 5], [7, 16], [8, 10], [11, 12], [13, 15]]
# permutation [[1, 4], [2, 14], [3, 5], [7, 16], [8, 10], [11, 12], [13, 15]]: {p2==p1,k4==-k1,k1==-k4,p1==p2,k2==-k2,k3==-k3}

  - name: "H"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1-k1", 0 ]
      - [ "p1-k1-k2", 0 ]
      - [ "p1-k1-k2+k3", 0 ]
      - [ "p1-k1-k2+k3+k4", 0 ]
      - [ "p2+k2", 0 ]
      - [ "p2+k1+k2", 0 ]
      - [ "p2+k1+k2-k3", 0 ]
      - [ "p2+k1+k2-k3-k4", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 5], [2, 6], [3, 7], [4, 8], [9, 10], [14, 16], [15, 17]]
# permutation [[1, 5], [2, 6], [3, 7], [4, 8], [9, 10], [14, 16], [15, 17]]: {k3==-k3,p2==p1,k4==-k4,k1==-k2,p1==p2,k2==-k1}

  - name: "I"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "p1+k4-k1-k3", 0 ]
      - [ "p1+k4-k3", 0 ]
      - [ "p1+k4", 0 ]
      - [ "p1+k4-k2", 0 ]
      - [ "p2-k4+k3+k1", 0 ]
      - [ "p2-k4+k1", 0 ]
      - [ "p2-k4", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "k4-k2", 0 ]
      - [ "p2-k4+k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 5], [2, 6], [3, 7], [4, 13], [8, 10], [14, 17], [16, 18]]
# permutation [[1, 5], [2, 6], [3, 7], [4, 13], [8, 10], [14, 17], [16, 18]]: {k3==-k1,p2==p1,k4==-k4,p1==p2,k1==-k3,k2==-k2}

  - name: "J"
    loop_momenta:
      - k1
      - k2
      - k3
      - k4
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k4", 0 ]
      - [ "p1+k1", 0 ]
      - [ "p1+k1-k3", 0 ]
      - [ "p1+k1-k3+k2", 0 ]
      - [ "p1+k1-k3+k2-k4", 0 ]
      - [ "p2+k3", 0 ]
      - [ "p2+k3-k1", 0 ]
      - [ "p2+k3-k1+k4", 0 ]
      - [ "p2+k3-k1+k4-k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k4", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k2-k4", 0 ]
      - [ "k3-k4", 0 ]
    permutation_symmetries:
      - [[1, 3], [2, 4], [5, 9], [6, 10], [7, 11], [8, 12], [13, 18], [15, 16]]
# permutation [[1, 3], [2, 4], [5, 9], [6, 10], [7, 11], [8, 12], [13, 18], [15, 16]]: {k2==k4,p2==p1,k3==k1,p1==p2,k4==k2,k1==k3}

